Multiscale modeling of linear elastic heterogeneous structures via localized model order reduction

In this paper, a methodology for fine scale modeling of large scale structures is proposed, which combines the variational multiscale method, domain decomposition and model order reduction. The influence of the fine scale on the coarse scale is modelled by the use of an additive split of the displacement field, addressing applications without a clear scale separation. Local reduced spaces are constructed by solving an oversampling problem with random boundary conditions. Herein, we inform the boundary conditions by a global reduced problem and compare our approach using physically meaningful correlated samples with existing approaches using uncorrelated samples. The local spaces are designed such that the local contribution of each subdomain can be coupled in a conforming way, which also preserves the sparsity pattern of standard finite element assembly procedures. Several numerical experiments show the accuracy and efficiency of the method, as well as its potential to reduce the size of the local spaces and the number of training samples compared to the uncorrelated sampling.

==> anc/LICENSE <==
Copyright (c) 2022 Bundesanstalt für Materialforschung und -prüfung (BAM)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# 2020_02_Multiscale

In this paper a multiscale approach to modeling linear elastic
heterogeneous structures is presented.
Key points are:
* additive split into coarse and fine scale solution,
* physically informed boundary conditions in the oversampling problem used to construct
local reduced spaces,
* continuos coupling of fine scale edge modes,
* proof of concept for the proposed methodology using specific examples.

## Make this paper

Welcome! Besides all the code for the paper, 
the python package `multicode` and suitable software environments are necessary to
*reproduce* this paper.

The source code for the paper can be obtained via
```
git clone https://git.bam.de/mechanics/paper/2020_02_multiscale.git
```
The source code for the `multi` package (multicode) can be obtained via
```
git clone https://git.bam.de/mechanics/pdiercks/multicode.git
```
If you downloaded an archive from arXiv, then the folder `multicode` should already exist
besides the source code for the paper.

The workflow is divided into several
workflow implementations, which require different compute environments.
* `wf_preprocessing.py` mesh generation for all examples (docker image `pdiercks/multix:latest`),
* `wf_block.py` tasks for the block example (docker image `pdiercks/multix:latest`),
* `wf_beam.py` tasks for the beam example (docker image `pdiercks/multix:latest`),
* `wf_lpanel.py` tasks for the lpanel example (docker image `pdiercks/multix:latest`),
* `wf_postproc.py` containing tasks for postprocessing (docker image `pdiercks/multix:latest`),
* `wf_pv.py` postprocessing tasks using paraview (conda env, see `envs/paraview_v5.11.0.yaml`),
* `wf_tex.py` tex related tasks to finally compile the PDF (conda env, see `envs/tex.yaml`).

To build the paper run something like the following.
Using `udocker` first create the container.
```
udocker create --name=<container-name> <repo/image:tag> 
```
Then run the container (make sure to bind the source code for the paper and for the `multicode` package).
Assuming in the current working directory you have the code for the paper under `$PWD/paper`
and the code for the `multicode` package under `$PWD/multicode`
```
udocker run -v $PWD/paper:/mnt/paper -v $PWD/multicode:/mnt/multicode <container-name>
```
In the container we then install `multicode` first
```
$PYTHON -m pip install /mnt/multicode/multi
```
Each part of the workflow can be run either in `DEBUG` or in `PAPER` mode
for a fixed number of realizations. In the `DEBUG` mode the same
examples are run, but with a small number of coarse grid elements (subdomains).
First, build all grids with (assuming the root of the paper as
cwd, that is `/mnt/paper` in the container)
```
doit -f wf_preprocessing.py mode=PAPER nreal=10 run
```
The examples are run accordingly.
```
doit -f wf_block.py mode=PAPER nreal=10 run
doit -f wf_beam.py mode=PAPER nreal=10 run
doit -f wf_lpanel.py mode=PAPER nreal=10 run
```
This will take a while. 
The post-processing can be done with
```
doit -f wf_postproc.py mode=PAPER nreal=10 run
```
Now, we only need to make some plots using the paraview conda environment 
mentioned above
```
doit -f wf_pv.py run
```
and compile the final tex document.
```
doit -f wf_tex.py run
```


==> anc/envs/paraview_v5.11.0.yaml <==
name: paraview_v5.11.0
channels:
  - conda-forge
dependencies:
  - _libgcc_mutex=0.1=conda_forge
  - _openmp_mutex=4.5=2_gnu
  - alsa-lib=1.2.8=h166bdaf_0
  - attr=2.5.1=h166bdaf_1
  - brotli=1.0.9=h166bdaf_8
  - brotli-bin=1.0.9=h166bdaf_8
  - bzip2=1.0.8=h7f98852_4
  - c-ares=1.18.1=h7f98852_0
  - ca-certificates=2022.12.7=ha878542_0
  - certifi=2022.12.7=pyhd8ed1ab_0
  - cgns=4.3.0=hcb04c3e_2
  - cloudpickle=2.2.0=pyhd8ed1ab_0
  - curl=7.87.0=hdc1c0ab_0
  - cycler=0.11.0=pyhd8ed1ab_0
  - dbus=1.13.6=h5008d03_3
  - doit=0.36.0=pyhd8ed1ab_0
  - double-conversion=3.2.0=h27087fc_1
  - expat=2.5.0=h27087fc_0
  - exprtk=0.0.1=ha770c72_1
  - fftw=3.3.10=nompi_hf0379b8_106
  - fmt=9.1.0=h924138e_0
  - font-ttf-dejavu-sans-mono=2.37=hab24e00_0
  - font-ttf-inconsolata=3.000=h77eed37_0
  - font-ttf-source-code-pro=2.038=h77eed37_0
  - font-ttf-ubuntu=0.83=hab24e00_0
  - fontconfig=2.14.1=hc2a2eb6_0
  - fonts-conda-ecosystem=1=0
  - fonts-conda-forge=1=0
  - fonttools=4.38.0=py310h5764c6d_1
  - freetype=2.12.1=hca18f0e_1
  - gettext=0.21.1=h27087fc_0
  - gl2ps=1.4.2=h0708190_0
  - glew=2.1.0=h9c3ff4c_2
  - glib=2.74.1=h6239696_1
  - glib-tools=2.74.1=h6239696_1
  - gst-plugins-base=1.21.3=h4243ec0_1
  - gstreamer=1.21.3=h25f0c4b_1
  - gstreamer-orc=0.4.33=h166bdaf_0
  - hdf4=4.2.15=h9772cbc_5
  - hdf5=1.12.2=nompi_h4df4325_101
  - icu=70.1=h27087fc_0
  - importlib-metadata=6.0.0=pyha770c72_0
  - jack=1.9.21=h583fa2b_2
  - jpeg=9e=h166bdaf_2
  - jsoncpp=1.9.5=h4bd325d_1
  - keyutils=1.6.1=h166bdaf_0
  - kiwisolver=1.4.4=py310hbf28c38_1
  - krb5=1.20.1=h81ceb04_0
  - lame=3.100=h166bdaf_1003
  - lcms2=2.14=hfd0df8a_1
  - ld_impl_linux-64=2.39=hcc3a1bd_1
  - lerc=4.0.0=h27087fc_0
  - libaec=1.0.6=hcb278e6_1
  - libblas=3.9.0=16_linux64_openblas
  - libbrotlicommon=1.0.9=h166bdaf_8
  - libbrotlidec=1.0.9=h166bdaf_8
  - libbrotlienc=1.0.9=h166bdaf_8
  - libcap=2.66=ha37c62d_0
  - libcblas=3.9.0=16_linux64_openblas
  - libclang=15.0.7=default_had23c3d_0
  - libclang13=15.0.7=default_h3e3d535_0
  - libcups=2.3.3=h36d4200_3
  - libcurl=7.87.0=hdc1c0ab_0
  - libdb=6.2.32=h9c3ff4c_0
  - libdeflate=1.17=h0b41bf4_0
  - libedit=3.1.20191231=he28a2e2_2
  - libev=4.33=h516909a_1
  - libevent=2.1.10=h28343ad_4
  - libffi=3.4.2=h7f98852_5
  - libflac=1.4.2=h27087fc_0
  - libgcc-ng=12.2.0=h65d4601_19
  - libgcrypt=1.10.1=h166bdaf_0
  - libgfortran-ng=12.2.0=h69a702a_19
  - libgfortran5=12.2.0=h337968e_19
  - libglib=2.74.1=h606061b_1
  - libglu=9.0.0=he1b5a44_1001
  - libgomp=12.2.0=h65d4601_19
  - libgpg-error=1.46=h620e276_0
  - libharu=2.4.3=hca18f0e_0
  - libiconv=1.17=h166bdaf_0
  - libjpeg-turbo=2.1.4=h166bdaf_0
  - liblapack=3.9.0=16_linux64_openblas
  - libllvm15=15.0.7=hadd5161_0
  - libnetcdf=4.8.1=nompi_h261ec11_106
  - libnghttp2=1.51.0=hff17c54_0
  - libnsl=2.0.0=h7f98852_0
  - libogg=1.3.4=h7f98852_1
  - libopenblas=0.3.21=pthreads_h78a6416_3
  - libopus=1.3.1=h7f98852_1
  - libpng=1.6.39=h753d276_0
  - libpq=15.1=hb675445_3
  - libprotobuf=3.21.12=h3eb15da_0
  - libsndfile=1.2.0=hb75c966_0
  - libsqlite=3.40.0=h753d276_0
  - libssh2=1.10.0=hf14f497_3
  - libstdcxx-ng=12.2.0=h46fd767_19
  - libsystemd0=252=h2a991cd_0
  - libtheora=1.1.1=h7f98852_1005
  - libtiff=4.5.0=h6adf6a1_2
  - libtool=2.4.7=h27087fc_0
  - libudev1=252=h166bdaf_0
  - libuuid=2.32.1=h7f98852_1000
  - libvorbis=1.3.7=h9c3ff4c_0
  - libwebp-base=1.2.4=h166bdaf_0
  - libxcb=1.13=h7f98852_1004
  - libxkbcommon=1.0.3=he3ba5ed_0
  - libxml2=2.10.3=h7463322_0
  - libzip=1.9.2=hc929e4a_1
  - libzlib=1.2.13=h166bdaf_4
  - lz4-c=1.9.3=h9c3ff4c_1
  - matplotlib-base=3.5.3=py310h8d5ebf3_2
  - mpg123=1.31.2=hcb278e6_0
  - munkres=1.1.4=pyh9f0ad1d_0
  - mysql-common=8.0.31=h26416b9_0
  - mysql-libs=8.0.31=hbc51c84_0
  - ncurses=6.3=h27087fc_1
  - nspr=4.35=h27087fc_0
  - nss=3.82=he02c5a1_0
  - numpy=1.24.1=py310h08bbf29_0
  - openjpeg=2.5.0=hfec8fc6_2
  - openssl=3.0.7=h0b41bf4_1
  - packaging=23.0=pyhd8ed1ab_0
  - paraview=5.11.0=py310hd7e7d62_101_qt
  - pcre2=10.40=hc3806b6_0
  - pillow=9.4.0=py310h4927cde_0
  - pip=22.3.1=pyhd8ed1ab_0
  - proj=9.1.1=h8ffa02c_1
  - pthread-stubs=0.4=h36c2ea0_1001
  - pugixml=1.11.4=h9c3ff4c_0
  - pulseaudio=16.1=ha8d29e2_1
  - pygments=2.14.0=pyhd8ed1ab_0
  - pyparsing=3.0.9=pyhd8ed1ab_0
  - python=3.10.8=h4a9ceb5_0_cpython
  - python-dateutil=2.8.2=pyhd8ed1ab_0
  - python_abi=3.10=3_cp310
  - qt-main=5.15.6=hf6cd601_5
  - readline=8.1.2=h0f457ee_0
  - setuptools=65.6.3=pyhd8ed1ab_0
  - six=1.16.0=pyh6c4a22f_0
  - sqlite=3.40.0=h4ff8645_0
  - tk=8.6.12=h27826a3_0
  - tzdata=2022g=h191b570_0
  - unicodedata2=15.0.0=py310h5764c6d_0
  - wheel=0.38.4=pyhd8ed1ab_0
  - xcb-util=0.4.0=h166bdaf_0
  - xcb-util-image=0.4.0=h166bdaf_0
  - xcb-util-keysyms=0.4.0=h166bdaf_0
  - xcb-util-renderutil=0.3.9=h166bdaf_0
  - xcb-util-wm=0.4.1=h166bdaf_0
  - xorg-kbproto=1.0.7=h7f98852_1002
  - xorg-libx11=1.7.2=h7f98852_0
  - xorg-libxau=1.0.9=h7f98852_0
  - xorg-libxdmcp=1.1.3=h7f98852_0
  - xorg-libxext=1.3.4=h7f98852_1
  - xorg-xextproto=7.3.0=h7f98852_1002
  - xorg-xproto=7.0.31=h7f98852_1007
  - xz=5.2.6=h166bdaf_0
  - zipp=3.11.0=pyhd8ed1ab_0
  - zlib=1.2.13=h166bdaf_4
  - zstd=1.5.2=h6239696_4
prefix: /home/pdiercks/mambaforge/envs/paraview_v5.11.0


==> anc/envs/tex.yaml <==
name: tex
channels:
  - pdiercks
  - conda-forge
dependencies:
  - _libgcc_mutex=0.1=conda_forge
  - _openmp_mutex=4.5=2_gnu
  - appdirs=1.4.4=pyh9f0ad1d_0
  - attrs=21.4.0=pyhd8ed1ab_0
  - betterbib=4.0.0=py39_0
  - brotlipy=0.7.0=py39hb9d737c_1004
  - bzip2=1.0.8=h7f98852_4
  - ca-certificates=2022.6.15=ha878542_0
  - cairo=1.16.0=ha61ee94_1011
  - cattrs=1.10.0=pyhd8ed1ab_0
  - certifi=2022.6.15=pyhd8ed1ab_1
  - cffi=1.15.1=py39he91dace_0
  - charset-normalizer=2.1.0=pyhd8ed1ab_0
  - cloudpickle=2.1.0=pyhd8ed1ab_0
  - commonmark=0.9.1=py_0
  - cryptography=37.0.4=py39hd97740a_0
  - dataclasses=0.8=pyhc8e2a94_3
  - doit=0.36.0=pyhd8ed1ab_0
  - expat=2.4.8=h27087fc_0
  - font-ttf-dejavu-sans-mono=2.37=hab24e00_0
  - font-ttf-inconsolata=3.000=h77eed37_0
  - font-ttf-source-code-pro=2.038=h77eed37_0
  - font-ttf-ubuntu=0.83=hab24e00_0
  - fontconfig=2.14.0=h8e229c2_0
  - fonts-conda-ecosystem=1=0
  - fonts-conda-forge=1=0
  - freetype=2.10.4=h0708190_1
  - future=0.18.2=py39hf3d152e_5
  - gettext=0.19.8.1=h73d1719_1008
  - graphite2=1.3.13=h58526e2_1001
  - harfbuzz=5.1.0=hf9f4e7c_0
  - icu=70.1=h27087fc_0
  - idna=3.3=pyhd8ed1ab_0
  - importlib-metadata=4.11.4=py39hf3d152e_0
  - itsdangerous=2.1.2=pyhd8ed1ab_0
  - latexcodec=2.0.1=pyh9f0ad1d_0
  - ld_impl_linux-64=2.36.1=hea4e1c9_2
  - libffi=3.4.2=h7f98852_5
  - libgcc-ng=12.1.0=h8d9b700_16
  - libglib=2.72.1=h2d90d5f_0
  - libgomp=12.1.0=h8d9b700_16
  - libiconv=1.16=h516909a_0
  - libnsl=2.0.0=h7f98852_0
  - libpng=1.6.37=h753d276_3
  - libstdcxx-ng=12.1.0=ha89aaad_16
  - libuuid=2.32.1=h7f98852_1000
  - libxcb=1.13=h7f98852_1004
  - libzlib=1.2.12=h166bdaf_2
  - ncurses=6.3=h27087fc_1
  - openssl=1.1.1q=h166bdaf_0
  - pcre=8.45=h9c3ff4c_0
  - pip=22.2.2=pyhd8ed1ab_0
  - pixman=0.40.0=h36c2ea0_0
  - pthread-stubs=0.4=h36c2ea0_1001
  - pybtex=0.24.0=pyhd8ed1ab_2
  - pycparser=2.21=pyhd8ed1ab_0
  - pyenchant=3.2.1=py_0
  - pygments=2.12.0=pyhd8ed1ab_0
  - pyopenssl=22.0.0=pyhd8ed1ab_0
  - pysocks=1.7.1=py39hf3d152e_5
  - python=3.9.13=h9a8a25e_0_cpython
  - python_abi=3.9=2_cp39
  - pyyaml=6.0=py39hb9d737c_4
  - readline=8.1.2=h0f457ee_0
  - requests=2.28.1=pyhd8ed1ab_0
  - requests-cache=0.9.5=pyhd8ed1ab_0
  - rich=12.5.1=pyhd8ed1ab_0
  - setuptools=63.3.0=py39hf3d152e_0
  - six=1.16.0=pyh6c4a22f_0
  - sqlite=3.39.2=h4ff8645_0
  - tectonic=0.9.0=h20e8f85_1
  - tk=8.6.12=h27826a3_0
  - typing_extensions=4.3.0=pyha770c72_0
  - tzdata=2022a=h191b570_0
  - unidecode=1.3.4=pyhd8ed1ab_0
  - url-normalize=1.4.3=pyhd8ed1ab_0
  - urllib3=1.26.11=pyhd8ed1ab_0
  - wheel=0.37.1=pyhd8ed1ab_0
  - xorg-kbproto=1.0.7=h7f98852_1002
  - xorg-libice=1.0.10=h7f98852_0
  - xorg-libsm=1.2.3=hd9c2040_1000
  - xorg-libx11=1.7.2=h7f98852_0
  - xorg-libxau=1.0.9=h7f98852_0
  - xorg-libxdmcp=1.1.3=h7f98852_0
  - xorg-libxext=1.3.4=h7f98852_1
  - xorg-libxrender=0.9.10=h7f98852_1003
  - xorg-renderproto=0.11.1=h7f98852_1002
  - xorg-xextproto=7.3.0=h7f98852_1002
  - xorg-xproto=7.0.31=h7f98852_1007
  - xz=5.2.5=h516909a_1
  - yaml=0.2.5=h7f98852_2
  - zipp=3.8.1=pyhd8ed1ab_0
  - zlib=1.2.12=h166bdaf_2
prefix: /home/pdiercks/mambaforge/envs/tex


==> anc/multicode/LICENSE <==
Copyright (c) 2019 Bundesanstalt für Materialforschung und -prüfung (BAM)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/multicode/README.md <==
# multi

This is a package to help model linear elastic heterogeneous structures
via localized model order reduction.

## Install

```
python3 -m pip install <path>
```


==> anc/multicode/pyproject.toml <==
[build-system]
requires = ["flit_core>=3.2"]
build-backend = "flit_core.buildapi"

[project]
name = "multi"
version = "0.0.1"
authors = [
{name="Philipp Diercks", email="philipp.diercks@bam.de"},
]
description = ""
readme = "README.md"
requires-python = ">=3.7"
classifiers = [
    "Programming Language :: Python :: 3",
    "License :: OSI Approved :: MIT License",
    "Operating System :: OS Independent",
]


==> anc/multicode/src/multi/__init__.py <==
import pathlib
from pymor.core.defaults import load_defaults_from_file
from pymor.core.logger import set_log_levels

MULTI = pathlib.Path(__file__).parent
pymor_defaults = MULTI / "pymor_defaults.py"

load_defaults_from_file(pymor_defaults.as_posix())
set_log_levels({"multi": "INFO"})

__version__ = "0.1"


==> anc/multicode/src/multi/assembly.py <==
import numpy as np
from pymor.bindings.fenicsx import FenicsxMatrixOperator, FenicsxVectorSpace
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer
from multi.bcs import compute_dirichlet_online


def assemble_rom(
    multiscale_problem,
    subdomain_problem,
    dofmap,
    bases
):
    """assemble matrix and vector of ROM and compute bcs

    Parameters
    ----------
    multiscale_problem : multi.problem.MultiscaleProblem
        The global problem defining cell sets, BCs etc.
    subdomain_problem : multi.problems.LinearProblem
        The problem defined on the subdomain.
    dofmap : multi.dofmap.DofMap
        The DofMap of the reduced order model.
    bases : list of np.ndarray
        The reduced bases with local dof ordering.

    Returns
    -------
    A : np.ndarray
        The left hand side.
    b : np.ndarray
        The right hand side.
    bcs : dict
        The dof indices (keys) and values (values).

    """
    logger = getLogger("multi.assembly.assemble_rom")
    assert len(bases) == dofmap.num_cells

    # ### assemble local contributions once
    timer = Timer("assembly")
    timer.start()
    # FIXME instead of subdomain_problem pass high fidelity operators?
    # this way these are assembled outside the loop over modes
    subdomain_problem.clear_bcs()  # do not apply bcs to matrix
    subdomain_problem.setup_solver()  # create matrix object
    matrix = subdomain_problem.assemble_matrix()
    operator = FenicsxMatrixOperator(matrix, subdomain_problem.V, subdomain_problem.V)
    source = FenicsxVectorSpace(subdomain_problem.V)
    B = [source.from_numpy(rb) for rb in bases]
    A_local = [operator.apply2(basis, basis) for basis in B]
    timer.stop()
    logger.info(f"Assembled local operators in {timer.dt}s.")

    # ### initialize global system
    N = dofmap.num_dofs
    A = np.zeros((N, N))
    b = np.zeros(N)

    cell_sets = multiscale_problem.cell_sets

    with logger.block("Start of Assembly loop ..."):
        timer.start()
        for cell_index in range(dofmap.num_cells):

            dofs = dofmap.cell_dofs(cell_index)
            A[np.ix_(dofs, dofs)] += A_local[cell_index]

            if cell_index in cell_sets["neumann"]:
                # assemble F and project
                # this has to be done locally (on subdomain level)
                # need to instantiate new problem ...
                # b += b_local
                raise NotImplementedError
        timer.stop()
    logger.info(f"Assembled ROM system in {timer.dt}s.")

    dirichlet = multiscale_problem.get_dirichlet()
    timer.start()
    bcs = compute_dirichlet_online(dofmap, dirichlet)
    timer.stop()
    logger.info(f"Computed Dirichlet bcs in {timer.dt}s.")
    return A, b, bcs


==> anc/multicode/src/multi/bamcolors_rgb.yml <==
black:
- - 0.0
  - 0.1568627450980392
  - 0.19607843137254902
- - 0.19607843137254902
  - 0.32941176470588235
  - 0.38823529411764707
- - 0.37254901960784315
  - 0.4823529411764706
  - 0.5372549019607843
- - 0.49019607843137253
  - 0.5843137254901961
  - 0.6392156862745098
- - 0.6392156862745098
  - 0.7215686274509804
  - 0.7647058823529411
- - 0.8
  - 0.8470588235294118
  - 0.8745098039215686
blue:
- - 0.0
  - 0.6862745098039216
  - 0.9411764705882353
- - 0.0
  - 0.5372549019607843
  - 0.7294117647058823
- - 0.0
  - 0.4588235294117647
  - 0.6
- - 0.0
  - 0.3333333333333333
  - 0.43137254901960786
green:
- - 0.5490196078431373
  - 0.7058823529411765
  - 0.058823529411764705
- - 0.5098039215686274
  - 0.6470588235294118
  - 0.19607843137254902
- - 0.35294117647058826
  - 0.5490196078431373
  - 0.19607843137254902
- - 0.21568627450980393
  - 0.47058823529411764
  - 0.19607843137254902
red:
- - 0.8235294117647058
  - 0.0
  - 0.11764705882352941
- - 0.7058823529411765
  - 0.058823529411764705
  - 0.11764705882352941
- - 0.5490196078431373
  - 0.0784313725490196
  - 0.09803921568627451
- - 0.3137254901960784
  - 0.09803921568627451
  - 0.09803921568627451
yellow:
- - 1.0
  - 0.8627450980392157
  - 0.0
- - 0.9803921568627451
  - 0.7254901960784313
  - 0.0
- - 0.9019607843137255
  - 0.6078431372549019
  - 0.0
- - 0.803921568627451
  - 0.49019607843137253
  - 0.0


==> anc/multicode/src/multi/basis_construction.py <==
import dolfinx
from dolfinx.io import gmshio
from mpi4py import MPI
import numpy as np
import yaml

from multi.problems import LinearElasticityProblem
from multi.domain import RectangularDomain
from multi.bcs import BoundaryDataFactory
from multi.extension import extend

# from multi.misc import locate_dofs
# from multi.product import InnerProduct
from multi.shapes import NumpyQuad  # , get_hierarchical_shape_functions

# from scipy.sparse.linalg import eigsh, LinearOperator
# from scipy.special import erfinv

# from pymor.algorithms.gram_schmidt import gram_schmidt
# from pymor.bindings.fenics import FenicsVectorSpace
# from pymor.operators.interface import Operator
# from pymor.vectorarrays.interface import VectorArray


def compute_phi(problem, nodes):
    """compute coarse scale basis functions for given problem"""
    V = problem.V
    quadrilateral = NumpyQuad(nodes)
    shape_functions = quadrilateral.interpolate(V)

    data_factory = BoundaryDataFactory(problem.domain.grid, V)

    boundary_data = []
    g = dolfinx.fem.Function(V)
    for shape in shape_functions:
        g.x.array[:] = shape
        boundary_data.append([data_factory.create_bc(g.copy())])

    petsc_options = {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps",
    }
    phi = extend(problem, boundary_data, petsc_options=petsc_options)
    return phi


def compute_coarse_scale_basis(rce_grid, material, degree, out_file):
    """compute the coarse scale basis (extension of bilinear shape functions)

    NOTE
    ----
    method to be used within python action of a dodoFile

    Parameters
    ----------
    rce_grid : filepath
        The partition of the subdomain.
    material : filepath
        The material parameters (.yaml).
    degree : int
        Degree of the VectorFunctionSpace
    """
    domain, cell_marker, facet_marker = gmshio.read_from_msh(
        rce_grid, MPI.COMM_SELF, gdim=2
    )
    omega = RectangularDomain(domain, cell_marker, facet_marker, index=0)
    V = dolfinx.fem.VectorFunctionSpace(domain, ("Lagrange", degree))

    # FIXME define nodes via multi.dofmap.QuadrilateralDofLayout ?
    xmin = omega.xmin
    xmax = omega.xmax
    nodes = np.array([
        [xmin[0], xmin[1], 0.],
        [xmax[0], xmin[1], 0.],
        [xmin[0], xmax[1], 0.],
        [xmax[0], xmax[1], 0.]
        ])

    with material.open("r") as f:
        mat = yaml.safe_load(f)

    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]
    problem = LinearElasticityProblem(omega, V, E=E, NU=NU, plane_stress=plane_stress)
    basis_vectors = compute_phi(problem, nodes)
    out = []
    for vec in basis_vectors:
        out.append(vec.array)

    np.savez(out_file, phi=out)


==> anc/multicode/src/multi/bcs.py <==
import dolfinx
import ufl
import numpy as np
from petsc4py import PETSc


def get_boundary_dofs(V, marker):
    """get dofs on the boundary"""
    domain = V.mesh
    gdim = domain.geometry.dim
    tdim = domain.topology.dim
    fdim = tdim - 1
    entities = dolfinx.mesh.locate_entities_boundary(domain, fdim, marker)
    dofs = dolfinx.fem.locate_dofs_topological(V, fdim, entities)
    bc = dolfinx.fem.dirichletbc(np.array((0,) * gdim, dtype=PETSc.ScalarType), dofs)
    dof_indices = bc.dof_indices()[0]
    return dof_indices


class BoundaryDataFactory(object):
    """handles creation of Functions for extension into a domain Ω

    the Functions are constructed such that
        u=g on Γ and u=0 on ∂Ω \\ Γ

    (for the extension also the latter condition is important).
    Usually, we have a bc known as {value, boundary(=Γ)} and
    can create a bc and apply it to a function (dolfinx.fem.petsc.set_bc)
    to achieve the above.
    However, for the extension we require a dirichletbc object that
    applies to the entire boundary ∂Ω.
    """

    def __init__(self, domain, V):
        """

        Parameters
        ----------
        domain : dolfinx.mesh.Mesh
            The computational domain.
        V : dolfinx.fem.FunctionSpace
            The FE space.

        """

        self.domain = domain
        self.V = V

        # bc handler
        self.bch = BoundaryConditions(domain, V)

        # boundary facets and dofs (entire boundary)
        tdim = domain.topology.dim
        fdim = tdim - 1
        domain.topology.create_connectivity(fdim, tdim)
        boundary_facets = dolfinx.mesh.exterior_facet_indices(domain.topology)
        self.boundary_dofs = dolfinx.fem.locate_dofs_topological(
            V, fdim, boundary_facets
        )

    def create_function_values(self, values, boundary_dofs):
        """create a function and set values

        Parameters
        ----------
        values : np.ndarray
            The values to set.
        boundary_dofs : np.ndarray
            The dof indices of the vector.

        Returns
        -------
        u : dolfinx.fem.Function
        """
        u = dolfinx.fem.Function(self.V)
        u.vector.zeroEntries()
        u.vector.setValues(boundary_dofs, values, addv=PETSc.InsertMode.INSERT)
        u.vector.assemblyBegin()
        u.vector.assemblyEnd()
        return u

    def create_function_bc(self, bc):
        """create a function and set given bc

        Parameters
        ----------
        bc : dict
            A suitable definition of a Dirichlet bc.
            See multi.bcs.BoundaryConditions.add_dirichlet_bc.

        Returns
        -------
        u : dolfinx.fem.Function
        """
        self.bch.clear()
        self.bch.add_dirichlet_bc(**bc)
        bcs = self.bch.bcs
        u = dolfinx.fem.Function(self.V)
        dolfinx.fem.petsc.set_bc(u.vector, bcs)
        u.vector.ghostUpdate(
            addv=PETSc.InsertMode.INSERT_VALUES, mode=PETSc.ScatterMode.FORWARD
        )
        return u

    def create_bc(self, function):
        """create a bc with value function for the entire boundary

        Parameters
        ----------
        function : dolfinx.fem.Function
            The function to prescribe.

        Returns
        -------
        bc : dolfinx.fem.dirichletbc
        """
        dofs = self.boundary_dofs
        bc = dolfinx.fem.dirichletbc(function, dofs)
        return bc


# adapted version of MechanicsBCs by Thomas Titscher
class BoundaryConditions:
    """Handles dirichlet and neumann boundary conditions

    Parameters
    ----------
    domain : dolfinx.mesh.Mesh
        Computational domain of the problem.
    space : dolfinx.fem.FunctionSpace
        Finite element space defined on the domain.
    facet_markers : optional, dolfinx.mesh.MeshTags
        The mesh tags defining boundaries.

    """

    def __init__(self, domain, space, facet_markers=None):
        self.domain = domain
        self.V = space

        # create connectivity
        tdim = domain.topology.dim
        fdim = tdim - 1
        domain.topology.create_connectivity(fdim, tdim)

        # list of dirichlet boundary conditions
        self._bcs = []

        # handle facets and measure for neumann bcs
        self._neumann_bcs = []
        self._facet_markers = facet_markers
        self._ds = ufl.Measure("ds", domain=domain, subdomain_data=facet_markers)
        self._v = ufl.TestFunction(space)

    def add_dirichlet_bc(
        self, value, boundary=None, sub=None, method="topological", entity_dim=None
    ):
        """add a Dirichlet BC

        Parameters
        ----------
        value : Function, Constant or np.ndarray or DirichletBCMetaClass
            The Dirichlet function or boundary condition.
        boundary : optional, callable or np.ndarray or int
            The part of the boundary whose dofs should be constrained.
            This can be a callable defining the boundary geometrically or
            an array of entity tags or an integer marking the boundary if
            `facet_tags` is not None.
        sub : optional, int
            If `sub` is not None the subspace `V.sub(sub)` will be constrained.
        method : optional, str
            A hint which method should be used to locate the dofs.
            Choice: 'topological' or 'geometrical'.
        entity_dim : optional, int
            The entity dimension in case `method=topological`.
        """
        if boundary is None:
            assert isinstance(value, dolfinx.fem.DirichletBCMetaClass)
            self._bcs.append(value)
        else:
            assert method in ("topological", "geometrical")
            V = self.V.sub(sub) if sub is not None else self.V

            if method == "topological":
                assert entity_dim is not None

                if isinstance(boundary, int):
                    try:
                        facets = self._facet_tags.find(boundary)
                    except AttributeError as atterr:
                        raise atterr("There are no facet tags defined!")
                else:
                    facets = boundary

                dofs = dolfinx.fem.locate_dofs_topological(V, entity_dim, facets)
            else:
                if sub is not None:
                    assert entity_dim is not None
                    facets = dolfinx.mesh.locate_entities_boundary(
                        self.domain, entity_dim, boundary
                    )
                    dofs = dolfinx.fem.locate_dofs_topological(V, entity_dim, facets)
                else:
                    dofs = dolfinx.fem.locate_dofs_geometrical(V, boundary)

            if isinstance(value, (dolfinx.fem.Constant, np.ndarray, np.float64)):
                bc = dolfinx.fem.dirichletbc(value, dofs, V)
            else:
                try:
                    bc = dolfinx.fem.dirichletbc(value, dofs)
                except AttributeError:
                    f = dolfinx.fem.Function(V)
                    f.interpolate(value)
                    bc = dolfinx.fem.dirichletbc(f, dofs)
            self._bcs.append(bc)

    def add_neumann_bc(self, marker, value):
        """adds a Neumann BC.

        Parameters
        ----------
        marker : int
        value : some ufl type
            The neumann data, e.g. traction vector.

        """
        if isinstance(marker, int):
            assert marker in self._facet_markers.values

        self._neumann_bcs.append([value, marker])

    @property
    def has_neumann(self):
        return len(self._neumann_bcs) > 0

    @property
    def has_dirichlet(self):
        return len(self._bcs) > 0

    @property
    def bcs(self):
        """returns list of dirichlet bcs"""
        return self._bcs

    def clear(self, dirichlet=True, neumann=True):
        """clear list of boundary conditions"""
        if dirichlet:
            self._bcs.clear()
        if neumann:
            self._neumann_bcs.clear()

    @property
    def neumann_bcs(self):
        """returns ufl form of (sum of) neumann bcs"""
        r = 0
        for expression, marker in self._neumann_bcs:
            r += ufl.inner(expression, self._v) * self._ds(marker)
        return r


# deprecated
# def compute_multiscale_bcs(
#     problem, cell_index, edge, boundary_data, dofmap, chi=None, product=None, orth=False
# ):
#     """compute multiscale bcs from given boundary data

#     The coarse scale basis functions are assumed to be linear functions
#     with value 1 or 0 at the endpoints of the edge mesh.
#     The dof values for the fine scale edge basis are computed
#     via projection of the boundary data onto the fine scale basis.
#     If `chi` is None, or the number of dofs per edge (dofmap) is
#     < 1, then only the coarse dof values are computed.

#     Parameters
#     ----------
#     problem : multi.problems.LinearProblem
#         The linear problem.
#     cell_index : int
#         The cell index with respect to the coarse grid.
#     edge : str
#         The boundary edge.
#     boundary_data : dolfinx.fem.Function
#         The (total) displacement value on the boundary.
#         Will be projected onto the edge space.
#     dofmap : multi.dofmap.DofMap
#         The dofmap of the reduced order model.
#     chi : optional, np.ndarray
#         The fine scale edge basis. ``chi.shape`` has to agree
#         with number of dofs for current coarse grid cell.
#     product : str or ufl.form.Form, optional
#         The inner product wrt which chi was orthonormalized.
#     orth : bool, optional
#         If True, assume orthonormal basis.


#     Returns
#     -------
#     bcs : dict
#         The dofs (dict.keys()) and values (dict.values()) of the
#         projected boundary conditions.

#     """
#     assert edge in ("bottom", "right", "top", "left")
#     local_edge_index = dofmap.dof_layout.local_edge_index_map[edge]
#     local_vertices = dofmap.dof_layout.topology[1][local_edge_index]

#     edge_space = problem.edge_spaces[edge]
#     source = FenicsxVectorSpace(edge_space)

#     dofs_per_edge = dofmap.dofs_per_edge
#     if isinstance(dofs_per_edge, (int, np.integer)):
#         add_fine_bcs = dofs_per_edge > 0
#         edge_basis_length = dofs_per_edge
#     else:
#         assert dofs_per_edge.shape == (dofmap.num_cells, 4)
#         dofs_per_edge = dofs_per_edge[cell_index]
#         add_fine_bcs = np.sum(dofs_per_edge) > 0
#         edge_basis_length = dofs_per_edge[local_edge_index]

#     if edge == "bottom":
#         component = 0
#     elif edge == "top":
#         component = 0
#     elif edge == "left":
#         component = 1
#     elif edge == "right":
#         component = 1
#     else:
#         raise NotImplementedError

#     # need to know entities wrt the global coarse grid
#     # to determine the dof indices of the global problem
#     vertices_coarse_cell = dofmap.conn[0].links(cell_index)
#     edges_coarse_cell = dofmap.conn[1].links(cell_index)

#     boundary_vertices = vertices_coarse_cell[local_vertices]
#     boundary_nodes = dolfinx.mesh.compute_midpoints(
#         dofmap.grid.mesh, 0, boundary_vertices
#     )
#     # make sure points are withing problem.domain
#     boundary_nodes = np.around(boundary_nodes, decimals=3)

#     coarse_values = interpolate(boundary_data, boundary_nodes)
#     coarse_dofs = []
#     for vertex in boundary_vertices:
#         coarse_dofs += dofmap.entity_dofs(0, vertex)

#     if not len(coarse_dofs) == coarse_values.size:
#         breakpoint()

#     # initialize return value
#     bcs = {}  # dofs are keys, bc_values are values
#     for dof, val in zip(coarse_dofs, coarse_values.flatten()):
#         bcs.update({dof: val})

#     if add_fine_bcs:
#         assert chi is not None
#         # ### subtract coarse scale part from boundary data
#         # FIXME interpolation for different meshes not supported (yet) in dolfinx
#         x_dofs = edge_space.tabulate_dof_coordinates()
#         g = interpolate(boundary_data, x_dofs)
#         G = source.from_numpy(g.reshape(1, source.dim))

#         def boundary(x):
#             start = np.isclose(x[component], boundary_nodes[:, component][0])
#             end = np.isclose(x[component], boundary_nodes[:, component][1])
#             return np.logical_or(start, end)

#         line = NumpyLine(boundary_nodes[:, component])
#         phi_array = line.interpolate(edge_space, component)
#         phi = source.from_numpy(phi_array)
#         Gfine = G - phi.lincomb(coarse_values.flatten())

#         # ### build inner product for edge space
#         boundary_dofs = dolfinx.fem.locate_dofs_geometrical(edge_space, boundary)
#         zero = dolfinx.fem.Function(edge_space)
#         zero.x.set(0.0)
#         product_bc = dolfinx.fem.dirichletbc(zero, boundary_dofs)
#         inner_product = InnerProduct(edge_space, product, bcs=(product_bc,))
#         matrix = inner_product.assemble_matrix()
#         if matrix is not None:
#             product = FenicsxMatrixOperator(matrix, edge_space, edge_space)
#         else:
#             product = None

#         edge_basis = source.from_numpy(chi)
#         edge_basis = edge_basis[:edge_basis_length]
#         if orth:
#             coeff = Gfine.inner(edge_basis, product=product)
#         else:
#             Gramian = edge_basis.gramian(product=product)
#             R = edge_basis.inner(Gfine, product=product)
#             coeff = np.linalg.solve(Gramian, R)

#         # determine entity tag for the edge of the coarse grid cell
#         edges_coarse_cell = dofmap.conn[1].links(cell_index)
#         edge_tag = edges_coarse_cell[local_edge_index]
#         fine_dofs = np.array(dofmap.entity_dofs(1, edge_tag))

#         try:
#             coeff = coeff.reshape(fine_dofs.shape)
#         except ValueError as verr:
#             raise ValueError(
#                 "Number of modes per edge (dofmap) and the number of modes of the edge basis do not agree!"
#             ) from verr

#         for dof, val in zip(fine_dofs, coeff):
#             bcs.update({dof: val})

#     return bcs


def apply_bcs(lhs, rhs, bc_indices, bc_values):
    """
    Applies dirichlet bcs (in-place) using the algorithm described here
    http://www.math.colostate.edu/~bangerth/videos/676/slides.21.65.pdf

    Parameters
    ----------
    lhs
        The left hand side of the system.
    rhs
        The right hand side of the system.
    bc_indices
        DOF indices where bcs should be applied.
    bc_values
        The boundary data.

    Returns
    -------
    None
    """
    assert isinstance(lhs, np.ndarray)
    assert isinstance(rhs, np.ndarray)
    assert isinstance(bc_indices, (list, np.ndarray))
    if isinstance(bc_indices, list):
        bc_indices = np.array(bc_indices)
    assert isinstance(bc_values, (list, np.ndarray))
    if isinstance(bc_values, list):
        bc_values = np.array(bc_values)

    rhs.shape = (rhs.size,)
    values = np.zeros(rhs.size)
    values[bc_indices] = bc_values
    # substract bc values from right hand side
    rhs -= np.dot(lhs[:, bc_indices], values[bc_indices])
    # set columns to zero
    lhs[:, bc_indices] = np.zeros((rhs.size, bc_indices.size))
    # set rows to zero
    lhs[bc_indices, :] = np.zeros((bc_indices.size, rhs.size))
    # set diagonal entries to 1.
    lhs[bc_indices, bc_indices] = np.ones(bc_indices.size)
    # set bc_values on right hand side
    rhs[bc_indices] = values[bc_indices]


==> anc/multicode/src/multi/boundary.py <==
"""helpers to define boundaries"""

import numpy as np
from multi.common import to_floats

"""Design

old dolfin: 
    here on needed a SubDomain object that defined the boundary geometrically.
    SubDomain could then be passed to DirichletBC.
    Therefore, fenics_helpers.boundary was used to conveniently define boundaries
    geometrically (would return a SubDomain).

dolfinx:
    input to dirichletbc is now:
        1. (Function, array)
        2. ([Constant, array], array, FunctionSpace)
    The array are the boundary_dofs which are determined via `locate_dofs_topological` or
    `locate_dofs_geometrical`.

    Thus, multi.boundary could provide functions to:
        (a) define callables that define complex geometry as input to locate_dofs_geometrical.
        (b) define functions that compute entities of the mesh and pass this array to locate_dofs_topological.

    (b) might use dolfinx.mesh.locate_entities and dolfinx.mesh.locate_entities_boundary

    Args:
        mesh: dolfinx.mesh.Mesh
        dim: tdim of the entities
        marker: function that takes an array of points x and returns an array of booleans

    --> therefore, use of locate_dofs_topological again boils down to a geometrical description
    of the boundary to be defined. The only difference is the possibility to filter wrt the tdim.
    (this is not possible with locate_dofs_geometrical)

"""


def plane_at(coordinate, dim):
    """return callable that determines boundary geometrically

    Parameters
    ----------
    coordinate : float
    dim : str or int
    """
    if dim in ["x", "X"]:
        dim = 0
    if dim in ["y", "Y"]:
        dim = 1
    if dim in ["z", "Z"]:
        dim = 2

    assert dim in (0, 1, 2)

    def boundary(x):
        return np.isclose(x[dim], coordinate)

    return boundary


def within_range(start, end, tol=1e-6):
    """mark the domain within range

    Note: best used together with dolfinx.mesh.locate_entities_boundary
    and topological definition of the Dirichlet bc
    """
    start = to_floats(start)
    end = to_floats(end)

    # adjust the values such that start < end for all dimensions
    assert len(start) == 3
    assert len(start) == len(end)
    for i in range(len(start)):
        if start[i] > end[i]:
            start[i], end[i] = end[i], start[i]

    def boundary(x):
        def in_range(i):
            return np.logical_and(x[i] >= start[i] - tol, x[i] <= end[i] + tol)

        xy = np.logical_and(in_range(0), in_range(1))
        return np.logical_and(xy, in_range(2))

    return boundary


def point_at(coord):
    p = to_floats(coord)
    assert len(p) == 3

    def boundary(x):
        return np.logical_and(
            np.logical_and(np.isclose(x[0], p[0]), np.isclose(x[1], p[1])),
            np.isclose(x[2], p[2]),
        )

    return boundary


def show_marked(domain, marker):
    import dolfinx
    import matplotlib.pyplot as plt

    V = dolfinx.fem.FunctionSpace(domain, ("Lagrange", 1))
    dofs = dolfinx.fem.locate_dofs_geometrical(V, marker)
    u = dolfinx.fem.Function(V)
    bc = dolfinx.fem.dirichletbc(u, dofs)
    x_dofs = V.tabulate_dof_coordinates()
    x_dofs = x_dofs[:, :2]
    marked = x_dofs[bc.dof_indices()[0]]

    plt.figure(1)
    x, y = x_dofs.T
    plt.scatter(x, y, facecolors="none", edgecolors="k", marker="o")
    xx, yy = marked.T
    plt.scatter(xx, yy, facecolors="r", edgecolors="none", marker="o")
    plt.show()


==> anc/multicode/src/multi/common.py <==
"""common helpers"""


def to_floats(values):
    floats = []
    try:
        for v in values:
            floats.append(float(v))
    except TypeError as e:
        floats = [float(values)]

    return floats


==> anc/multicode/src/multi/dofmap.py <==
import numpy as np
import basix


class QuadrilateralDofLayout(object):
    """
    NOTE
    this is mainly tested and implemented to be used to
    construct a custom DofMap on quadrilateral meshes

    quadrilateral reference cell topology

    FIXME
    currently DofMap relies on domain.topology to distribute the dofs
    therefore, the `dofs_per_edge` need to be given in the local ordering
    compliant with domain.topology
    Ideally, this local ordering of the dofs should follow the basix element dof layout.

    Order (1)
    ---------
    v2--e3--v3
    |       |
    e1  f0  e2
    |       |
    v0--e0--v1

    see basix.geometry(basix.CellType.quadrilateral)
    and basix.topology(basix.CellType.quadrilateral)

    BUT for now the following ordering of vertices and edges is assumed:

    Order (2)
    ---------
    v1--e2--v3
    |       |
    e0  f0  e3
    |       |
    v0--e1--v2

    EDIT 12.10.2022
    Apparently the built-in mesh has above ordering (2) and
    a mesh read from msh has ordering (1) ...
    --> decision: go with ordering (1) and only use Gmsh, but
    not the built-in meshes with DofMap, StructuredQuadGrid, etc.

    """

    def __init__(self):
        self.topology = basix.topology(basix.CellType.quadrilateral)
        self.geometry = basix.geometry(basix.CellType.quadrilateral)
        self.num_entities = [len(ents) for ents in self.topology]
        self.local_edge_index_map = {
                "left": 1, "bottom": 0, "top": 3, "right": 2,
                1: "left", 0: "bottom", 3: "top", 2: "right"
                }

    def get_entity_dofs(self):
        return self.__entity_dofs

    def set_entity_dofs(self, ndofs_per_ent):
        """set number of dofs per entity

        Parameters
        ----------
        ndofs_per_ent : tuple of int or np.ndarray
            Number of dofs per entity. For the edges this can be
            a numpy array otherwise an integer value is allowed.
        """
        assert len(ndofs_per_ent) == len(self.num_entities)

        self.__entity_dofs = {0: {}, 1: {}, 2: {}}  # key=entity_dim, value=dict
        counter = 0
        for dim, ndofs in enumerate(ndofs_per_ent):
            num_entities = self.num_entities[dim]
            if isinstance(ndofs, int):
                ndofs = [ndofs for _ in range(num_entities)]
            for entity in range(num_entities):
                self.__entity_dofs[dim][entity] = [
                    counter + dof for dof in range(ndofs[entity])
                ]
                counter += ndofs[entity]


class DofMap:
    """class representing a DofMap of a function space where each entity
    (vertex, edge, face in 2d) is associated with the given number of DoFs,
    when calling `distribute_dofs()`.

    Parameters
    ----------
    grid : multi.domain.StructuredQuadGrid
        The quadrilateral mesh of the computational domain.
    """

    def __init__(self, grid):
        self.grid = grid
        self.dof_layout = QuadrilateralDofLayout()

        # create connectivities
        self.conn = []
        domain = grid.grid
        for dim in range(len(self.dof_layout.num_entities)):
            domain.topology.create_connectivity(2, dim)
            self.conn.append(domain.topology.connectivity(2, dim))
        self.num_cells = self.conn[2].num_nodes

    def distribute_dofs(self, dofs_per_vert, dofs_per_edge, dofs_per_face=0):
        """set number of DoFs per entity and distribute dofs

        Parameters
        ----------
        dofs_per_vert : int
            Number of DoFs per vertex.
        dofs_per_edge : int, np.ndarray
            Number of DoFs per edge. This can be an integer value to set number
            of DoFs for each edge to the same value or an array of shape
            ``(len(self.cells), 4)`` to set number of DoFs for each cell and
            its four edges individually.
        dofs_per_face : int, optional
            Number of DoFs per face.
        """
        # ### initialize
        # there are only vertices, edges and faces for quadrilaterals
        dimension = [0, 1, 2]
        self._dm = {dim: {} for dim in dimension}
        DoF = 0

        num_cells = self.num_cells

        if isinstance(dofs_per_edge, (int, np.integer)):
            dofs_per_edge = np.ones((num_cells, 4), dtype=np.intc) * dofs_per_edge
        else:
            assert dofs_per_edge.shape == (num_cells, 4)

        for cell_index in range(num_cells):
            self.dof_layout.set_entity_dofs(
                (dofs_per_vert, dofs_per_edge[cell_index], dofs_per_face)
            )
            entity_dofs = self.dof_layout.get_entity_dofs()
            for dim, conn in enumerate(self.conn):
                entities = conn.links(cell_index)
                for local_ent, ent in enumerate(entities):
                    if ent not in self._dm[dim].keys():
                        self._dm[dim][ent] = []
                        dofs = entity_dofs[dim][local_ent]
                        for dof in dofs:
                            self._dm[dim][ent].append(DoF)
                            DoF += 1

        self._n_dofs = DoF
        self.dofs_per_vert = dofs_per_vert
        self.dofs_per_edge = dofs_per_edge
        self.dofs_per_face = dofs_per_face

    @property
    def num_dofs(self):
        """total number of dofs"""
        if not hasattr(self, "_n_dofs"):
            raise AttributeError("You need to distribute DoFs first")
        return self._n_dofs

    def cell_dofs(self, cell_index):
        """returns dofs for given cell

        Returns
        -------
        dofs : list of int
            The dofs of the given cell.
        """
        if not hasattr(self, "_dm"):
            raise AttributeError("You need to distribute DoFs first")

        num_cells = self.num_cells
        assert cell_index in np.arange(num_cells)

        cell_dofs = []
        for dim, conn in enumerate(self.conn):
            entities = conn.links(cell_index)
            for ent in entities:
                cell_dofs += self._dm[dim][ent]
        return cell_dofs

    def entity_dofs(self, dim, entity):
        """return all dofs for entity `entity` of dimension `dim`"""
        return self._dm[dim][entity]


==> anc/multicode/src/multi/domain.py <==
import pathlib
import gmsh
import tempfile
import meshio
import numpy as np
import dolfinx
from dolfinx.io import gmshio
from mpi4py import MPI
from multi.preprocessing import create_mesh, create_line_grid, create_rectangle_grid


class Domain(object):
    """Class to represent a computational domain

    Parameters
    ----------
    grid : dolfinx.mesh.Mesh
        The partition of the domain.
    cell_markers : TODO
    facet_markers : TODO
    index : optional, int
        The identification number of the domain.
    """

    def __init__(self, grid, cell_markers=None, facet_markers=None, index=None):
        self.grid = grid
        self.cell_markers = cell_markers
        self.facet_markers = facet_markers
        self.index = index
        self._x = grid.geometry.x

    def translate(self, dx):
        dx = np.array(dx)
        self._x += dx

    @property
    def xmin(self):
        return np.amin(self._x, axis=0)

    @property
    def xmax(self):
        return np.amax(self._x, axis=0)


class RectangularDomain(Domain):
    """representation of a rectangular domain Ω=[xs, xe]x[ys, ye]

    Parameters
    ----------
    grid : dolfinx.mesh.Mesh
        The fine grid partition of the domain.
    cell_markers : optional, dolfinx.mesh.MeshTags
        Mesh tags for the cells of the domain.
    facet_markers : optional, dolfinx.mesh.MeshTags
        Mesh tags for the facets of the domain.
    index : optional, int
        The identification number of the domain.
    """

    def __init__(
        self, grid, cell_markers=None, facet_markers=None, index=None
    ):
        super().__init__(grid, cell_markers, facet_markers, index)

    def create_coarse_grid(self, num_cells=1):
        """create a coarse grid partition of Ω"""

        if hasattr(self, "coarse_grid"):
            raise AttributeError("Coarse grid already exists")

        xmin, ymin, zmin = self.xmin
        xmax, ymax, zmax = self.xmax

        with tempfile.NamedTemporaryFile(suffix=".msh") as tf:
            create_rectangle_grid(
                    xmin, xmax, ymin, ymax, 0.,
                    recombine=True, num_cells=num_cells, out_file=tf.name)
            coarse, _, _ = gmshio.read_from_msh(tf.name, MPI.COMM_SELF, gdim=2)
        self.coarse_grid = coarse

    def set_coarse_grid(self, mesh):
        """set a coarse grid partition of Ω"""

        if hasattr(self, "coarse_grid"):
            raise AttributeError("Coarse grid already exists")

        self.coarse_grid = mesh

    def create_edge_grids(self, num_cells=None):
        """create coarse and fine grid partitions of the boundary of Ω"""
        parent = self.grid
        tdim = parent.topology.dim
        fdim = tdim - 1
        parent.topology.create_connectivity(fdim, tdim)
        facets = dolfinx.mesh.locate_entities_boundary(parent, fdim, lambda x: np.full(x[0].shape, True, dtype=bool))
        # assumes a quadrilateral domain and equal number of facets
        # per boundary/edge
        num_cells = num_cells or int(facets.size / 4)

        xmin, ymin, zmin = self.xmin
        xmax, ymax, zmax = self.xmax

        fine_grid = {}
        coarse_grid = {}

        points = {
                "bottom": ([xmin, ymin, 0.], [xmax, ymin, 0.]),
                "left": ([xmin, ymin, 0.], [xmin, ymax, 0.]),
                "right": ([xmax, ymin, 0.], [xmax, ymax, 0.]),
                "top": ([xmin, ymax, 0.], [xmax, ymax, 0.])
                }
        for key, (start, end) in points.items():
            with tempfile.NamedTemporaryFile(suffix=".msh") as tf:
                create_line_grid(start, end, num_cells=num_cells, out_file=tf.name)
                fine, _, _ = gmshio.read_from_msh(tf.name, MPI.COMM_SELF, gdim=2)
            fine_grid[key] = fine
            with tempfile.NamedTemporaryFile(suffix=".msh") as tf:
                create_line_grid(start, end, num_cells=1, out_file=tf.name)
                coarse, _, _ = gmshio.read_from_msh(tf.name, MPI.COMM_SELF, gdim=2)
            coarse_grid[key] = coarse

        self.fine_edge_grid = fine_grid
        self.coarse_edge_grid = coarse_grid



class StructuredQuadGrid(object):
    """class representing a structured (coarse scale) quadrilateral grid

    Each coarse quadrilateral cell is associated with a fine scale grid which
    can be created by setting the property `self.fine_grid_method` and
    calling `self.create_fine_grid`.

    Parameters
    ----------
    grid : dolfinx.mesh.Mesh
        The coarse grid partition of the domain.
    cell_markers : TODO
    facet_markers : TODO
    """

    def __init__(self, grid, cell_markers=None, facet_markers=None):
        self.grid = grid
        self.cell_markers = cell_markers
        self.facet_markers = facet_markers

        # bounding box tree
        self.bb_tree = dolfinx.geometry.BoundingBoxTree(grid, grid.topology.dim)

        grid.topology.create_connectivity(2, 0)
        grid.topology.create_connectivity(2, 1)
        grid.topology.create_connectivity(0, 2)
        self.num_cells = grid.topology.index_map(grid.topology.dim).size_local
        self.cells = np.arange(self.num_cells, dtype=np.int32)
        self.tdim = grid.topology.dim

    def get_patch(self, cell_index):
        """return all cells neighbouring cell with index `cell_index`"""
        point_tags = self.get_entities(0, cell_index)
        conn_02 = self.grid.topology.connectivity(0, 2)
        cells = list()
        for tag in point_tags:
            cells.append(conn_02.links(tag))
        return np.unique(np.hstack(cells))

    def get_cells(self, dim, entities):
        """return cells containing entities of dimension `dim`"""
        ent_to_cell = self.grid.topology.connectivity(dim, 2)
        cells = list()
        for tag in entities.flatten():
            candidates = ent_to_cell.links(tag)
            cells.append(candidates)
        return np.unique(cells)

    def get_entities(self, dim, cell_index):
        """get entities of dimension `dim` for cell with index `cell_index`"""
        assert dim in (0, 1)
        conn = self.grid.topology.connectivity(2, dim)
        return conn.links(cell_index)

    def get_entity_coordinates(self, dim, entities):
        """return coordinates of `entities` of dimension `dim`"""
        return dolfinx.mesh.compute_midpoints(self.grid, dim, entities)

    def locate_entities(self, dim, marker):
        """locate entities of `dim` geometrically using `marker`"""
        return dolfinx.mesh.locate_entities(self.grid, dim, marker)

    def locate_entities_boundary(self, dim, marker):
        """locate entities of `dim` on the boundary geometrically using `marker`"""
        return dolfinx.mesh.locate_entities_boundary(self.grid, dim, marker)

    @property
    def fine_grid_method(self):
        """methods to create fine grid for each coarse grid cell"""
        return self._fine_grid_method

    @fine_grid_method.setter
    def fine_grid_method(self, methods):
        """set methods to create fine grid for each coarse grid cell

        Parameters
        ----------
        methods : list of str or list of callable
            The method can either be a function with an appropriate
            signature (see e.g. multi.preprocessing.create_rectangle_grid)
            or a `str`, i.e. the filepath to a reference mesh
            that should be duplicated for the respective coarse grid cell.
            If the length of list is 1, the same 'method' is used for 
            each coarse grid cell.
        """
        if len(methods) < 2:
            methods *= self.num_cells
        self._fine_grid_method = methods

    def create_fine_grid(self, cells, output, cell_type="triangle", **kwargs):
        """creates a fine scale grid for given cells

        Parameters
        ----------
        cells : np.ndarray
            The cell indices for which to create a fine scale grid.
            Requires `self.fine_grid_method` to be defined.
        output : str
            The path to write the result (suffix .xdmf).
        cell_type : optional
            The `meshio` cell type of the fine grid.
            Currently, only meshes with one cell type are supported.
        kwargs : optional
            Keyword arguments to be passed to `self.fine_grid_method`.
        """
        # cases: (a) single cell, (b) patch of cells, (c) entire coarse grid

        # meshio cell types for mesh creation
        assert cell_type in ("triangle", "quad")
        facet_cell_type = "line"

        tdim = self.tdim
        num_cells = kwargs.get("num_cells")

        # initialize
        subdomains = []

        cells = np.array(cells)
        assert cells.size > 0
        active_cells = self.cells[cells]
        if active_cells.size > 1:
            create_facets = False
        else:
            create_facets = True

        for cell in active_cells:
            vertices = self.get_entities(0, cell)
            dx = dolfinx.mesh.compute_midpoints(self.grid, 0, vertices)
            dx = np.around(dx, decimals=3)

            xmin = np.amin(dx, axis=0)
            xmax = np.amax(dx, axis=0)

            fine_grid_method = self.fine_grid_method[cell]

            # ### Subdomain instantiation
            with tempfile.NamedTemporaryFile(suffix=".msh", delete=False) as tf:
                subdomains.append(tf.name)

                if isinstance(fine_grid_method, str):
                    # read msh file and translate, then save to msh again
                    subdomain_mesh = meshio.read(fine_grid_method)
                    subdomain_mesh.points += xmin
                    meshio.write(tf.name, subdomain_mesh, file_format="gmsh")
                else:
                    # create msh via method
                    fine_grid_method(
                        xmin[0],
                        xmax[0],
                        xmin[1],
                        xmax[1],
                        num_cells=num_cells,
                        facets=create_facets,
                        out_file=tf.name,
                    )

        # merge subdomains
        gmsh.initialize()
        gmsh.model.add("fine_grid")
        gmsh.option.setNumber("General.Verbosity", 0)  # silent except for fatal errors
        gmsh.option.setNumber("Mesh.MshFileVersion", 4.1)
        gmsh.option.setNumber("Geometry.AutoCoherence", 2)

        for msh_file in subdomains:
            gmsh.merge(msh_file)

        gmsh.model.mesh.remove_duplicate_nodes()
        gmsh.model.mesh.remove_duplicate_elements()

        gmsh.model.mesh.generate(tdim)

        tf_msh = tempfile.NamedTemporaryFile(suffix=".msh")
        gmsh.write(tf_msh.name)
        gmsh.finalize()

        # convert to xdmf using meshio
        # reasoning: always convert to xdmf since (merged) msh
        # cannot be read by dolfinx.io.gmshio
        in_mesh = meshio.read(tf_msh.name)
        if tdim < 3:
            prune_z = True
        cell_mesh = create_mesh(in_mesh, cell_type, prune_z=prune_z)
        meshio.write(output, cell_mesh)
        if create_facets:
            outfile = pathlib.Path(output)
            facet_output = outfile.parent / (outfile.stem + "_facets.xdmf")
            facet_mesh = create_mesh(in_mesh, facet_cell_type, prune_z=prune_z)
            meshio.write(facet_output.as_posix(), facet_mesh)

        # clean up
        tf_msh.close()
        for msh_file in subdomains:
            pathlib.Path(msh_file).unlink()


==> anc/multicode/src/multi/extension.py <==
import dolfinx


def extend(problem, boundary_data, petsc_options={}):
    """extend the `boundary_data` into the domain of the `problem`

    Parameters
    ----------
    problem : multi.LinearProblem
        The linear problem.
    boundary_data : list of list of dolfinx.fem.dirichletbc
        The boundary data to be extended.
    petsc_options : optional
        The petsc options for the linear problem.

    """
    problem.clear_bcs()

    V = problem.V
    domain = V.mesh
    tdim = domain.topology.dim
    fdim = tdim - 1

    # add dummy bc on whole boundary
    # to zero out rows and columns of matrix A
    zero_fun = dolfinx.fem.Function(V)
    zero_fun.vector.zeroEntries()
    boundary_facets = dolfinx.mesh.exterior_facet_indices(domain.topology)
    problem.add_dirichlet_bc(
        zero_fun, boundary_facets, method="topological", entity_dim=fdim
    )
    bcs = problem.get_dirichlet_bcs()

    problem.setup_solver(petsc_options=petsc_options)
    solver = problem.solver

    problem.assemble_matrix(bcs)
    # clear bcs
    problem.clear_bcs()


    # define all extensions that should be computed
    assert all(
        [
            isinstance(bc, dolfinx.fem.DirichletBCMetaClass)
            for bcs in boundary_data
            for bc in bcs
        ]
    )

    # initialize rhs vector
    rhs = problem.b
    # initialize solution
    u = dolfinx.fem.Function(problem.V)

    extensions = []
    for bcs in boundary_data:
        problem.clear_bcs()
        for bc in bcs:
            problem.add_dirichlet_bc(bc)
        current_bcs = problem.get_dirichlet_bcs()

        # set values to rhs
        problem.assemble_vector(current_bcs)
        solver.solve(rhs, u.vector)
        extensions.append(u.vector.copy())

    return extensions


# FIXME dim or boundary, but not both are required?
# TODO can use interpolation between different meshes now
# maybe this is not needed anymore
def restrict(function, marker, dim, boundary=False):
    """restrict the function to some part of the domain

    Parameters
    ----------
    function : dolfinx.fem.Function
        The function to be evaluated at the boundary.
    marker : callable
        A function that defines the subdomain geometrically.
        `dolfinx.mesh.locate_entities` is used.
    dim : int
        Topological dimension of the entities.
    boundary : optional, bool
        If True, use `dolfinx.mesh.locate_entities_boundary` and
        locate entities on the boundary only.

    Returns
    -------
    function values restricted to some part of the domain
    """

    V = function.function_space
    domain = V.mesh
    tdim = domain.topology.dim
    fdim = tdim - 1
    assert dim in (fdim, tdim)

    if boundary:
        entities = dolfinx.mesh.locate_entities_boundary(domain, fdim, marker)
    else:
        entities = dolfinx.mesh.locate_entities(domain, tdim, marker)

    dofs = dolfinx.fem.locate_dofs_topological(V, dim, entities)
    dummy = dolfinx.fem.Function(V)
    dummy.x.set(0.0)
    bc = dolfinx.fem.dirichletbc(dummy, dofs)
    dof_indices = bc.dof_indices()[0]
    return function.vector.array[dof_indices]


==> anc/multicode/src/multi/halfwidth.mplstyle <==
font.family: serif
font.serif: Times
font.size: 10

axes.grid           : True    ## display grid or not
axes.grid.axis      : both    ## which axis the grid should apply to
axes.grid.which     : major   ## gridlines at major, minor or both ticks
# axes.labelsize      : medium   ## small, medium, large

lines.linewidth : 1
lines.markersize : 3

axes.spines.top: False
axes.spines.right: False

pgf.texsystem: lualatex
pgf.rcfonts: False
pgf.preamble: \usepackage{siunitx} \usepackage{physics} \usepackage[nice]{nicefrac} \usepackage{amsfonts} \usepackage{amsmath} \usepackage{bm}

figure.constrained_layout.use: True
# figure.figsize: 4.77376504773765, 2.950186799501868
figure.figsize: 4.773, 2.950

savefig.bbox: tight
savefig.pad_inches: 0.0

# ### Colors
# bam colors
axes.prop_cycle: cycler('color', ['e60000', '0d3333', 'a3cc00', 'd9a300', 'b20000', '7c0000', '00ffff', '00737c',  '00172e', 'ffe600',  'e6b800', 'c27a00', '6c8000', '408000', '193300', '070d0d', '273d3d', '688686', 'bccfcf', 'dce7e7',])

# ggplot
# axes.prop_cycle: cycler('color', ['E24A33', '348ABD', '988ED5', '777777', 'FBC15E', '8EBA42', 'FFB5B8'])
# seaborn
# axes.prop_cycle: cycler('color', ['4C72B0', '55A868', 'C44E52', '8172B2', 'CCB974', '64B5CD'])
# bayesian methods for hackers
# axes.prop_cycle: cycler('color', ['348ABD', 'A60628', '7A68A6', '467821', 'D55E00', 'CC79A7', '56B4E9', '009E73', 'F0E442', '0072B2'])


==> anc/multicode/src/multi/interpolation.py <==
import dolfinx
import numpy as np


# this code is part of the fenicsx-tutorial written by Jørgen S. Dokken
# see https://jorgensd.github.io/dolfinx-tutorial/chapter1/membrane_code.html#making-curve-plots-throughout-the-domain
def interpolate(u, points):
    """evaluate u at points"""
    V = u.function_space
    domain = V.mesh
    bb_tree = dolfinx.geometry.BoundingBoxTree(domain, domain.topology.dim)

    cells = []
    points_on_proc = []

    if not points.shape[1] == 3:
        points = points.T
    cell_candidates = dolfinx.geometry.compute_collisions(bb_tree, points)
    colliding_cells = dolfinx.geometry.compute_colliding_cells(
        domain, cell_candidates, points
    )
    for i, point in enumerate(points):
        if len(colliding_cells.links(i)) > 0:
            points_on_proc.append(point)
            cells.append(colliding_cells.links(i)[0])

    points_on_proc = np.array(points_on_proc, dtype=np.float64)
    u_values = u.eval(points_on_proc, cells)
    return u_values


def make_mapping(subspace, superspace):
    """compute dof mapping from subspace to superspace

    Returns
    -------
    dofs : np.ndarray
        The dofs of `superspace` corresponding to dofs of `subspace`.
    """
    u = dolfinx.fem.Function(superspace)
    ndofs = superspace.dofmap.index_map.size_global * superspace.dofmap.bs
    u.vector.array[:] = np.arange(ndofs, dtype=np.intc)

    f = dolfinx.fem.Function(subspace)
    f.interpolate(u)
    dofs = (f.vector.array + 0.5).astype(np.int32).flatten()
    return dofs


==> anc/multicode/src/multi/io.py <==
import pathlib
import numpy as np
from multi.dofmap import QuadrilateralDofLayout


def select_modes(basis, max_modes, active_modes):
    """select modes according to local dof layout and currently active
    number of modes

    Parameters
    ----------
    basis : np.ndarray
        The multiscale basis used.
    max_modes : int or list of int
        Maximum number of modes per edge.
    active_modes : int or list of int
        Number of modes per edge to be used.

    Returns
    -------
    basis : np.ndarray
        Subset of the full basis.

    """
    if isinstance(max_modes, (int, np.integer)):
        max_modes = [max_modes] * 4
    if isinstance(active_modes, (int, np.integer)):
        active_modes = [active_modes] * 4

    # make sure that active_modes[edge] <= max_modes[edge]
    assert len(max_modes) == len(active_modes)
    for i in range(len(max_modes)):
        if active_modes[i] > max_modes[i]:
            active_modes[i] = max_modes[i]

    dof_layout = QuadrilateralDofLayout()
    edges = [
        dof_layout.local_edge_index_map[i] for i in range(dof_layout.num_entities[1])
    ]

    gdim = 2  # FIXME better get this from dofmap ...
    coarse = np.arange(gdim * dof_layout.num_entities[0], dtype=np.int32)
    offset = coarse.size
    index_map = {"phi": coarse}

    mask = []
    mask.append(coarse)

    for edge in edges:
        index = dof_layout.local_edge_index_map[edge]

        index_map[edge] = np.arange(max_modes[index], dtype=np.int32) + offset
        offset += index_map[edge].size
        selected = np.arange(active_modes[index], dtype=np.int32)

        mask.append(index_map[edge][selected])

    mask = np.hstack(mask)
    return basis[mask]


def read_bases(bases, modes_per_edge=None, return_num_modes=False):
    """read basis functions for multiple reduced bases

    Parameters
    ----------
    bases : list of tuple
        Each element of ``bases`` is a tuple where the first element is a
        FilePath and the second element is a string specifying which basis
        functions to load. Possible string values are 'phi' (coarse
        scale functions), and 'bottom', 'right', 'top', 'left'
        (for respective fine scale functions).
    modes_per_edge : int, optional
        Maximum number of modes per edge for the fine scale bases.
    return_num_modes : bool, optional
        If True, return number of modes per edge.

    Returns
    -------
    B : np.ndarray
        The full reduced basis.
    num_modes : tuple of int
        The maximum number of modes per edge (if ``return_num_modes`` is True).

    """
    loaded = set()
    basis_functions = {}
    num_modes = {}

    # return values
    R = []
    num_max_modes = []

    for filepath, string in bases:
        loaded.add(string)
        npz = np.load(filepath)
        try:
            basis_functions[string] = npz[string]
        except KeyError:
            basis_functions[string] = list()
        npz.close()
        num_modes[string] = len(basis_functions[string])

    dof_layout = QuadrilateralDofLayout()
    edges = [
        dof_layout.local_edge_index_map[i] for i in range(dof_layout.num_entities[1])
    ]

    max_modes_per_edge = modes_per_edge or max([num_modes[edge] for edge in edges])

    R.append(basis_functions["phi"])
    for edge in edges:
        rb = basis_functions[edge][:max_modes_per_edge]
        num_max_modes.append(len(rb))
        if len(rb) > 0:
            R.append(rb)

    if return_num_modes:
        return np.vstack(R), tuple(num_max_modes)
    else:
        return np.vstack(R)


class BasesLoader(object):
    def __init__(self, directory, num_cells):
        folder = pathlib.Path(directory)
        assert folder.is_dir()
        self.dir = folder
        self.num_cells = num_cells

    def read_bases(self):
        """read basis and max number of modes
        for each cell in the coarse grid"""
        self._build_bases_config()

        bases = []
        num_max_modes = []
        for cell_index in range(self.num_cells):
            basis, modes = read_bases(
                self._config[cell_index], return_num_modes=True
            )
            bases.append(basis)
            num_max_modes.append(modes)

        max_modes = np.vstack(num_max_modes)

        return bases, max_modes

    def _build_bases_config(self):
        cfg = {}
        for ci in range(self.num_cells):
            cfg[ci] = []
            path = self.dir / f"basis_{ci:03}.npz"
            for basis in ["phi", "bottom", "left", "right", "top"]:
                cfg[ci].append((path, basis))
        self._config = cfg

    # @property
    # def cell_sets(self):
    #     """the cell sets according to which the bases are loaded"""
    #     return self._cell_sets

    # @cell_sets.setter
    # def cell_sets(self, cell_sets):
    #     self._cell_sets = {}
    #     assert "inner" in cell_sets.keys()
    #     # sort cell indices in increasing order
    #     for key, value in cell_sets.items():
    #         self._cell_sets[key] = np.sort(list(value))

    # def _build_bases_config(self):
    #     """builds logic to read (edge) bases
    #     such that a conforming global approx results"""

    #     marked_edges = {}
    #     self._bases_config = {}
    #     dof_layout = QuadrilateralDofLayout()

    #     try:
    #         cell_sets = self.cell_sets
    #     except AttributeError as err:
    #         raise err("You have to define `cell_sets` to load bases functions.")

    #     for cset in cell_sets.values():
    #         for cell_index in cset:

    #             path = self.dir / f"basis_{cell_index:03}.npz"
    #             self._bases_config[cell_index] = []
    #             self._bases_config[cell_index].append((path, "phi"))

    #             edges = self.grid.get_entities(1, cell_index)
    #             for local_ent, ent in enumerate(edges):
    #                 edge = dof_layout.local_edge_index_map[local_ent]
    #                 if ent not in marked_edges.keys():
    #                     # edge is 'visited' the first time
    #                     # add edge to be loaded from current path
    #                     self._bases_config[cell_index].append((path, edge))

    #                     # mark edge as 'visited'
    #                     marked_edges[ent] = path
    #                 else:
    #                     # edge was already visited
    #                     # retrieve `path` from previously marked edges
    #                     self._bases_config[cell_index].append((marked_edges[ent], edge))
    #     assert len(self._bases_config.keys()) == self.num_cells


==> anc/multicode/src/multi/linewidth.mplstyle <==
font.family: serif
font.serif: Times
font.size: 10

axes.grid           : True    ## display grid or not
axes.grid.axis      : both    ## which axis the grid should apply to
axes.grid.which     : major   ## gridlines at major, minor or both ticks
# axes.labelsize      : medium   ## small, medium, large

lines.linewidth : 1
lines.markersize : 3

axes.spines.top: False
axes.spines.right: False

pgf.texsystem: lualatex
pgf.rcfonts: False
pgf.preamble: \usepackage{siunitx} \usepackage{physics} \usepackage[nice]{nicefrac} \usepackage{amsfonts} \usepackage{amsmath} \usepackage{bm}

figure.constrained_layout.use: True
# figure.figsize: 4.77376504773765, 2.950186799501868
figure.figsize: 4.773, 2.950

savefig.bbox: tight
savefig.pad_inches: 0.0

# ### Colors
# bam colors
axes.prop_cycle: cycler('color', ['e60000', '0d3333', 'a3cc00', 'd9a300', 'b20000', '7c0000', '00ffff', '00737c',  '00172e', 'ffe600',  'e6b800', 'c27a00', '6c8000', '408000', '193300', '070d0d', '273d3d', '688686', 'bccfcf', 'dce7e7',])

# ggplot
# axes.prop_cycle: cycler('color', ['E24A33', '348ABD', '988ED5', '777777', 'FBC15E', '8EBA42', 'FFB5B8'])
# seaborn
# axes.prop_cycle: cycler('color', ['4C72B0', '55A868', 'C44E52', '8172B2', 'CCB974', '64B5CD'])
# bayesian methods for hackers
# axes.prop_cycle: cycler('color', ['348ABD', 'A60628', '7A68A6', '467821', 'D55E00', 'CC79A7', '56B4E9', '009E73', 'F0E442', '0072B2'])


==> anc/multicode/src/multi/materials.py <==
import ufl


class LinearElasticMaterial:
    """class representing linear elastic isotropic materials

    Parameters
    ----------
    dim
        Spatial dimension of the problem.
    E=210e3
        Young's modulus.
    NU=0.3
        Poisson ratio.
    plane_stress=False
        Constraints to use in case dim=2.

    Attributes
    ----------
    dim              Spatial dimension of the problem.
    plane_stress     Constraints to use in case dim=2.
    E                Young's modulus.
    NU               Poisson ratio.
    lambda_1         First lame constant.
    lambda_2         Second lame constant.
    """

    def __init__(self, dim, E=210e3, NU=0.3, plane_stress=False):
        self.dim = dim
        self.plane_stress = plane_stress
        self.E = E
        self.NU = NU
        self.lambda_1 = E * NU / ((1 + NU) * (1 - 2 * NU))
        self.lambda_2 = E / 2 / (1 + NU)

    def get_matrix(self, u, v, dx):
        lambda_1 = self.lambda_1
        lambda_2 = self.lambda_2
        epsu = self.eps(u)
        epsv = self.eps(v)
        return df.assemble(
            (
                2 * lambda_2 * ufl.inner(epsu, epsv)
                + lambda_1 * ufl.tr(epsu) * ufl.tr(epsv)
            )
            * dx
        )

    def sigma(self, displacement):
        eps = self.eps(displacement)
        return self.lambda_1 * ufl.tr(eps) * ufl.Identity(3) + 2 * self.lambda_2 * eps

    def eps(self, displacement):
        d = self.dim
        e = ufl.sym(ufl.grad(displacement))
        if d == 1:
            return ufl.as_tensor([[e[0, 0], 0, 0], [0, 0, 0], [0, 0, 0]])
        elif d == 2 and not self.plane_stress:
            return ufl.as_tensor(
                [[e[0, 0], e[0, 1], 0], [e[0, 1], e[1, 1], 0], [0, 0, 0]]
            )
        elif d == 2 and self.plane_stress:
            ezz = (
                -self.lambda_1
                / (2.0 * self.lambda_2 + self.lambda_1)
                * (e[0, 0] + e[1, 1])
            )
            return ufl.as_tensor(
                [[e[0, 0], e[0, 1], 0], [e[0, 1], e[1, 1], 0], [0, 0, ezz]]
            )
        elif d == 3:
            return e
        else:
            AttributeError("Spatial Dimension is not set.")


==> anc/multicode/src/multi/misc.py <==
"""miscellaneous helpers"""

import numpy as np


def x_dofs_VectorFunctionSpace(V):
    bs = V.dofmap.bs
    x = V.tabulate_dof_coordinates()
    x_dofs = np.repeat(x, repeats=bs, axis=0)
    return x_dofs


def locate_dofs(x_dofs, X, gdim=2, s_=np.s_[:], tol=1e-9):
    """returns dofs at coordinates X

    Parameters
    ----------
    x_dofs : np.ndarray
        An array containing the coordinates of the DoFs of the FE space.
        Most likely the return value of V.tabulate_dof_coordinates().
    X : list, np.ndarray
        A list of points, where each point is given as list of len(gdim).
    gdim : int, optional
        The geometrical dimension of the domain.
    s_ : slice, optional
        Return slice of the dofs at each point.
    tol : float, optional
        Tolerance used to find coordinate.

    Returns
    -------
    dofs : np.ndarray
        DoFs at given coordinates.
    """
    if isinstance(X, list):
        X = np.array(X).reshape(len(X), gdim)
    elif isinstance(X, np.ndarray):
        if X.ndim == 1:
            X = X[np.newaxis, :]
        elif X.ndim > 2:
            raise NotImplementedError

    dofs = np.array([], int)
    for x in X:
        p = np.abs(x_dofs - x)
        v = np.where(np.all(p < tol, axis=1))[0]
        if v.size < 1:
            raise IndexError(f"The point {x} is not a vertex of the grid!")
        dofs = np.append(dofs, v[s_])

    return dofs


==> anc/multicode/src/multi/pdiercks_multi.mplstyle <==
font.family: serif
font.serif: Times
font.size: 10

axes.grid           : True    ## display grid or not
axes.grid.axis      : both    ## which axis the grid should apply to
axes.grid.which     : major   ## gridlines at major, minor or both ticks
# axes.labelsize      : medium   ## small, medium, large

lines.linewidth : 1
lines.markersize : 3

axes.spines.top: False
axes.spines.right: False

pgf.texsystem: lualatex
pgf.rcfonts: False
pgf.preamble: \usepackage{siunitx} \usepackage{physics} \usepackage[nice]{nicefrac} \usepackage{amsfonts} \usepackage{amsmath} \usepackage{bm}

figure.constrained_layout.use: True
# figure.figsize: 4.77376504773765, 2.950186799501868
figure.figsize: 4.773, 2.950

savefig.bbox: tight
savefig.pad_inches: 0.0

# ### Colors
# bam colors
axes.prop_cycle: cycler('color', ['e60000', '0d3333', 'a3cc00', 'd9a300', 'b20000', '7c0000', '00ffff', '00737c',  '00172e', 'ffe600',  'e6b800', 'c27a00', '6c8000', '408000', '193300', '070d0d', '273d3d', '688686', 'bccfcf', 'dce7e7',])

# ggplot
# axes.prop_cycle: cycler('color', ['E24A33', '348ABD', '988ED5', '777777', 'FBC15E', '8EBA42', 'FFB5B8'])
# seaborn
# axes.prop_cycle: cycler('color', ['4C72B0', '55A868', 'C44E52', '8172B2', 'CCB974', '64B5CD'])
# bayesian methods for hackers
# axes.prop_cycle: cycler('color', ['348ABD', 'A60628', '7A68A6', '467821', 'D55E00', 'CC79A7', '56B4E9', '009E73', 'F0E442', '0072B2'])


==> anc/multicode/src/multi/plotting_context.py <==
"""PlottingContext written by Christoph Pohl
published here https://doi.org/10.5281/zenodo.4452800 as
plots/plotstuff.py"""
from pathlib import Path
import subprocess
import matplotlib as mpl

mpl.use("pgf")
import matplotlib.pyplot as plt


class PlottingContext:
    def __init__(self, argv, style):
        if len(argv) == 2:
            self.write_output = True
            self.filename = argv[1]
        else:
            self.write_output = False
        if style in plt.style.available:
            plt.style.use(style)
        else:
            stylefile = Path(__file__).parent / (style + ".mplstyle")
            plt.style.use(str(stylefile))
        self.fig = plt.figure(constrained_layout=True)

    def __enter__(self):
        return self.fig

    def __exit__(self, *args):
        if self.write_output:
            plt.savefig(self.filename)
        else:
            plt.savefig("/tmp/current_mpl_plot.pdf")
            try:
                subprocess.run(
                    "ps aux | grep current_mpl_plot.pdf | grep -v grep",
                    shell=True,
                    check=True,
                )
            except subprocess.CalledProcessError:
                subprocess.run(["xdg-open", "/tmp/current_mpl_plot.pdf"])


==> anc/multicode/src/multi/postprocessing.py <==
import pathlib
import yaml
import numpy as np
import dolfinx
from mpi4py import MPI
from dolfinx.io import XDMFFile
import matplotlib.pyplot as plt
from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator

from multi.domain import RectangularDomain
from multi.problems import LinearElasticityProblem
from multi.product import InnerProduct


def plot_modes(edge_space, edge, modes, component, mask):
    """for hacking"""
    L = edge_space
    x_dofs = L.sub(0).collapse().tabulate_dof_coordinates()

    if component in ("x", 0):
        modes = modes[:, ::2]
    elif component in ("y", 1):
        modes = modes[:, 1::2]

    if edge in ("b", "t"):
        xx = x_dofs[:, 0]
    elif edge in ("r", "l"):
        xx = x_dofs[:, 1]
    oo = np.argsort(xx)

    for mode in modes[mask]:
        plt.plot(xx[oo], mode[oo])
    plt.show()


# def visualize_edge_modes(
#     meshfile, basispath, edge, component, degree=2, N=4, fid=1, show=False
# ):
#     data = np.load(basispath)
#     modes = data[edge]
#     edge_domain = Domain(meshfile)
#     L = df.VectorFunctionSpace(edge_domain.mesh, "CG", degree)
#     x_dofs = L.sub(0).collapse().tabulate_dof_coordinates()

#     if component in ("x", 0):
#         modes = modes[:, ::2]
#     elif component in ("y", 1):
#         modes = modes[:, 1::2]

#     if edge in ("b", "t"):
#         xx = x_dofs[:, 0]
#     elif edge in ("r", "l"):
#         xx = x_dofs[:, 1]
#     oo = np.argsort(xx)

#     plt.figure(fid)
#     for mode in modes[:N]:
#         plt.plot(xx[oo], mode[oo])
#     if show:
#         plt.show()


def read_bam_colors():
    """get primary(0), secondary(1), tertiary(2) or all(3) for
    bam colors black, blue, green red, and yellow"""
    yamlfile = pathlib.Path(__file__).parent / "bamcolors_rgb.yml"
    with yamlfile.open("r") as instream:
        bam_cd = yaml.safe_load(instream)
    return bam_cd


def read_bam_colormap():
    infile = pathlib.Path(__file__).parent / "bam-RdBu.npy"
    cmap = np.load(infile.as_posix())
    return cmap


def write_local_fields(xdmf_file, multiscale_problem, dofmap, bases, u_rom, u_fom):
    """get local field for each subdomain and write to file"""

    output = pathlib.Path(xdmf_file)
    basename = output.stem

    degree = multiscale_problem.degree
    grid_dir = multiscale_problem.grid_dir

    num_cells = multiscale_problem.grid.num_cells
    for cell_index in range(num_cells):

        subdomain_xdmf = grid_dir / f"offline/subdomain_{cell_index:03}.xdmf"

        with XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
        V = dolfinx.fem.VectorFunctionSpace(subdomain, ("P", degree))

        # ### fom solution for cell
        u_fom_local = u_fom.interpolate(V)
        u_fom_local.name = "u_fom"

        # ### rom solution for cell
        dofs = dofmap.cell_dofs(cell_index)
        basis = bases[cell_index]
        u_rom = dolfinx.fem.Function(V, name="u_rom")
        u_rom_vec = u_rom.vector
        u_rom_vec.array[:] = basis.T @ u_rom[dofs]

        # ### absolute error
        aerr = dolfinx.fem.Function(V)
        aerr.name = "u_err"
        aerr_vec = aerr.vector
        aerr_vec.axpy(1.0, u_fom_local.vector)
        aerr_vec.axpy(-1.0, u_rom_vec)

        target = output.parent / (basename + f"_{cell_index:03}.xdmf")
        with XDMFFile(subdomain.comm, target.as_posix(), "w") as xdmf:
            xdmf.write_mesh(subdomain)
            xdmf.write_function(u_fom)
            xdmf.write_function(u_rom)


def compute_error_norms(
    multiscale_problem, dofmap, bases, u_rom, u_fom, product=None, xdmf_file=None
):
    """compute error norms

    Parameters
    ----------
    multiscale_problem : multi.problems.MultiscaleProblem
        The class defining the multiscale problem.
    dofmap : multi.dofmap.DofMap
        The dofmap of the multiscale problem.
    bases : list of np.ndarray
        The local reduced basis for each coarse grid cell.
    u_rom : np.ndarray
        The ROM solution.
    u_fom : dolfinx.fem.Function
        The FOM soultion (global fine grid space).
    product : optional, str
        The inner product wrt which the error is computed.
    xdmf_file : optional, str
        Write the local fields to XDMFFile.

    Returns
    -------
    norms : dict
        The (local) norm of the absolute error ('err'), the FOM solution ('fom')
        and the ROM solution ('rom') as key value pairs.
        Values are `np.ndarray`s.
    """

    degree = multiscale_problem.degree
    grid_dir = multiscale_problem.grid_dir

    # NOTE issue can be resolved by deleting the cash
    # as a consequence, I need to be careful with creating
    # the same function several times?

    num_cells = dofmap.grid.num_cells
    for cell_index in range(num_cells):

        subdomain_xdmf = grid_dir / f"offline/subdomain_{cell_index:03}.xdmf"

        with XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
        V = dolfinx.fem.VectorFunctionSpace(subdomain, ("P", degree))

        # ### fom solution for cell
        u_fom_local = dolfinx.fem.Function(V)
        u_fom_local.interpolate(u_fom)

        # ### rom solution for cell
        dofs = dofmap.cell_dofs(cell_index)
        basis = bases[cell_index]
        u_rom_local = dolfinx.fem.Function(V)
        u_rom_vec = u_rom_local.vector
        u_rom_vec.array[:] = basis.T @ u_rom[dofs]

        if product == "energy":
            # instantiate linear elasticity problem
            material = multiscale_problem.material
            E = material["Material parameters"]["E"]["value"]
            NU = material["Material parameters"]["NU"]["value"]
            plane_stress = material["Constraints"]["plane_stress"]

            cell_index = 0
            subdomain_xdmf = grid_dir / f"offline/subdomain_{cell_index:03}.xdmf"
            with XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
                subdomain = xdmf.read_mesh(name="Grid")
                ct = xdmf.read_meshtags(subdomain, name="Grid")

            Ω = RectangularDomain(subdomain, cell_markers=ct)
            V = dolfinx.fem.VectorFunctionSpace(subdomain, ("P", degree))
            problem = LinearElasticityProblem(
                Ω, V, E=E, NU=NU, plane_stress=plane_stress
            )
            product = problem.get_form_lhs()

        inner_product = InnerProduct(V, product, bcs=())
        matrix = inner_product.assemble_matrix()
        if matrix is not None:
            product_op = FenicsxMatrixOperator(matrix, V, V)
        else:
            product_op = None

        # ### compute error
        source = FenicsxVectorSpace(V)
        fom = source.make_array([u_fom_local.vector])
        rom = source.make_array([u_rom_vec])
        err = fom - rom

        err_norm = err.norm(product_op)
        fom_norm = fom.norm(product_op)
        rom_norm = rom.norm(product_op)

        breakpoint()

    return {
        "err": err_norm,
        "fom": fom_norm,
        "rom": rom_norm,
    }


==> anc/multicode/src/multi/preprocessing.py <==
"""preprocessing module to generate computational grids with Gmsh"""

# Usage
#######
# Use Gmsh python API to generate a grid and write to .msh.
# the mesh and optional cell markers can be read with dolfinx.io.gmshio in serial.
# For parallel input of meshes, first convert .msh to .xdmf using meshio
# and read the mesh with dolfinx.io.XDMFFile.

import dolfinx
import gmsh
import meshio
import numpy as np

GMSH_VERBOSITY = 0


def to_array(values):
    floats = []
    try:
        for v in values:
            floats.append(float(v))
    except TypeError:
        floats = [float(values)]

    return np.array(floats, dtype=float)


# this code is part of the FEniCSx tutorial
# see https://jorgensd.github.io/dolfinx-tutorial/chapter3/subdomains.html#convert-msh-files-to-xdmf-using-meshio
def create_mesh(mesh, cell_type, prune_z=False, name_to_read="gmsh:physical"):
    """create a new instance of meshio.Mesh from meshio.Mesh object"""
    cells = mesh.get_cells_type(cell_type)
    cell_data = mesh.get_cell_data(name_to_read, cell_type)
    points = mesh.points[:, :2] if prune_z else mesh.points
    out_mesh = meshio.Mesh(
        points=points, cells={cell_type: cells}, cell_data={name_to_read: [cell_data]}
    )
    return out_mesh


def create_facet_tags(mesh, boundaries):
    """create facet tags for given mesh

    Parameters
    ----------
    mesh : dolfinx.mesh.Mesh
        The grid of the computational domain.
    boundaries : dict
        The definition of boundaries given by a name (key) and
        a tuple of an integer and a function (value).

    Returns
    -------
    facet_tags : dolfinx.mesh.MeshTags
        The mesh tags for the facets/boundary.
    marked_boundary: dict
        The name (key) and integer (value) defining the boundary.
    """

    facet_indices, facet_markers = [], []
    fdim = mesh.topology.dim - 1
    marked_boundary = {}
    for key, (marker, locator) in boundaries.items():
        facets = dolfinx.mesh.locate_entities(mesh, fdim, locator)
        facet_indices.append(facets)
        facet_markers.append(np.full_like(facets, marker))
        if facets.size > 0:
            marked_boundary[key] = marker
    facet_indices = np.hstack(facet_indices).astype(np.int32)
    facet_markers = np.hstack(facet_markers).astype(np.int32)
    sorted_facets = np.argsort(facet_indices)
    facet_tags = dolfinx.mesh.meshtags(
        mesh, fdim, facet_indices[sorted_facets], facet_markers[sorted_facets]
    )
    return facet_tags, marked_boundary


def _initialize():
    gmsh.initialize()
    gmsh.option.setNumber("General.Verbosity", 0)  # silent except for fatal errors


def _generate_and_write_grid(dim, filepath):
    gmsh.model.mesh.generate(dim)
    gmsh.write(filepath)
    gmsh.finalize()


def create_line_grid(start, end, lc=0.1, num_cells=None, out_file=None):
    """TODO docstring"""
    start = to_array(start)
    end = to_array(end)

    _initialize()
    gmsh.model.add("line")

    p0 = gmsh.model.geo.addPoint(*start, lc)
    p1 = gmsh.model.geo.addPoint(*end, lc)
    line = gmsh.model.geo.addLine(p0, p1)

    if num_cells is not None:
        gmsh.model.geo.mesh.setTransfiniteCurve(line, num_cells + 1)

    gmsh.model.geo.synchronize()
    gmsh.model.addPhysicalGroup(1, [line])

    filepath = out_file or "./line.msh"
    _generate_and_write_grid(1, filepath)


def create_rectangle_grid(
    xmin,
    xmax,
    ymin,
    ymax,
    z=0.0,
    lc=0.1,
    num_cells=None,
    recombine=False,
    facets=False,
    out_file=None,
    options=None,
):
    """TODO docstring"""
    _initialize()
    gmsh.model.add("rectangle")

    if options is not None:
        # Example: {'Mesh.ElementOrder', 2, 'Mesh.SecondOrderIncomplete': 1}
        # will result in 'quad8' cell type
        for key, value in options.items():
            gmsh.option.setNumber(key, value)

    p0 = gmsh.model.geo.addPoint(xmin, ymin, z, lc)
    p1 = gmsh.model.geo.addPoint(xmax, ymin, z, lc)
    p2 = gmsh.model.geo.addPoint(xmax, ymax, z, lc)
    p3 = gmsh.model.geo.addPoint(xmin, ymax, z, lc)

    l0 = gmsh.model.geo.addLine(p0, p1)  # bottom
    l1 = gmsh.model.geo.addLine(p1, p2)  # right
    l2 = gmsh.model.geo.addLine(p2, p3)  # top
    l3 = gmsh.model.geo.addLine(p3, p0)  # left

    curve_loop = gmsh.model.geo.addCurveLoop([l0, l1, l2, l3])
    surface = gmsh.model.geo.addPlaneSurface([curve_loop])

    if num_cells is not None:
        try:
            nx, ny = num_cells
        except TypeError:
            nx = ny = num_cells
        gmsh.model.geo.mesh.setTransfiniteCurve(l0, nx + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l2, nx + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l1, ny + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l3, ny + 1)

        gmsh.model.geo.mesh.setTransfiniteSurface(surface, "Left")

        if recombine:
            # setRecombine(dim, tag, angle=45.0)
            gmsh.model.geo.mesh.setRecombine(2, surface)

    gmsh.model.geo.synchronize()
    gmsh.model.addPhysicalGroup(2, [surface])

    # markers for the facets following ordering of
    # entities of multi.dofmap.QuadrilateralDofLayout
    # bottom: 1, left: 2, right: 3, top: 4
    if facets:
        gmsh.model.add_physical_group(1, [l0], 1, name="bottom")
        gmsh.model.add_physical_group(1, [l3], 2, name="left")
        gmsh.model.add_physical_group(1, [l1], 3, name="right")
        gmsh.model.add_physical_group(1, [l2], 4, name="top")

    filepath = out_file or "./rectangle.msh"
    _generate_and_write_grid(2, filepath)


def create_rce_grid_01(
    xmin,
    xmax,
    ymin,
    ymax,
    z=0.0,
    radius=0.2,
    lc=0.1,
    num_cells=None,
    facets=True,
    out_file=None,
):
    """TODO docstring"""

    width = abs(xmax - xmin)
    height = abs(ymax - ymin)

    _initialize()
    gmsh.model.add("rce_01")

    # options
    gmsh.option.setNumber("Mesh.Smoothing", 2)

    geom = gmsh.model.geo

    # add the inclusion (circle) as 8 circle arcs
    phi = np.linspace(0, 2 * np.pi, num=9, endpoint=True)[:-1]
    x_center = np.array([xmin + width / 2, ymin + height / 2, z])
    x_unit_circle = np.array(
        [radius * np.cos(phi), radius * np.sin(phi), np.zeros_like(phi)]
    ).T
    x_circle = np.tile(x_center, (8, 1)) + x_unit_circle

    center = geom.add_point(*x_center, lc)

    circle_points = []
    for xyz in x_circle:
        p = geom.add_point(*xyz, lc)
        circle_points.append(p)

    circle_arcs = []
    for i in range(len(circle_points) - 1):
        arc = geom.add_circle_arc(circle_points[i], center, circle_points[i + 1])
        circle_arcs.append(arc)
    arc = geom.add_circle_arc(circle_points[-1], center, circle_points[0])
    circle_arcs.append(arc)
    circle_loop = geom.add_curve_loop(circle_arcs)

    circle_surface = geom.add_plane_surface([circle_loop])

    # add the rectangle defined by 8 points
    dx = np.array([width / 2, 0.0, 0.0])
    dy = np.array([0.0, height / 2, 0.0])
    x_rectangle = np.stack(
        [
            x_center + dx,
            x_center + dx + dy,
            x_center + dy,
            x_center - dx + dy,
            x_center - dx,
            x_center - dx - dy,
            x_center - dy,
            x_center + dx - dy,
        ]
    )

    rectangle_points = []
    for xyz in x_rectangle:
        p = geom.add_point(*xyz, lc)
        rectangle_points.append(p)

    # draw rectangle lines
    rectangle_lines = []
    for i in range(len(rectangle_points) - 1):
        line = geom.add_line(rectangle_points[i], rectangle_points[i + 1])
        rectangle_lines.append(line)
    line = geom.add_line(rectangle_points[-1], rectangle_points[0])
    rectangle_lines.append(line)

    # connect rectangle points and circle points from outer to inner
    conn = []
    for i in range(len(circle_points)):
        line = geom.add_line(rectangle_points[i], circle_points[i])
        conn.append(line)

    # add curve loops defining surfaces of the matrix
    mat_loops = []
    for i in range(len(circle_points) - 1):
        cloop = geom.add_curve_loop(
            [rectangle_lines[i], conn[i + 1], -circle_arcs[i], -conn[i]]
        )
        mat_loops.append(cloop)
    cloop = geom.add_curve_loop(
        [rectangle_lines[-1], conn[0], -circle_arcs[-1], -conn[-1]]
    )
    mat_loops.append(cloop)

    matrix = []
    for curve_loop in mat_loops:
        mat_surface = geom.add_plane_surface([curve_loop])
        matrix.append(mat_surface)

    if num_cells is not None:
        if not num_cells % 2 == 0:
            raise ValueError(
                "Number of cells per edge must be even for transfinite mesh. Sorry!"
            )

        N = int(num_cells) // 2  # num_cells_per_segment

        for line in circle_arcs:
            geom.mesh.set_transfinite_curve(line, N + 1)
        for line in rectangle_lines:
            geom.mesh.set_transfinite_curve(line, N + 1)
        # diagonal connections
        for line in conn[0::2]:
            geom.mesh.set_transfinite_curve(
                line, N + 3, meshType="Progression", coef=1.0
            )
        # horizontal or vertical connections
        for line in conn[1::2]:
            geom.mesh.set_transfinite_curve(
                line, N + 3, meshType="Progression", coef=0.9
            )

        # transfinite surfaces (circle and matrix)
        # geom.mesh.set_transfinite_surface(tag, arrangement='Left', cornerTags=[])
        geom.mesh.set_transfinite_surface(
            circle_surface, arrangement="AlternateLeft", cornerTags=circle_points[0::2]
        )
        for surface in matrix[0::2]:
            geom.mesh.set_transfinite_surface(surface, arrangement="Right")
        for surface in matrix[1::2]:
            geom.mesh.set_transfinite_surface(surface, arrangement="Left")

    geom.synchronize()
    geom.removeAllDuplicates()

    # ### physical groups
    gmsh.model.add_physical_group(2, matrix, 1, name="matrix")
    gmsh.model.add_physical_group(2, [circle_surface], 2, name="inclusion")

    # markers for the facets following ordering of
    # entities of multi.dofmap.QuadrilateralDofLayout
    # bottom: 1, left: 2, right: 3, top: 4
    if facets:
        gmsh.model.add_physical_group(1, rectangle_lines[5:7], 1, name="bottom")
        gmsh.model.add_physical_group(1, rectangle_lines[3:5], 2, name="left")
        gmsh.model.add_physical_group(
            1, [rectangle_lines[0], rectangle_lines[-1]], 3, name="right"
        )
        gmsh.model.add_physical_group(1, rectangle_lines[1:3], 4, name="top")

    filepath = out_file or "./rce_type_01.msh"
    _generate_and_write_grid(2, filepath)


def create_rce_grid_02(
    xmin,
    xmax,
    ymin,
    ymax,
    z=0.0,
    num_cells=None,
    facets=True,
    out_file=None,
):
    """TODO"""

    _initialize()
    gmsh.model.add("rce_02")

    # options
    gmsh.option.setNumber("Mesh.RecombinationAlgorithm", 0)
    gmsh.option.setNumber("Mesh.Algorithm", 1)
    gmsh.option.setNumber("Mesh.Algorithm3D", 1)
    gmsh.option.setNumber("Mesh.Optimize", 2)
    gmsh.option.setNumber("Mesh.Smoothing", 2)

    lc_matrix = 20.0 / num_cells
    lc_aggregates = lc_matrix * 0.7

    surfaces_aggregates = []
    curve_loops_aggregates = []
    curve_loop_matrix = []

    def add_aggregate(x, y, z, R):
        """add circle at (x, y, z) with radius R"""
        p1 = gmsh.model.geo.add_point(x, y, z, lc_aggregates)
        p2 = gmsh.model.geo.add_point(x + R, y, z, lc_aggregates)
        p3 = gmsh.model.geo.add_point(x - R, y, z, lc_aggregates)

        c1 = gmsh.model.geo.add_circle_arc(p2, p1, p3)
        c2 = gmsh.model.geo.add_circle_arc(p3, p1, p2)

        loop = gmsh.model.geo.add_curve_loop([c1, c2])
        surface = gmsh.model.geo.add_plane_surface([loop])

        curve_loops_aggregates.append(loop)
        surfaces_aggregates.append(surface)

    bottom = []
    right = []
    top = []
    left = []

    def add_matrix(xmin, xmax, ymin, ymax, z):
        """adds a rectangle from (xmin, ymin, z) to (xmax, ymax, z)"""
        p0 = gmsh.model.geo.add_point(xmin, ymin, z, lc_matrix)
        p1 = gmsh.model.geo.add_point(xmax, ymin, z, lc_matrix)
        p2 = gmsh.model.geo.add_point(xmax, ymax, z, lc_matrix)
        p3 = gmsh.model.geo.add_point(xmin, ymax, z, lc_matrix)
        l0 = gmsh.model.geo.add_line(p0, p1)
        bottom.append(l0)
        l1 = gmsh.model.geo.add_line(p1, p2)
        right.append(l1)
        l2 = gmsh.model.geo.add_line(p2, p3)
        top.append(l2)
        l3 = gmsh.model.geo.add_line(p3, p0)
        left.append(l3)
        loop = gmsh.model.geo.add_curve_loop([l0, l1, l2, l3])

        for line in [l0, l1, l2, l3]:
            gmsh.model.geo.mesh.set_transfinite_curve(line, num_cells + 1)
        curve_loop_matrix.append(loop)

    # add aggregates
    aggregates = [  # (x, y, z, R)
        (8.124435628293494, 16.250990871336494, z, 2.2),
        (3.104265948507514, 3.072789217500327, z, 1.9),
        (16.205618753300654, 16.37885427346391, z, 1.5),
        (3.8648187874608415, 10.576264325380615, z, 2.1),
        (12.807996595076595, 12.686751823841977, z, 1.7),
        (16.23956045449863, 7.686853577410513, z, 1.9),
        (7.9915552082180366, 6.689767983295199, z, 2.0),
        (12.561194629950934, 2.7353694913178512, z, 1.6),
    ]
    for xc, yc, zc, radius in aggregates:
        add_aggregate(xmin + xc, ymin + yc, zc, radius)

    # add the matrix
    add_matrix(xmin, xmax, ymin, ymax, z)
    # add_plane_surface expects list of int (tags of curve loops)
    # if len(arg) > 1 --> subtract curve loops from first
    surface_matrix = gmsh.model.geo.add_plane_surface(
        curve_loop_matrix + curve_loops_aggregates
    )

    # add physical groups
    gmsh.model.geo.synchronize()
    gmsh.model.add_physical_group(2, [surface_matrix], 1, name="matrix")
    gmsh.model.add_physical_group(2, surfaces_aggregates, 2, name="aggregates")

    if facets:
        gmsh.model.add_physical_group(1, bottom, 1, name="bottom")
        gmsh.model.add_physical_group(1, left, 2, name="left")
        gmsh.model.add_physical_group(1, right, 3, name="right")
        gmsh.model.add_physical_group(1, top, 4, name="top")

    filepath = out_file or "./rce_type_02.msh"
    _generate_and_write_grid(2, filepath)


==> anc/multicode/src/multi/problems.py <==
import pathlib
import yaml
import dolfinx
from dolfinx import cpp as _cpp
from dolfinx.io import gmshio
import ufl
import numpy as np
from mpi4py import MPI
from petsc4py import PETSc

from multi.bcs import BoundaryConditions
from multi.domain import StructuredQuadGrid, Domain
from multi.dofmap import QuadrilateralDofLayout
from multi.interpolation import make_mapping
from multi.materials import LinearElasticMaterial
from multi.product import InnerProduct
from multi.projection import orthogonal_part
from multi.sampling import _create_random_values
from multi.solver import build_nullspace

from pymor.core.logger import getLogger
from pymor.bindings.fenicsx import FenicsxMatrixOperator, FenicsxVectorSpace
from pymor.tools.random import get_random_state
from pymor.vectorarrays.numpy import NumpyVectorSpace
from pymor.operators.numpy import NumpyMatrixOperator

from scipy.sparse import csc_matrix


"""
Design

# 1. init
p = LinearProblem(domain, V)

# 2. set bcs unique to this problem
p.add_dirichlet_bc(...)
p.add_neumann_bc(...)

# make sure that p.get_form_lhs() and p.get_form_rhs() are implemented ...

# 3. setup solver
p.setup_solver(petsc_options, form_compiler_options, jit_options)

# ----------------
# now with the solver setup there are different use cases
# (A) solve the problem once and be done for today
p.solve() # will call super.solve()

# ----------------
# (B) we want to solve the same problem many times with different rhs
solver = p.solver # first get the solver we did setup
p.assemble_matrix(bcs) # assemble matrix once for specific set of bcs

# Note that p.A is filled with values internally
# Next, we only need to define the rhs for which we want to solve
# One option is to assemble the vector based on p.get_form_rhs()

p.assemble_vector(bcs) # let assemble vector always modify p.b
rhs = p.b
solution = dolfinx.fem.Function(p.V)
solver.solve(rhs, solution.vector)
solution.x.scatter_forward()

# Another option could be to create a function and set some values to it
rhs = dolfinx.fem.Function(p.V)
with rhs.vector.localForm() as rhs_loc:
    rhs_loc.set(0)
assemble_vector(rhs.vector, some_compiled_form) or skip this
apply_lifting(rhs.vector, [p.a], bcs=[p.get_dirichlet_bcs()])
rhs.vector.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
set_bc(rhs.vector, p.get_dirichlet_bcs())
solver.solve(rhs.vector, solution.vector)
solution.x.scatter_forward()

"""


class LinearProblem(dolfinx.fem.petsc.LinearProblem):

    """Class for solving a linear variational problem"""

    def __init__(self, domain, V):
        """Initialize domain and FE space

        Parameters
        ----------
        domain : multi.Domain
            The computational domain.
        V : dolfinx.fem.FunctionSpace
            The FE space.

        """
        self.logger = getLogger("multi.problems.LinearProblem")
        self.domain = domain
        self.V = V
        self.u = ufl.TrialFunction(V)
        self.v = ufl.TestFunction(V)
        self._bc_handler = BoundaryConditions(domain.grid, V, domain.facet_markers)

    def add_dirichlet_bc(
        self, value, boundary=None, sub=None, method="topological", entity_dim=None
    ):
        """see multi.bcs.BoundaryConditions.add_dirichletb_bc"""
        self._bc_handler.add_dirichlet_bc(
            value, boundary=boundary, sub=sub, method=method, entity_dim=entity_dim
        )

    def add_neumann_bc(self, marker, value):
        """see multi.bcs.BoundaryConditions.add_neumann_bc"""
        self._bc_handler.add_neumann_bc(marker, value)

    def clear_bcs(self, dirichlet=True, neumann=True):
        """remove all Dirichlet and Neumann bcs"""
        self._bc_handler.clear(dirichlet=dirichlet, neumann=neumann)

    def get_dirichlet_bcs(self):
        """The Dirichlet bcs"""
        # NOTE instance of dolfinx.fem.petsc.LinearProblem has attribute bcs
        return self._bc_handler.bcs

    @property
    def form_lhs(self):
        """The ufl form of the left hand side"""
        raise NotImplementedError

    @property
    def form_rhs(self):
        """The ufl form of the right hand side"""
        raise NotImplementedError

    def setup_solver(self, petsc_options={}, form_compiler_options={}, jit_options={}):
        """setup the solver for a linear variational problem

        This code is part of dolfinx.fem.petsc.py:
        Copyright (C) 2018-2022 Garth N. Wells and Jørgen S. Dokken

        Args:
            petsc_options: Options that are passed to the linear
                algebra backend PETSc. For available choices for the
                'petsc_options' kwarg, see the `PETSc documentation
                <https://petsc4py.readthedocs.io/en/stable/manual/ksp/>`_.
            form_compiler_options: Options used in FFCx compilation of
                this form. Run ``ffcx --help`` at the commandline to see
                all available options.
            jit_options: Options used in CFFI JIT compilation of C
                code generated by FFCx. See `python/dolfinx/jit.py` for
                all available options. Takes priority over all other
                option values.
        """

        a = self.form_lhs
        L = self.form_rhs
        bcs = self.get_dirichlet_bcs()

        # FIXME there are issues with PETSc.Options()
        # see here https://gitlab.com/petsc/petsc/-/issues/1201
        # Avoid using global PETSc.Options until the issues is closed.
        # super().__init__(
        #     a,
        #     L,
        #     bcs,
        #     petsc_options=petsc_options,
        #     form_compiler_options=form_compiler_options,
        #     jit_options=jit_options,
        # )

        # simplified version of super().__init__ as workaround
        self._a = dolfinx.fem.form(a, form_compiler_options=form_compiler_options, jit_options=jit_options)
        self._A = dolfinx.fem.petsc.create_matrix(self._a)

        self._L = dolfinx.fem.form(L, form_compiler_options=form_compiler_options, jit_options=jit_options)
        self._b = dolfinx.fem.petsc.create_vector(self._L)

        # solution function
        self.u = dolfinx.fem.Function(self.V)

        self._x = _cpp.la.petsc.create_vector_wrap(self.u.x)
        self.bcs = bcs

        self._solver = PETSc.KSP().create(self.u.function_space.mesh.comm)
        self._solver.setOperators(self._A)

        ksp_type = petsc_options.get("ksp_type", "preonly")
        pc_type = petsc_options.get("pc_type", "lu")
        pc_factor_mat_solver_type = petsc_options.get("pc_factor_mat_solver_type", "mumps")

        self._solver.setType(ksp_type)
        self._solver.getPC().setType(pc_type)
        self._solver.getPC().setFactorSolverType(pc_factor_mat_solver_type)

    def assemble_matrix(self, bcs=[]):
        """assemble matrix and apply boundary conditions"""
        self._A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(self._A, self._a, bcs=bcs)
        self._A.assemble()

    def assemble_vector(self, bcs=[]):
        """assemble vector and apply boundary conditions"""

        with self._b.localForm() as b_loc:
            b_loc.set(0)
        dolfinx.fem.petsc.assemble_vector(self._b, self._L)

        # Apply boundary conditions to the rhs
        dolfinx.fem.petsc.apply_lifting(self._b, [self._a], bcs=[bcs])
        self._b.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
        dolfinx.fem.petsc.set_bc(self._b, self.bcs)


class LinearElasticityProblem(LinearProblem):
    """class representing a linear elastic problem

    Parameters
    ----------
    domain : multi.domain.Domain
        The computational domain.
    V : dolfin.FunctionSpace
        The finite element space.
    E : float or tuple of float
        Young's modulus of the linear elastic materials.
    NU : float or tuple of float
        Poisson ratio of the linear elastic materials.
    plane_stress : bool, optional
        2d constraint.

    """

    def __init__(
        self, domain, V, E=210e3, NU=0.3, plane_stress=False
    ):
        super().__init__(domain, V)
        assert all(
            [isinstance(E, (float, tuple, list)), isinstance(NU, (float, tuple, list))]
        )
        if isinstance(E, float) and isinstance(NU, float):
            E = (E,)
            NU = (NU,)
            assert domain.cell_markers is None
            self.dx = ufl.dx
        else:
            if len(E) > 1 and domain.cell_markers is None:
                raise KeyError("You need to define mesh tags for multiple materials")
            assert all(
                [
                    len(E) == len(NU),
                    len(E) == np.unique(domain.cell_markers.values).size,
                ]
            )
            # FIXME double check if gmsh cell data starts at 1
            assert np.amin(domain.cell_markers.values) > 0
            mesh = domain.grid
            subdomains = domain.cell_markers
            self.dx = ufl.Measure("dx", domain=mesh, subdomain_data=subdomains)
        self.gdim = int(V.element.value_shape)
        assert self.gdim in (1, 2, 3)
        self.materials = [
            LinearElasticMaterial(self.gdim, E=e, NU=nu, plane_stress=plane_stress)
            for e, nu in zip(E, NU)
        ]

    def setup_edge_spaces(self):

        edge_meshes = {}
        try:
            edge_meshes["fine"] = self.domain.fine_edge_grid
        except AttributeError as err:
            raise err("Fine grid partition of the edges does not exist.")

        try:
            edge_meshes["coarse"] = self.domain.coarse_edge_grid
        except AttributeError as err:
            raise err("Coarse grid partition of the edges does not exist.")

        V = self.V
        ufl_element = V.ufl_element()
        family_name = ufl_element.family_name
        degree = ufl_element.degree()

        edge_spaces = {}
        for scale, data in edge_meshes.items():
            edge_spaces[scale] = {}
            if scale == "fine":
                fe = (family_name, degree)
            else:
                fe = (family_name, 1)
            for edge, grid in data.items():
                space = dolfinx.fem.VectorFunctionSpace(grid, fe)
                edge_spaces[scale][edge] = space

        self.edge_spaces = edge_spaces

    def setup_coarse_space(self):
        try:
            coarse_grid = self.domain.coarse_grid
        except AttributeError:
            pass
        V = self.V
        ufl_element = V.ufl_element()
        family_name = ufl_element.family_name
        self.W = dolfinx.fem.VectorFunctionSpace(coarse_grid, (family_name, 1))

    def create_map_from_V_to_L(self):
        try:
            edge_spaces = self.edge_spaces
        except AttributeError:
            self.setup_edge_spaces()
            edge_spaces = self.edge_spaces

        V = self.V
        V_to_L = {}
        for edge, L in edge_spaces["fine"].items():
            V_to_L[edge] = make_mapping(L, V)
        self.V_to_L = V_to_L

    @property
    def form_lhs(self):
        """get bilinear form a(u, v) of the problem"""
        u = self.u
        v = self.v
        if len(self.materials) > 1:
            return sum(
                [
                    ufl.inner(mat.sigma(u), mat.eps(v)) * self.dx(i + 1)
                    for (i, mat) in enumerate(self.materials)
                ]
            )
        else:
            mat = self.materials[0]
            return ufl.inner(mat.sigma(u), mat.eps(v)) * self.dx

    # FIXME allow for body forces
    @property
    def form_rhs(self):
        """get linear form f(v) of the problem"""
        domain = self.V.mesh
        v = self.v
        zero = dolfinx.fem.Constant(domain, (PETSc.ScalarType(0.0),) * self.gdim)
        rhs = ufl.inner(zero, v) * ufl.dx

        if self._bc_handler.has_neumann:
            rhs += self._bc_handler.neumann_bcs

        return rhs


class TransferProblem(object):
    """General class for transfer problems.

    This class aids the solution of transfer problems given by:

        A(u) = 0 in Ω,
        with homogeneous Dirichlet bcs on Γ_D,
        with arbitrary Dirichlet boundary conditions on Γ_out.

    Additional Neumann bcs can be set via property `neumann`.

    Here, we are only interested in the solution u restricted to the
    space defined on a target subdomain Ω_in ⊂ Ω.

    The boundaries Γ_D, Γ_N and Γ_N_inhom are the part of ∂Ω that
    intersects with the (respective dirichlet or neumann) boundary
    of the global domain Ω_gl ( Ω ⊂ Ω_gl).
    The boundary Γ_out is the part of ∂Ω that does not intersect with ∂Ω_gl.

    Note: The above problem can be formulated as a transfer operator which
    maps the boundary data on Γ_out (source space) to the solution u in
    the (range) space defined on Ω_in. Since FEniCS(x) does
    not allow to define function spaces on some part of the boundary
    of a domain (yet), the full space is defined as the source space.
    The range space is the space defined on Ω_in.

    Parameters
    ----------
    problem : multi.problems.LinearProblem
        The problem defined on the oversampling domain Ω.
    subdomain_problem : multi.problem.LinearProblem
        The problem defined on the target subdomain.
    gamma_out : callable
        A function that defines facets of Γ_out geometrically.
        `dolfinx.mesh.locate_entities_boundary` is used to determine the facets.
        Γ_out is the part of the boundary of the oversampling domain that does
        not intersect with the boundary of the global domain.
    dirichlet : list of dict or dict, optional
        Homogeneous dirichlet boundary conditions.
        See multi.bcs.BoundaryConditions.add_dirichlet_bc for suitable values.
    source_product : dict, optional
        The inner product to use for the source space. The dictionary should define
        the key `product` and optionally `bcs` and `product_name`.
    range_product : dict, optional
        The inner product to use for the range space. The dictionary should define
        the key `product` and optionally `bcs` and `product_name`.
    remove_kernel : bool, optional
        If True, remove kernel (rigid body modes) from solution.

    """

    def __init__(
        self,
        problem,
        subdomain_problem,
        gamma_out,
        dirichlet=None,
        source_product=None,
        range_product=None,
        remove_kernel=False,
    ):
        self.logger = getLogger("multi.problems.TransferProblem")
        self.problem = problem
        self.subproblem = subdomain_problem
        self.source = FenicsxVectorSpace(problem.V)
        self.range = FenicsxVectorSpace(subdomain_problem.V)
        self.gamma_out = gamma_out
        self.remove_kernel = remove_kernel

        # initialize commonly used quantities
        self._init_bc_gamma_out()
        self._S_to_R = self._make_mapping()

        # initialize fixed set of dirichlet boundary conditions on Γ_D
        if dirichlet is not None:
            if isinstance(dirichlet, (list, tuple)):
                for dirichlet_bc in dirichlet:
                    problem.add_dirichlet_bc(**dirichlet_bc)
            else:
                problem.add_dirichlet_bc(**dirichlet)
            dirichlet = problem.get_dirichlet_bcs()
        self._bc_hom = dirichlet or []

        # ### inner products
        default_product = {"product": None, "bcs": (), "product_name": None}
        source_prod = source_product or default_product
        range_prod = range_product or default_product
        self.source_product = self._get_source_product(**source_prod)
        self.range_product = self._get_range_product(**range_prod)

        # initialize kernel
        if remove_kernel:
            # build null space
            l2_product = self._get_range_product(product="l2")
            self.range_l2_product = l2_product
            self.kernel = build_nullspace(self.range, product=l2_product, gdim=2)

    def _init_bc_gamma_out(self):
        """define bc on gamma out"""
        V = self.source.V
        tdim = V.mesh.topology.dim
        fdim = tdim - 1
        dummy = dolfinx.fem.Function(V)

        # determine boundary facets of Γ_out
        facets_Γ_out = dolfinx.mesh.locate_entities_boundary(
            V.mesh, fdim, self.gamma_out
        )
        # determine dofs on Γ_out
        _dofs = dolfinx.fem.locate_dofs_topological(V, fdim, facets_Γ_out)
        bc = dolfinx.fem.dirichletbc(dummy, _dofs)

        # only internal use
        self._facets_Γ_out = facets_Γ_out
        self._fdim = fdim
        self._dummy_bc_gamma_out = bc
        self._dofs_Γ_out = _dofs

        # quantities that might be used --> property
        dofs = bc.dof_indices()[0]
        self._bc_dofs_gamma_out = dofs
        # source space restricted to Γ_out
        self._source_gamma = NumpyVectorSpace(dofs.size)

    @property
    def bc_hom(self):
        """homogeneous Dirichlet bcs on Γ_D"""
        return self._bc_hom

    @property
    def bc_dofs_gamma_out(self):
        """dof indices associated with Γ_out"""
        return self._bc_dofs_gamma_out

    @property
    def source_gamma_out(self):
        """NumpyVectorSpace of dim `self.bc_dofs_gamma_out.size`"""
        return self._source_gamma

    @property
    def S_to_R(self):
        """map from source to range space"""
        return self._S_to_R

    def _make_mapping(self):
        """builds map from source space to range space"""
        return make_mapping(self.range.V, self.source.V)

    def discretize_operator(self):
        """discretize the operator A of the oversampling problem"""
        V = self.source.V
        Vdim = V.dofmap.bs * V.dofmap.index_map.size_global
        self.logger.debug(f"Discretizing left hand side of the problem (size={Vdim}).")

        p = self.problem
        # need to add u=g on Γ_D and u=r on Γ_out such that
        # rows and columns are correctly modified
        bc_hom = self.bc_hom
        bc_inhom = self._dummy_bc_gamma_out
        bcs = [bc_inhom] + bc_hom

        petsc_options = {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps",
        }
        p.setup_solver(petsc_options=petsc_options)
        p.assemble_matrix(bcs=bcs)
        # now p.solver is setup with matrix p.A
        # and p.a should be used to modify rhs (apply lifting)

    def discretize_rhs(self, boundary_values):
        """discretize the right hand side

        Parameters
        ----------
        boundary_values : np.ndarray
            The values to prescribe on Γ_out.

        """

        # boundary data defines values on Γ_out
        # zero values on Γ_D if present are added here without the user
        # having to care about this

        dofs = self.bc_dofs_gamma_out
        _dofs = self._dofs_Γ_out
        p = self.problem
        f = dolfinx.fem.Function(p.V)
        f.x.array[dofs] = boundary_values
        bc_inhom = dolfinx.fem.dirichletbc(f, _dofs)

        p.assemble_vector(bcs=[bc_inhom])

    def generate_random_boundary_data(
        self, count, distribution="normal", random_state=None, seed=None, **kwargs
    ):
        """generate random values shape (count, num_dofs_Γ_out)"""

        bc_dofs = self.bc_dofs_gamma_out  # actual size of the source space
        assert random_state is None or seed is None
        random_state = get_random_state(random_state, seed)
        values = _create_random_values(
            (count, bc_dofs.size), distribution, random_state, **kwargs
        )

        return values

    def solve(self, boundary_values):
        """solve the problem for boundary_data

        Parameters
        ----------
        boundary_values : np.ndarray
            The values to prescribe on Γ_out.

        Returns
        -------
        U_in : VectorArray
            The solutions in the range space.
        """


        self.logger.info(f"Solving TransferProblem for {len(boundary_values)} vectors.")

        p = self.problem
        try:
            solver = p.solver
        except AttributeError:
            self.discretize_operator()
            solver = p.solver

        rhs = p.b

        # solution
        u = dolfinx.fem.Function(p.V)  # full space
        u_in = dolfinx.fem.Function(self.range.V)  # target subdomain
        U = self.range.empty()  # VectorArray to store u_in

        # construct rhs from boundary data
        for array in boundary_values:
            self.discretize_rhs(array)
            solver.solve(rhs, u.vector)
            u.x.scatter_forward()

            # restrict full solution to target subdomain
            u_in.interpolate(u)
            U.append(self.range.make_array([u_in.vector.copy()]))

        if self.remove_kernel:
            return orthogonal_part(self.kernel, U, self.range_l2_product, orth=True)
        else:
            return U

    def _get_source_product(self, product=None, bcs=(), product_name=None):
        """get source product

        Parameters
        ----------
        product : str, optional
            The inner product to use.
        bcs : list of df.DirichletBC, optional
            The bcs to be applied to the product matrix.
        product_name : str, optional
            Name of the NumpyMatrixOperator.

        Returns
        -------
        source_product : NumpyMatrixOperator or None
        """
        if product is not None:
            inner_product = InnerProduct(
                self.problem.V, product, bcs=bcs, name=product_name
            )
            M = inner_product.assemble_matrix()
            # FIXME figure out how to do this with PETSc.Mat and
            # use FenicsxMatrixOperator instead of NumpyMatrixOperator
            full_matrix = csc_matrix(M.getValuesCSR()[::-1], shape=M.size)
            dofs = self.bc_dofs_gamma_out
            source_matrix = full_matrix[dofs, :][:, dofs]
            source_product = NumpyMatrixOperator(source_matrix, name=product_name)
            return source_product
        else:
            return None

    def _get_range_product(self, product=None, bcs=(), product_name=None):
        """discretize range product

        Parameters
        ----------
        product : str, optional
            The inner product to use.
        bcs : list of df.DirichletBC, optional
            The bcs to be applied to the product matrix.
        product_name : str, optional
            Name of the FenicsMatrixOperator.

        Returns
        -------
        range_product : FenicsMatrixOperator or None
        """
        range_product = InnerProduct(self.range.V, product, bcs=bcs, name=product_name)
        matrix = range_product.assemble_matrix()
        if product is None:
            return None
        else:
            return FenicsxMatrixOperator(matrix, self.range.V, self.range.V)


class MultiscaleProblem(object):
    """base class to handle definition of a multiscale problem"""

    def __init__(self, coarse_grid_path, fine_grid_path):
        self.coarse_grid_path = pathlib.Path(coarse_grid_path)
        self.fine_grid_path = pathlib.Path(fine_grid_path)

    @property
    def material(self):
        return self._material

    @material.setter
    def material(self, yaml_file):
        with open(yaml_file, "r") as instream:
            mat = yaml.safe_load(instream)
        self._material = mat

    @property
    def degree(self):
        return self._degree

    @degree.setter
    def degree(self, degree):
        self._degree = int(degree)

    def setup_coarse_grid(self):
        """create coarse grid"""
        domain, ct, ft = gmshio.read_from_msh(
            self.coarse_grid_path.as_posix(), MPI.COMM_SELF, gdim=2
        )
        self.coarse_grid = StructuredQuadGrid(domain, ct, ft)

    def setup_fine_grid(self):
        """create fine grid"""
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, self.fine_grid_path.as_posix(), "r"
        ) as xdmf:
            fine_domain = xdmf.read_mesh(name="Grid")
            fine_ct = xdmf.read_meshtags(fine_domain, name="Grid")

        boundaries = self.boundaries
        if boundaries is not None:
            from multi.preprocessing import create_facet_tags

            fine_ft, marked_boundaries = create_facet_tags(fine_domain, boundaries)
        else:
            fine_ft = None
        self.fine_grid = Domain(
            fine_domain, cell_markers=fine_ct, facet_markers=fine_ft
        )

    def setup_coarse_space(self, family="P"):
        """create FE space on coarse grid"""
        self.W = dolfinx.fem.VectorFunctionSpace(self.coarse_grid.grid, (family, 1))

    def setup_fine_space(self, family="P"):
        """create FE space on fine grid"""
        try:
            degree = self.degree
        except AttributeError as err:
            raise err("You need to set the degree of the problem first")
        self.V = dolfinx.fem.VectorFunctionSpace(self.fine_grid.grid, (family, degree))

    @property
    def cell_sets(self):
        raise NotImplementedError

    @property
    def boundaries(self):
        raise NotImplementedError

    def get_dirichlet(self, cell_index=None):
        raise NotImplementedError

    def get_neumann(self, cell_index=None):
        raise NotImplementedError

    def get_gamma_out(self, cell_index):
        raise NotImplementedError

    def get_remove_kernel(self, cell_index):
        raise NotImplementedError

    def build_edge_basis_config(self, cell_sets):
        """defines which oversampling problem is used to
        compute the POD basis for a certain edge

        Parameters
        ----------
        cell_sets : dict
            Cell sets according to which 'active_edges' for
            a cell are defined. The order is important.

        """

        cs = {}
        # sort cell indices in increasing order
        for key, value in cell_sets.items():
            cs[key] = np.sort(list(value))

        dof_layout = QuadrilateralDofLayout()
        active_edges = {}
        edge_map = {}  # maps global edge index to tuple(cell index, local edge)
        marked_edges = set()

        for cset in cs.values():
            for cell_index in cset:

                active_edges[cell_index] = set()
                edges = self.coarse_grid.get_entities(1, cell_index)
                for local_ent, ent in enumerate(edges):
                    edge = dof_layout.local_edge_index_map[local_ent]
                    if ent not in marked_edges:
                        active_edges[cell_index].add(edge)
                        edge_map[ent] = (cell_index, edge)
                        marked_edges.add(ent)
        assert len(active_edges.keys()) == self.coarse_grid.num_cells
        self.active_edges = active_edges
        self.edge_map = edge_map

    def get_active_edges(self, cell_index):
        """returns the set of edges to consider for
        construction of POD basis in the TransferProblem for given cell.
        This depends on the `self.edge_basis_config`.

        """
        if not hasattr(self, "active_edges"):
            raise AttributeError(
                "You have to define an edge basis configuration "
                "by calling `self.edge_basis_config`"
            )
        config = self.active_edges
        return config[cell_index]


==> anc/multicode/src/multi/product.py <==
import ufl
from dolfinx import fem


class InnerProduct(object):
    """class to represent an inner product

    Parameters
    ----------
    V : dolfinx.fem.function.FunctionSpace
        The finite element space.
    product : str or ufl.form.Form, optional
        The inner product given as string or weak form expressed in UFL.
        Supported string values are euclidean, mass, l2, h1-semi, stiffness, h1.
    bcs : tuple, list, optional
        Boundary conditions to apply.
    name : str, optional
        The name that will be given to the FenicsMatrixOperator when
        self.assemble_operator is called.

    """

    def __init__(self, V, product=None, bcs=(), name=None):
        if not isinstance(bcs, (list, tuple)):
            bcs = (bcs,)
        self.V = V
        self.bcs = bcs
        if isinstance(product, str):
            u = ufl.TrialFunction(V)
            v = ufl.TestFunction(V)
            names = ("euclidean", "mass", "l2", "h1-semi", "stiffness", "h1")
            if product in ("euclidean",):
                form = None
            elif product in ("mass", "l2"):
                form = ufl.inner(u, v) * ufl.dx
            elif product in ("h1-semi", "stiffness"):
                form = ufl.inner(ufl.grad(u), ufl.grad(v)) * ufl.dx
            elif product in ("h1",):
                form = (ufl.inner(u, v) + ufl.inner(ufl.grad(u), ufl.grad(v))) * ufl.dx
            else:
                raise KeyError(
                    f"I don't know how to compute inner product with name '{product}'."
                    + f"You need to provide the UFL form yourself or choose one of {names}."
                )
            self.name = name or product
        else:
            # product should be either an ufl.form.Form or None
            form = product
            self.name = name
        self.form = form

    def get_form(self):
        """returns the weak form of the inner product"""
        return self.form

    def assemble_matrix(self):
        """returns the matrix (`PETSc.Mat`) representing the inner product or None
        in case euclidean product is used"""
        ufl_form = self.get_form()
        if ufl_form is None:
            # such that product=None is equal to euclidean inner product
            # when using pymor code
            return None
        else:
            compiled_form = fem.form(ufl_form)
            A = fem.petsc.create_matrix(compiled_form)
            fem.petsc.assemble_matrix(A, compiled_form, bcs=self.bcs)
            A.assemble()

            return A


==> anc/multicode/src/multi/projection.py <==
"""projection module"""

# NOTE regarding functions compute_proj_errors, project and compute_proj_errors_orth_basis
# Authorship: the pyMOR developers
# the original code is part of the pymor tutorial https://docs.pymor.org/2020.2.0/tutorial_basis_generation.html
import numpy as np
from dolfinx.fem import Function


def compute_proj_errors(basis, V, product, relative=True):
    G = basis.gramian(product=product)
    R = basis.inner(V, product=product)
    errors = []
    for N in range(len(basis) + 1):
        if N > 0:
            try:
                v = np.linalg.solve(G[:N, :N], R[:N, :])
            except np.linalg.LinAlgError:
                break
            except np.any(np.isnan(v)):
                break
        else:
            # N = 0, such that err is the norm of V
            v = np.zeros((0, len(V)))
        V_proj = basis[:N].lincomb(v.T)
        err = (V - V_proj).norm(product=product)
        if np.any(np.isnan(err)):
            print("---- OOOOPS! ---- ")
            print("---- NaN for product {}, N = {} ----".format(product.name, N))
            break
        if relative:
            alpha = V.norm(product=product)
            err /= alpha
        errors.append(np.max(err))
    return errors


def project(basis, V, product, orth=False):
    """project V onto basis"""
    if orth:
        v = V.inner(basis, product=product)
        V_proj = basis.lincomb(v)
    else:
        G = basis.gramian(product=product)
        R = basis.inner(V, product=product)
        v = np.linalg.solve(G, R)
        V_proj = basis.lincomb(v.T)

    return V_proj


def orthogonal_part(basis, V, product, orth=False):
    """return part of V that is orthogonal to span(basis)"""
    V_proj = project(basis, V, product, orth=orth)
    return V - V_proj


def compute_proj_errors_orth_basis(basis, V, product, relative=True):
    errors = []
    for N in range(len(basis) + 1):
        v = V.inner(basis[:N], product=product)
        V_proj = basis[:N].lincomb(v)
        err = (V - V_proj).norm(product=product)
        if relative:
            alpha = V.norm(product=product)
            err /= alpha
        errors.append(np.max(err))
    return errors


def fine_scale_part(u, coarse_space, in_place=False):
    """returns fine scale part u_f = u - u_c

    Parameters
    ----------
    u : dolfinx.fem.Function
        The function whose fine scale part is computed.
    coarse_space : dolfinx.fem.FunctionSpace
        The coarse FE space W (u_c in W).
    in_place : optional, bool
        If True, modify u in-place.

    Returns
    -------
    u_f: dolfinx.fem.Function or None if `in_place==True`.

    Note
    ----
    u.function_space.mesh and coarse_space.mesh need to be
    partitions of the same domain Ω.
    """

    V = u.function_space
    u_c = Function(V)
    w = Function(coarse_space)

    w.interpolate(u)
    u_c.interpolate(w)

    if in_place:
        u.vector.axpy(-1, u_c.vector)
    else:
        u_f = Function(V)
        u_f.vector.axpy(1.0, u.vector)
        u_f.vector.axpy(-1.0, u_c.vector)
        return u_f


==> anc/multicode/src/multi/pymor_defaults.py <==
# pyMOR defaults config file
# This file has been automatically created by pymor.core.defaults.write_defaults_to_file'.

d = {}

# d['pymor.algorithms.basic.almost_equal.atol'] = 1e-14
# d['pymor.algorithms.basic.almost_equal.rtol'] = 1e-14

# d['pymor.algorithms.dmd.dmd.svd_method'] = 'method_of_snapshots'

# d['pymor.algorithms.genericsolvers.apply_inverse.check_finite'] = True
# d['pymor.algorithms.genericsolvers.apply_inverse.default_least_squares_solver'] = 'generic_least_squares_lsmr'
# d['pymor.algorithms.genericsolvers.apply_inverse.default_solver'] = 'generic_lgmres'

# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsmr_atol'] = 1e-06
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsmr_btol'] = 1e-06
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsmr_conlim'] = 100000000.0
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsmr_damp'] = 0.0
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsmr_maxiter'] = None
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsmr_show'] = False
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsqr_atol'] = 1e-06
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsqr_btol'] = 1e-06
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsqr_conlim'] = 100000000.0
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsqr_iter_lim'] = None
# d['pymor.algorithms.genericsolvers.solver_options.least_squares_lsqr_show'] = False
# d['pymor.algorithms.genericsolvers.solver_options.lgmres_inner_m'] = 39
# d['pymor.algorithms.genericsolvers.solver_options.lgmres_maxiter'] = 1000
# d['pymor.algorithms.genericsolvers.solver_options.lgmres_outer_k'] = 3
# d['pymor.algorithms.genericsolvers.solver_options.lgmres_tol'] = 1e-05

# d['pymor.algorithms.gram_schmidt.gram_schmidt.atol'] = 1e-13
# d['pymor.algorithms.gram_schmidt.gram_schmidt.check'] = True
# d['pymor.algorithms.gram_schmidt.gram_schmidt.check_tol'] = 0.001
# d['pymor.algorithms.gram_schmidt.gram_schmidt.reiterate'] = True
# d['pymor.algorithms.gram_schmidt.gram_schmidt.reiteration_threshold'] = 0.9
# d['pymor.algorithms.gram_schmidt.gram_schmidt.rtol'] = 1e-13

# d['pymor.algorithms.line_search.armijo.alpha_init'] = 1.0
# d['pymor.algorithms.line_search.armijo.beta'] = 0.0001
# d['pymor.algorithms.line_search.armijo.maxiter'] = 10
# d['pymor.algorithms.line_search.armijo.tau'] = 0.5

# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.lradi_maxiter'] = 500
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.lradi_shifts'] = 'projection_shifts'
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.lradi_tol'] = 1e-10
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.projection_shifts_init_maxiter'] = 20
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.projection_shifts_init_seed'] = None
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.projection_shifts_subspace_columns'] = 6
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.wachspress_large_ritz_num'] = 50
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.wachspress_small_ritz_num'] = 25
# d['pymor.algorithms.lradi.lyap_lrcf_solver_options.wachspress_tol'] = 1e-10

# d['pymor.algorithms.lrradi.ricc_lrcf_solver_options.hamiltonian_shifts_init_maxiter'] = 20
# d['pymor.algorithms.lrradi.ricc_lrcf_solver_options.hamiltonian_shifts_init_seed'] = None
# d['pymor.algorithms.lrradi.ricc_lrcf_solver_options.hamiltonian_shifts_subspace_columns'] = 6
# d['pymor.algorithms.lrradi.ricc_lrcf_solver_options.lrradi_maxiter'] = 500
# d['pymor.algorithms.lrradi.ricc_lrcf_solver_options.lrradi_shifts'] = 'hamiltonian_shifts'
# d['pymor.algorithms.lrradi.ricc_lrcf_solver_options.lrradi_tol'] = 1e-10

# d['pymor.algorithms.lyapunov.mat_eqn_sparse_min_size.value'] = 1000

# d['pymor.algorithms.lyapunov.solve_cont_lyap_dense.default_solver_backend'] = 'scipy'

# d['pymor.algorithms.lyapunov.solve_cont_lyap_lrcf.default_dense_solver_backend'] = 'scipy'
# d['pymor.algorithms.lyapunov.solve_cont_lyap_lrcf.default_sparse_solver_backend'] = 'lradi'

# d['pymor.algorithms.lyapunov.solve_disc_lyap_dense.default_solver_backend'] = 'scipy'

# d['pymor.algorithms.lyapunov.solve_disc_lyap_lrcf.default_dense_solver_backend'] = 'scipy'

# d['pymor.algorithms.newton.newton.atol'] = 0.0
# d['pymor.algorithms.newton.newton.maxiter'] = 100
# d['pymor.algorithms.newton.newton.miniter'] = 0
# d['pymor.algorithms.newton.newton.relax'] = 'armijo'
# d['pymor.algorithms.newton.newton.rtol'] = 1e-07
# d['pymor.algorithms.newton.newton.stagnation_threshold'] = inf
# d['pymor.algorithms.newton.newton.stagnation_window'] = 3

# d['pymor.algorithms.pod.pod.atol'] = 0.0
# d['pymor.algorithms.pod.pod.l2_err'] = 0.0
# d['pymor.algorithms.pod.pod.method'] = 'method_of_snapshots'
# d['pymor.algorithms.pod.pod.orth_tol'] = 1e-10
# d['pymor.algorithms.pod.pod.rtol'] = 1e-07

# d['pymor.algorithms.rand_la.adaptive_rrf.failure_tolerance'] = 1e-15
# d['pymor.algorithms.rand_la.adaptive_rrf.num_testvecs'] = 20
# d['pymor.algorithms.rand_la.adaptive_rrf.tol'] = 0.0001

# d['pymor.algorithms.rand_la.random_generalized_svd.modes'] = 6
# d['pymor.algorithms.rand_la.random_generalized_svd.p'] = 20
# d['pymor.algorithms.rand_la.random_generalized_svd.q'] = 2

# d['pymor.algorithms.rand_la.random_ghep.modes'] = 6
# d['pymor.algorithms.rand_la.random_ghep.p'] = 20
# d['pymor.algorithms.rand_la.random_ghep.q'] = 2

# d['pymor.algorithms.rand_la.rrf.l'] = 8
# d['pymor.algorithms.rand_la.rrf.q'] = 2

# d['pymor.algorithms.riccati.solve_pos_ricc_lrcf.default_dense_solver_backend'] = 'scipy'

# d['pymor.algorithms.riccati.solve_ricc_dense.default_solver_backend'] = 'scipy'

# d['pymor.algorithms.riccati.solve_ricc_lrcf.default_dense_solver_backend'] = 'scipy'
# d['pymor.algorithms.riccati.solve_ricc_lrcf.default_sparse_solver_backend'] = 'lrradi'

# d['pymor.algorithms.samdp.samdp.conjtol'] = 1e-08
# d['pymor.algorithms.samdp.samdp.dorqitol'] = 0.0001
# d['pymor.algorithms.samdp.samdp.imagtol'] = 1e-06
# d['pymor.algorithms.samdp.samdp.init_shifts'] = None
# d['pymor.algorithms.samdp.samdp.krestart'] = 20
# d['pymor.algorithms.samdp.samdp.maxrestart'] = 100
# d['pymor.algorithms.samdp.samdp.rqi_maxiter'] = 10
# d['pymor.algorithms.samdp.samdp.rqitol'] = 1e-10
# d['pymor.algorithms.samdp.samdp.seed'] = 0
# d['pymor.algorithms.samdp.samdp.tol'] = 1e-10
# d['pymor.algorithms.samdp.samdp.which'] = 'NR'

# d['pymor.algorithms.svd_va.method_of_snapshots.atol'] = 0.0
# d['pymor.algorithms.svd_va.method_of_snapshots.l2_err'] = 0.0
# d['pymor.algorithms.svd_va.method_of_snapshots.rtol'] = 1e-07

# d['pymor.algorithms.svd_va.qr_svd.atol'] = 0.0
# d['pymor.algorithms.svd_va.qr_svd.l2_err'] = 0.0
# d['pymor.algorithms.svd_va.qr_svd.rtol'] = 4e-08

# d['pymor.algorithms.symplectic.symplectic_gram_schmidt.atol'] = 1e-13
# d['pymor.algorithms.symplectic.symplectic_gram_schmidt.check'] = True
# d['pymor.algorithms.symplectic.symplectic_gram_schmidt.check_tol'] = 0.001
# d['pymor.algorithms.symplectic.symplectic_gram_schmidt.reiterate'] = True
# d['pymor.algorithms.symplectic.symplectic_gram_schmidt.reiteration_threshold'] = 0.9
# d['pymor.algorithms.symplectic.symplectic_gram_schmidt.rtol'] = 1e-13

# d['pymor.analyticalproblems.text.text_problem.font_name'] = None

# d['pymor.bindings._patch_ufl.patch_ufl.doit'] = True

# d['pymor.bindings.fenicsx._solver_options.keep_solver'] = True
# d['pymor.bindings.fenicsx._solver_options.preconditioner'] = 'lu'
# d['pymor.bindings.fenicsx._solver_options.solver'] = 'preonly'

# d['pymor.bindings.scipy.apply_inverse.check_finite'] = True
# d['pymor.bindings.scipy.apply_inverse.default_least_squares_solver'] = 'scipy_least_squares_lsmr'
# d['pymor.bindings.scipy.apply_inverse.default_solver'] = 'scipy_spsolve'

# d['pymor.bindings.scipy.solver_options.bicgstab_maxiter'] = None
# d['pymor.bindings.scipy.solver_options.bicgstab_tol'] = 1e-15
# d['pymor.bindings.scipy.solver_options.least_squares_lsmr_atol'] = 1e-06
# d['pymor.bindings.scipy.solver_options.least_squares_lsmr_btol'] = 1e-06
# d['pymor.bindings.scipy.solver_options.least_squares_lsmr_conlim'] = 100000000.0
# d['pymor.bindings.scipy.solver_options.least_squares_lsmr_damp'] = 0.0
# d['pymor.bindings.scipy.solver_options.least_squares_lsmr_maxiter'] = None
# d['pymor.bindings.scipy.solver_options.least_squares_lsmr_show'] = False
# d['pymor.bindings.scipy.solver_options.least_squares_lsqr_atol'] = 1e-06
# d['pymor.bindings.scipy.solver_options.least_squares_lsqr_btol'] = 1e-06
# d['pymor.bindings.scipy.solver_options.least_squares_lsqr_conlim'] = 100000000.0
# d['pymor.bindings.scipy.solver_options.least_squares_lsqr_iter_lim'] = None
# d['pymor.bindings.scipy.solver_options.least_squares_lsqr_show'] = False
# d['pymor.bindings.scipy.solver_options.lgmres_inner_m'] = 39
# d['pymor.bindings.scipy.solver_options.lgmres_maxiter'] = 1000
# d['pymor.bindings.scipy.solver_options.lgmres_outer_k'] = 3
# d['pymor.bindings.scipy.solver_options.lgmres_tol'] = 1e-05
# d['pymor.bindings.scipy.solver_options.spilu_drop_rule'] = None
# d['pymor.bindings.scipy.solver_options.spilu_drop_tol'] = 0.0001
# d['pymor.bindings.scipy.solver_options.spilu_fill_factor'] = 10
# d['pymor.bindings.scipy.solver_options.spilu_permc_spec'] = 'COLAMD'
# d['pymor.bindings.scipy.solver_options.spsolve_keep_factorization'] = True
# d['pymor.bindings.scipy.solver_options.spsolve_permc_spec'] = 'COLAMD'

# d['pymor.core.cache.default_regions.disk_max_size'] = 1073741824
# d['pymor.core.cache.default_regions.disk_path'] = '/tmp/pymor.cache.pdiercks'
# d['pymor.core.cache.default_regions.memory_max_keys'] = 1000
# d['pymor.core.cache.default_regions.persistent_max_size'] = 1073741824
# d['pymor.core.cache.default_regions.persistent_path'] = '/tmp/pymor.persistent.cache.pdiercks'

# d['pymor.core.logger.default_handler.filename'] = None

# d['pymor.core.logger.getLogger.filename'] = None

# d['pymor.core.logger.set_log_format.block_timings'] = False
# d['pymor.core.logger.set_log_format.indent_blocks'] = True
# d['pymor.core.logger.set_log_format.max_hierarchy_level'] = 1

# d['pymor.core.logger.set_log_levels.levels'] = None

# d['pymor.discretizers.builtin.fv.jacobian_options.delta'] = 1e-07

# d['pymor.discretizers.builtin.gui.jupyter.get_visualizer.backend'] = 'py3js'

# d['pymor.discretizers.builtin.gui.qt.background_visualization_method.method'] = 'ipython_if_possible'

# d['pymor.discretizers.builtin.gui.visualizers.OnedVisualizer.__init__.backend'] = 'jupyter_or_matplotlib'

# d['pymor.discretizers.builtin.gui.visualizers.PatchVisualizer.__init__.backend'] = 'jupyter_or_gl'

# d['pymor.models.iosys.sparse_min_size.value'] = 1000

# d['pymor.operators.constructions.induced_norm.raise_negative'] = True
# d['pymor.operators.constructions.induced_norm.tol'] = 1e-10

# d['pymor.operators.interface.as_array_max_length.value'] = 100

# d['pymor.operators.numpy.NumpyMatrixOperator.apply_inverse.check_finite'] = True
# d['pymor.operators.numpy.NumpyMatrixOperator.apply_inverse.default_sparse_solver_backend'] = 'scipy'

# d['pymor.parallel.default.new_parallel_pool.allow_mpi'] = True
# d['pymor.parallel.default.new_parallel_pool.ipython_num_engines'] = None
# d['pymor.parallel.default.new_parallel_pool.ipython_profile'] = None

# d['pymor.reductors.basic.ProjectionBasedReductor.__init__.check_orthonormality'] = True
# d['pymor.reductors.basic.ProjectionBasedReductor.__init__.check_tol'] = 0.001

# d['pymor.tools.floatcmp.almost_less.atol'] = 1e-14
# d['pymor.tools.floatcmp.almost_less.rtol'] = 1e-14

# d['pymor.tools.floatcmp.float_cmp.atol'] = 1e-14
# d['pymor.tools.floatcmp.float_cmp.rtol'] = 1e-14

# d['pymor.tools.formatrepr.format_repr.max_width'] = 120
# d['pymor.tools.formatrepr.format_repr.verbosity'] = 1

d["pymor.tools.mpi.event_loop_settings.auto_launch"] = False

# d['pymor.tools.pprint.format_array.compact_print'] = False

# d['pymor.tools.random.default_random_state.seed'] = 42

# d['pymor.vectorarrays.interface.VectorArray.norm2.raise_complex'] = True
# d['pymor.vectorarrays.interface.VectorArray.norm2.tol'] = 1e-10


==> anc/multicode/src/multi/range_finder.py <==
import dolfinx
import numpy as np
from petsc4py.PETSc import ScalarType

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.operators.interface import Operator
from pymor.tools.timing import Timer
from pymor.reductors.basic import extend_basis

from scipy.linalg import eigh
from scipy.sparse import diags, csc_matrix
from scipy.sparse.linalg import eigsh, LinearOperator
from scipy.special import erfinv

from multi.product import InnerProduct
from multi.dofmap import QuadrilateralDofLayout
from multi.sampling import correlation_function
from multi.shapes import NumpyLine


# modified version of pymor.algorithms.rand_la.adaptive_rrf
def adaptive_edge_rrf_normal(
    transfer_problem,
    random_state,
    active_edges,
    source_product=None,
    range_product=None,
    error_tol=1e-4,
    failure_tolerance=1e-15,
    num_testvecs=20,
    lambda_min=None,
    **sampling_options,
):
    r"""Adaptive randomized range approximation of `A`.
    This is an implementation of Algorithm 1 in [BS18]_.

    Given the |Operator| `A`, the return value of this method is the
    |VectorArray| `B` with the property

    .. math::
        \Vert A - P_{span(B)} A \Vert \leq tol

    with a failure probability smaller than `failure_tolerance`, where the
    norm denotes the operator norm. The inner product of the range of
    `A` is given by `range_product` and
    the inner product of the source of `A` is given by `source_product`.

    NOTE
    ----
    Instead of a transfer operator A, a transfer problem is used.
    (see multi.problem.TransferProblem)
    The image Av = A.apply(v) is equivalent to the restriction
    of the full solution to the target domain Ω_in, i.e.
        U = transfer_problem.solve(v)


    Parameters
    ----------
    transfer_problem
        The transfer problem associated with a (transfer) |Operator| A.
    random_state
        The random state to generate samples.
    active_edges
        A list of edges of the target subdomain.
    source_product
        Inner product |Operator| of the source of A.
    range_product
        A str specifying which inner product to use.
    error_tol
        Error tolerance for the algorithm.
    failure_tolerance
        Maximum failure probability.
    num_testvecs
        Number of test vectors.
    lambda_min
        The smallest eigenvalue of source_product.
        If `None`, the smallest eigenvalue is computed using scipy.
    sampling_options
        Optional keyword arguments for the generation of
        random samples (training data).
        see `_create_random_values`.

    Returns
    -------
    pod_bases
        A dict which contains a |VectorArray| for each 'active edge'.
        The |VectorArray| contains the POD basis which
        span approximates the image of the transfer operator A
        restricted to the respective edge.
    range_products
        The inner product operators constructed in the edge
        range spaces.

    """

    logger = getLogger("multi.range_finder.adaptive_edge_rrf", level="DEBUG")
    tp = transfer_problem

    timer = Timer("rrf")
    distribution = "normal"

    assert source_product is None or isinstance(source_product, Operator)
    # TODO remove arg range_product or let this be a list
    # assert range_product is None or isinstance(range_product, Operator)

    if source_product is None:
        lambda_min = 1
    elif lambda_min is None:

        def mv(v):
            return source_product.apply(
                    source_product.source.from_numpy(v)).to_numpy()

        def mvinv(v):
            return source_product.apply_inverse(
                source_product.range.from_numpy(v)
            ).to_numpy()

        L = LinearOperator(
            (source_product.source.dim, source_product.range.dim), matvec=mv
        )
        Linv = LinearOperator(
            (source_product.range.dim, source_product.source.dim), matvec=mvinv
        )
        lambda_min = eigsh(
            L, sigma=0, which="LM", return_eigenvectors=False, k=1, OPinv=Linv
        )[0]

    # ### test set
    R = tp.generate_random_boundary_data(
            count=num_testvecs, distribution=distribution,
            random_state=random_state
            )
    M = tp.solve(R)

    dof_layout = QuadrilateralDofLayout()
    edge_index_map = dof_layout.local_edge_index_map

    # ### initialize data structures
    test_set = {}
    range_spaces = {}
    range_products = {}
    pod_bases = {}
    maxnorm = np.array([], dtype=float)
    edges = np.array([], dtype=str)
    coarse_basis = {}
    # the dofs for vertices on the boundary of the edge
    edge_boundary_dofs = {}

    timer.start()
    for i in range(dof_layout.num_entities[1]):
        edge = edge_index_map[i]
        edges = np.append(edges, edge)

        edge_mesh = tp.subproblem.domain.fine_edge_grid[edge]
        edge_space = tp.subproblem.edge_spaces["fine"][edge]
        range_spaces[edge] = FenicsxVectorSpace(edge_space)

        # ### create dirichletbc for range product
        facet_dim = edge_mesh.topology.dim - 1
        vertices = dolfinx.mesh.locate_entities_boundary(
                edge_mesh, facet_dim, lambda x: np.full(
                    x[0].shape, True, dtype=bool)
                )
        _dofs_ = dolfinx.fem.locate_dofs_topological(
                edge_space, facet_dim, vertices)
        gdim = tp.subproblem.domain.grid.geometry.dim
        range_bc = dolfinx.fem.dirichletbc(
                np.array((0, ) * gdim, dtype=ScalarType), _dofs_, edge_space)
        edge_boundary_dofs[edge] = range_bc.dof_indices()[0]

        # ### range product
        inner_product = InnerProduct(
                edge_space, range_product, bcs=(range_bc, ))
        range_product_op = FenicsxMatrixOperator(
                inner_product.assemble_matrix(), edge_space, edge_space)
        range_products[edge] = range_product_op

        # ### compute coarse scale edge basis
        nodes = dolfinx.mesh.compute_midpoints(edge_mesh, facet_dim, vertices)
        nodes = np.around(nodes, decimals=3)

        if edge in ("bottom", "top"):
            component = 0
        elif edge in ("left", "right"):
            component = 1

        line_element = NumpyLine(nodes[:, component])
        shape_funcs = line_element.interpolate(edge_space, component)
        N = range_spaces[edge].from_numpy(shape_funcs)
        coarse_basis[edge] = N

        # ### edge test sets
        dofs = tp.subproblem.V_to_L[edge]
        test_set[edge] = range_spaces[edge].from_numpy(M.dofs(dofs))
        # subtract coarse scale part
        test_cvals = test_set[edge].dofs(edge_boundary_dofs[edge])
        test_set[edge] -= N.lincomb(test_cvals)

        # ### initialize maxnorm
        if edge in active_edges:
            maxnorm = np.append(maxnorm, np.inf)
            # ### pod bases
            pod_bases[edge] = range_spaces[edge].empty()
        else:
            maxnorm = np.append(maxnorm, 0.0)

    timer.stop()
    logger.debug(f"Preparing stuff took t={timer.dt}s.")

    # NOTE tp.source is the full space, while the source product
    # is of lower dimension
    num_source_dofs = len(tp._bc_dofs_gamma_out)
    testfail = np.array(
            [failure_tolerance / min(num_source_dofs, space.dim)
             for space in range_spaces.values()])
    testlimit = (
        np.sqrt(2.0 * lambda_min) * erfinv(
            testfail ** (1.0 / num_testvecs)) * error_tol
    )

    logger.info(f"{lambda_min=}")
    logger.info(f"{testlimit=}")

    num_solves = 0
    while np.any(maxnorm > testlimit):

        v = tp.generate_random_boundary_data(
                1, distribution, random_state, **sampling_options)

        U = tp.solve(v)
        num_solves += 1

        target_edges = edges[maxnorm > testlimit]
        for edge in target_edges:
            B = pod_bases[edge]
            edge_space = range_spaces[edge]
            # restrict the training sample to the edge
            Udofs = edge_space.from_numpy(U.dofs(tp.subproblem.V_to_L[edge]))
            coarse_values = Udofs.dofs(edge_boundary_dofs[edge])
            U_fine = Udofs - coarse_basis[edge].lincomb(coarse_values)

            # extend pod basis
            extend_basis(U_fine, B, product=range_products[edge],
                         method="gram_schmidt")

            # orthonormalize test set wrt pod basis
            M = test_set[edge]
            M -= B.lincomb(B.inner(M, range_products[edge]).T)

            norm = M.norm(range_products[edge])
            maxnorm[edge_index_map[edge]] = np.max(norm)

        logger.info(f"{maxnorm=}")

    return pod_bases, range_products, num_solves


def get_sigma_neig(dist, lc, D, rtol=5e-2):
    """return covariance matrix Σ and number of samples to be drawn
    using Σ"""
    Σ_exp = correlation_function(
            dist, lc, function_type="exponential"
            )
    Σ = D.dot(csc_matrix(Σ_exp).dot(D))
    # get largest eigenvalue
    lambda_max = eigsh(Σ, k=1, which="LM", return_eigenvectors=False)
    # determine subset of eigenvalues by value
    eigvals = eigh(Σ.toarray(), eigvals_only=True, turbo=True,
                   subset_by_value=[lambda_max * rtol, np.inf])
    num_eigv = eigvals.size
    return Σ, num_eigv


# modified version of pymor.algorithms.rand_la.adaptive_rrf
def adaptive_edge_rrf_mvn(
    transfer_problem,
    random_state,
    active_edges,
    source_product=None,
    range_product=None,
    error_tol=1e-4,
    failure_tolerance=1e-15,
    num_testvecs=20,
    lambda_min=None,
    **sampling_options,
):
    r"""Adaptive randomized range approximation of `A`.
    This is an implementation of Algorithm 1 in [BS18]_.

    Given the |Operator| `A`, the return value of this method is
    the |VectorArray| `B` with the property

    .. math::
        \Vert A - P_{span(B)} A \Vert \leq tol

    with a failure probability smaller than `failure_tolerance`, where the
    norm denotes the operator norm. The inner product of the range of `A`
    is given by `range_product` and
    the inner product of the source of `A` is given by `source_product`.

    NOTE
    ----
    Instead of a transfer operator A, a transfer problem is used.
    (see multi.problem.TransferProblem)
    The image Av = A.apply(v) is equivalent to the restriction
    of the full solution to the target domain Ω_in, i.e.
        U = transfer_problem.solve(v)


    Parameters
    ----------
    transfer_problem
        The transfer problem associated with a (transfer) |Operator| A.
    random_state
        The random state to generate samples.
    distribution
        The distribution to generate samples from.
    active_edges
        A list of edges of the target subdomain.
    source_product
        Inner product |Operator| of the source of A.
    range_product
        A str specifying which inner product to use.
    error_tol
        Error tolerance for the algorithm.
    failure_tolerance
        Maximum failure probability.
    num_testvecs
        Number of test vectors.
    lambda_min
        The smallest eigenvalue of source_product.
        If `None`, the smallest eigenvalue is computed using scipy.
    sampling_options
        Optional keyword arguments for the generation of
        random samples (training data).
        see `_create_random_values`.

    Returns
    -------
    pod_bases
        A dict which contains a |VectorArray| for each 'active edge'.
        The |VectorArray| contains the POD basis which
        span approximates the image of the transfer operator A
        restricted to the respective edge.
    range_products
        The inner product operators constructed in the edge
        range spaces.

    """

    logger = getLogger("multi.range_finder.adaptive_edge_rrf", level="DEBUG")
    tp = transfer_problem

    timer = Timer("rrf")
    distribution = "multivariate_normal"

    assert source_product is None or isinstance(source_product, Operator)
    # TODO remove arg range_product or let this be a list
    # assert range_product is None or isinstance(range_product, Operator)

    if source_product is None:
        lambda_min = 1
    elif lambda_min is None:

        def mv(v):
            return source_product.apply(
                    source_product.source.from_numpy(v)).to_numpy()

        def mvinv(v):
            return source_product.apply_inverse(
                source_product.range.from_numpy(v)
            ).to_numpy()

        L = LinearOperator(
            (source_product.source.dim, source_product.range.dim), matvec=mv
        )
        Linv = LinearOperator(
            (source_product.range.dim, source_product.source.dim), matvec=mvinv
        )
        lambda_min = eigsh(
            L, sigma=0, which="LM", return_eigenvectors=False, k=1, OPinv=Linv
        )[0]

    # ### test set
    R = tp.generate_random_boundary_data(
            count=num_testvecs, distribution="normal",
            random_state=random_state
            )
    M = tp.solve(R)

    dof_layout = QuadrilateralDofLayout()
    edge_index_map = dof_layout.local_edge_index_map

    # ### initialize data structures
    test_set = {}
    range_spaces = {}
    range_products = {}
    pod_bases = {}
    maxnorm = np.array([], dtype=float)
    edges = np.array([], dtype=str)
    coarse_basis = {}
    # the dofs for vertices on the boundary of the edge
    edge_boundary_dofs = {}

    timer.start()
    for i in range(dof_layout.num_entities[1]):
        edge = edge_index_map[i]
        edges = np.append(edges, edge)

        edge_mesh = tp.subproblem.domain.fine_edge_grid[edge]
        edge_space = tp.subproblem.edge_spaces["fine"][edge]
        range_spaces[edge] = FenicsxVectorSpace(edge_space)

        # ### create dirichletbc for range product
        facet_dim = edge_mesh.topology.dim - 1
        vertices = dolfinx.mesh.locate_entities_boundary(
                edge_mesh, facet_dim, lambda x: np.full(
                    x[0].shape, True, dtype=bool)
                )
        _dofs_ = dolfinx.fem.locate_dofs_topological(
                edge_space, facet_dim, vertices)
        gdim = tp.subproblem.domain.grid.geometry.dim
        range_bc = dolfinx.fem.dirichletbc(
                np.array((0, ) * gdim, dtype=ScalarType), _dofs_, edge_space)
        edge_boundary_dofs[edge] = range_bc.dof_indices()[0]

        # ### range product
        inner_product = InnerProduct(
                edge_space, range_product, bcs=(range_bc, ))
        range_product_op = FenicsxMatrixOperator(
                inner_product.assemble_matrix(), edge_space, edge_space)
        range_products[edge] = range_product_op

        # ### compute coarse scale edge basis
        nodes = dolfinx.mesh.compute_midpoints(edge_mesh, facet_dim, vertices)
        nodes = np.around(nodes, decimals=3)

        if edge in ("bottom", "top"):
            component = 0
        elif edge in ("left", "right"):
            component = 1

        line_element = NumpyLine(nodes[:, component])
        shape_funcs = line_element.interpolate(edge_space, component)
        N = range_spaces[edge].from_numpy(shape_funcs)
        coarse_basis[edge] = N

        # ### edge test sets
        dofs = tp.subproblem.V_to_L[edge]
        test_set[edge] = range_spaces[edge].from_numpy(M.dofs(dofs))
        # subtract coarse scale part
        test_cvals = test_set[edge].dofs(edge_boundary_dofs[edge])
        test_set[edge] -= N.lincomb(test_cvals)

        # ### initialize maxnorm
        if edge in active_edges:
            maxnorm = np.append(maxnorm, np.inf)
            # ### pod bases
            pod_bases[edge] = range_spaces[edge].empty()
        else:
            maxnorm = np.append(maxnorm, 0.0)

    timer.stop()
    logger.debug(f"Preparing stuff took t={timer.dt}s.")

    # NOTE tp.source is the full space, while the source product
    # is of lower dimension
    num_source_dofs = len(tp._bc_dofs_gamma_out)
    testfail = np.array(
            [failure_tolerance / min(num_source_dofs, space.dim)
             for space in range_spaces.values()])
    testlimit = (
        np.sqrt(2.0 * lambda_min) * erfinv(
            testfail ** (1.0 / num_testvecs)) * error_tol
    )

    logger.info(f"{lambda_min=}")
    logger.info(f"{testlimit=}")

    # initialization
    num_solves = 0
    rtol = 5e-2
    Lcorr = sampling_options.get("correlation_length")
    distance = sampling_options.get("distance")
    mean = sampling_options.get("mean")
    D = diags(mean)
    Σ, neig = get_sigma_neig(distance, Lcorr, D, rtol=rtol)

    while np.any(maxnorm > testlimit):

        if num_solves >= neig:
            # decrease correlation length
            Lcorr /= 2
            Σ, neig = get_sigma_neig(distance, Lcorr, D, rtol=rtol)

        v = tp.generate_random_boundary_data(
                1, distribution=distribution,
                random_state=random_state, mean=mean, cov=Σ.toarray()
                )

        U = tp.solve(v)
        num_solves += 1

        target_edges = edges[maxnorm > testlimit]
        for edge in target_edges:
            B = pod_bases[edge]
            edge_space = range_spaces[edge]
            # restrict the training sample to the edge
            Udofs = edge_space.from_numpy(U.dofs(tp.subproblem.V_to_L[edge]))
            coarse_values = Udofs.dofs(edge_boundary_dofs[edge])
            U_fine = Udofs - coarse_basis[edge].lincomb(coarse_values)

            # extend pod basis
            extend_basis(U_fine, B, product=range_products[edge],
                         method="gram_schmidt")

            # orthonormalize test set wrt pod basis
            M = test_set[edge]
            M -= B.lincomb(B.inner(M, range_products[edge]).T)

            norm = M.norm(range_products[edge])
            maxnorm[edge_index_map[edge]] = np.max(norm)

        logger.info(f"{maxnorm=}")

    return pod_bases, range_products, num_solves


==> anc/multicode/src/multi/sampling.py <==
import numpy as np
from scipy.spatial.distance import pdist, squareform


# modified version of pymor.vectorarrays.interface._create_random_values
# to be used with transfer_problem.generate_random_boundary_data
# shape = (count, source.dim)
def _create_random_values(shape, distribution, random_state, **kwargs):
    if distribution not in ('uniform', 'normal', 'multivariate_normal'):
        raise NotImplementedError

    if distribution == 'uniform':
        if not kwargs.keys() <= {'low', 'high'}:
            raise ValueError
        low = kwargs.get('low', 0.)
        high = kwargs.get('high', 1.)
        if high <= low:
            raise ValueError
        return random_state.uniform(low, high, shape)
    elif distribution == 'normal':
        if not kwargs.keys() <= {'loc', 'scale'}:
            raise ValueError
        loc = kwargs.get('loc', 0.)
        scale = kwargs.get('scale', 1.)
        return random_state.normal(loc, scale, shape)
    elif distribution == 'multivariate_normal':
        if not kwargs.keys() <= {'mean', 'cov', 'check_valid', 'tol'}:
            raise ValueError
        mean = kwargs.get('mean')
        cov = kwargs.get('cov')
        check_valid = kwargs.get('check_valid', 'warn')
        tol = kwargs.get('tol', 1e-8)
        if mean is None:
            raise ValueError
        if cov is None:
            raise ValueError
        return random_state.multivariate_normal(mean, cov, size=shape[0], check_valid=check_valid, tol=tol)
    else:
        assert False


def correlation_function(
    d, correlation_length, function_type="exponential", exponent=2
):
    """
    Statistical correlation between measurements made at two points that are at `d`
    units distance from each other.

    Args:
        d: distance(s) between points.
        correlation_length: `1/correlation_length` controls the strength of
            correlation between two points. `correlation_length = 0` => complete
            independence for all point pairs (`rho=0`). `correlation_length = Inf` =>
            full dependence for all point pairs (`rho=1`).
        function_type: name of the correlation function.
        exponent: exponent in the type="cauchy" function. The larger the exponent the
            less correlated two points are.

    Returns:
        rho: correlation coefficient for each element of `d`.
    """
    function_type = function_type.lower()

    if correlation_length < 0:
        raise ValueError("correlation_length must be a non-negative number.")
    if np.any(d < 0):
        raise ValueError("All elements of d must be non-negative numbers.")

    if correlation_length == 0:
        idx = d == 0
        rho = np.zeros(d.shape)
        rho[idx] = 1
    elif correlation_length == np.inf:
        rho = np.ones(d.shape)
    else:
        if function_type == "exponential":
            rho = np.exp(-d / correlation_length)
        elif function_type == "cauchy":
            rho = (1 + (d / correlation_length) ** 2) ** -exponent
        elif function_type == "gaussian":
            rho = np.exp(-((d / correlation_length) ** 2))
        else:
            raise ValueError(
                "Unknown function_type. It must be one of these: 'exponential', "
                "'cauchy', 'gaussian'."
            )
    return rho


def correlation_matrix(points, correlation_length, mean, distance_metric="euclidean"):
    distance = squareform(pdist(points, metric=distance_metric))

    # TODO open questions regarding rrf
    # 1. variation of the correlation length based on maxnorm? (other criteria?)
    # 2. does the variation improve the quality of the reduced basis?
    Σ_exp = correlation_function(
        distance, correlation_length, function_type="exponential"
    )

    # scaling of the covariance
    W = np.diag(mean)
    Σ_scaled = np.dot(W, np.dot(Σ_exp, W))
    # Σ_scaled = W + Σ_exp
    return Σ_scaled


==> anc/multicode/src/multi/shapes.py <==
"""standard and hierarchical shape functions"""
import numpy as np
import sympy
from math import factorial


class NumpyLine:
    """class to implement nodal Lagrange basis for line elements in 2D space"""

    tdim = 1
    gdim = 2

    def __init__(self, nodes):
        assert isinstance(nodes, np.ndarray)
        assert nodes.ndim == self.tdim
        self.nodes = nodes
        self.nn = nodes.shape[0]
        if self.nn == 2:
            self.G = np.column_stack((np.ones(nodes.size), nodes))
        elif self.nn == 3:
            self.G = np.column_stack((np.ones(nodes.size), nodes, nodes**2))
        else:
            raise NotImplementedError

    def interpolate(self, function_space, sub):
        """interpolate line shape functions to given Lagrange space.

        Parameters
        ----------
        function_space : dolfin.FunctionSpace
            The Lagrange space used.
        sub : int
            Integer specifying if the line is horizontal (0) or vertical (1).

        Returns
        -------
        phi : np.ndarray
            The shape functions.
        """
        assert function_space.ufl_element().family() in ("Lagrange", "P")
        coordinates = function_space.tabulate_dof_coordinates()
        coordinates = coordinates[:, : self.gdim]
        coordinates = coordinates[:, sub]
        if self.nn == 2:
            X = np.column_stack((np.ones(coordinates.size), coordinates))
        elif self.nn == 3:
            X = np.column_stack(
                (np.ones(coordinates.size), coordinates, coordinates**2)
            )
        else:
            assert False

        Id = np.eye(self.nn)
        shapes = []
        for i in range(self.nn):
            coeff = np.linalg.solve(self.G, Id[:, i])
            shapes.append(X @ coeff)
        phi = np.vstack(shapes)

        value_shape = function_space.ufl_element().value_shape()
        if value_shape == (2,):
            dim = value_shape[0]
            G = np.zeros((phi.shape[0] * dim, phi.shape[1] * dim))
            for i in range(self.nn):
                G[2 * i, 0::2] = phi[i, :]
                G[2 * i + 1, 1::2] = phi[i, :]

            return G
        elif value_shape == ():
            return phi
        else:
            raise NotImplementedError


def get_P_matrix(X, nn):
    """get matrix of variables such that

    np.dot(P, coeff) = e_i, where
    coeff are the coefficients of the shape function N
    such that N_i(n_j) = delta_ij
    """
    x = X[:, 0]
    y = X[:, 1]
    variables = [
        np.ones(X.shape[0]),
        x,
        y,
        x * y,
        x**2,
        y**2,
        x**2 * y,
        x * y**2,
        x**2 * y**2,
        x**3,
        y**3,
        x**3 * y,
        x * y**3,
        x**3 * y**2,
        x**2 * y**3,
        x**3 * y**3,
    ]
    return np.column_stack(variables[:nn])


class NumpyQuad:
    """class to implement nodal Lagrange basis for quadrilateral elements"""

    tdim = 2
    gdim = 2

    def __init__(self, nodes):
        """initialize quadrilateral with nodes

        Parameters
        ----------
        nodes : list or np.ndarray
            Node coordinates of the quadrilateral.
        """
        if isinstance(nodes, list):
            nodes = np.array(nodes).reshape(len(nodes), len(nodes[0]))
        assert isinstance(nodes, np.ndarray)
        # prune zero z component
        self.nodes = nodes[:, : self.gdim]
        self.nn = self.nodes.shape[0]
        self.P = get_P_matrix(self.nodes, self.nn)

    def interpolate(self, function_space):
        """interpolate lagrange basis in function_space

        Parameters
        ----------
        function_space : dolfin.FunctionSpace
            The Lagrange space used.

        Returns
        -------
        phi : np.ndarray
            The standard shape functions.

        """
        assert function_space.ufl_element().family() in ("P", "Q", "Lagrange")
        coordinates = function_space.tabulate_dof_coordinates()
        coordinates = coordinates[:, : self.gdim]
        X = get_P_matrix(coordinates, self.nn)
        Id = np.eye(self.nn)
        shapes = []
        for i in range(self.nn):
            coeff = np.linalg.solve(self.P, Id[:, i])
            shapes.append(X @ coeff)
        phi = np.vstack(shapes)

        value_shape = function_space.ufl_element().value_shape()
        if value_shape == (2,):
            dim = value_shape[0]
            G = np.zeros((phi.shape[0] * dim, phi.shape[1] * dim))
            for i in range(self.nn):
                G[2 * i, 0::2] = phi[i, :]
                G[2 * i + 1, 1::2] = phi[i, :]

            return G
        elif value_shape == ():
            return phi
        else:
            raise NotImplementedError


def get_hierarchical_shape_functions(x, max_degree, ncomp=2):
    """construct hierarchical shape functions

    Parameters
    ----------
    x : np.ndarray
        The physical coordinates.
        An array of ``ndim`` 1.
    max_degree : int
        The maximum polynomial degree of the shape functions.
        Must be greater than or equal to 2.
    ncomp : int, optional
        The number of components of the field variable.

    Returns
    -------
    shape_functions : np.ndarray
        The hierarchical shape functions.
        ``len(edge_basis)`` equals ``ncomp * (max_degree-1)``.

    """
    # reference coordinates
    xi = mapping(x, x.min(), x.max())

    shapes = []
    for degree in range(2, max_degree + 1):
        fun = _get_hierarchical_shape_fun_expr(degree)
        shapes.append(fun(xi))

    shape_functions = np.kron(shapes, np.eye(ncomp))
    return shape_functions


def _get_hierarchical_shape_fun_expr(degree):
    """get hierarchical shape function of degree

    Note
    ----
    For degree >= 2 return the integrand of the Legendre polynomial of degree
    p = degree - 1.
    The functions are defined on the interval [-1, 1].
    This method implements equation (8.61) in the book
    "The finite element method volume 1" by Zienkiewicz and Taylor

    Parameters
    ----------
    degree : int
        The degree of the hierarchical shape function.

    Returns
    -------
    shape_function : function
        A polynomial of degree `degree`.
    """
    if degree < 2:
        raise NotImplementedError
    else:
        p = degree - 1
        x = sympy.symbols("x")
        N = sympy.diff((x**2 - 1) ** p, x, p - 1) / factorial(p - 1) / 2 ** (p - 1)
        return sympy.lambdify(x, N, "numpy")


def mapping(x, a, b, a_tol=1e-3):
    """compute linear mapping from physical (x) to reference
    coordinate (xi)

    map x in [a, b] to xi in [-1, 1]
    xi = alpha * x + beta

    conditions
    (i)  xi(x=a) = -1,
    (ii) xi(x=b) = 1,
    lead to
    beta = (1 + b/a) / (1 - b/a)
    alpha = - 1/a - beta/a

    Parameters
    ----------
    x : np.ndarray
        The physical coordinates.
    a : float
        The lower limit of x.
    b : float
        The upper limit of x.
    a_tol : float, optional
        Use sympy.limit to compute alpha and beta if
        a is smaller than or equal to this value.

    Returns
    -------
    xi : np.ndarray
        The reference coordinates.
    """
    assert b > a
    if a > a_tol:
        beta = (1 + b / a) / (1 - b / a)
        alpha = -1 / a - beta / a
    else:
        # a is zero
        a = sympy.symbols("a")
        f_beta = (1 + b / a) / (1 - b / a)
        f_alpha = -1 / a - f_beta / a
        beta = np.float64(sympy.limit(f_beta, a, 0))
        alpha = np.float64(sympy.limit(f_alpha, a, 0))
    return alpha * x + beta


==> anc/multicode/src/multi/solver.py <==
import dolfinx
from contextlib import ExitStack
import numpy as np
from pymor.algorithms.gram_schmidt import gram_schmidt


def build_nullspace(source, product=None, gdim=2):
    """Build PETSc nullspace for 3D elasticity

    Parameters
    ----------
    source : pymor.bindings.fenicsx.FenicsxVectorSpace
        The FE space.
    product : optional, pymor.bindings.fenicsx.FenicsxMatrixOperator
        The inner product wrt which to orthonormalize.
    gdim : optional, int
        The geometric dimension.

    Returns
    -------
    B : pymor VectorArray
        The null space orthonormalized wrt to inner product.

    Note
    ----
    The PETSc vectors can be retrieved like e.g.
        petcs_vecs = [v.real_part.impl for v in B.vectors]
    """

    if gdim not in (2, 3):
        raise NotImplementedError

    n_trans = gdim
    if gdim == 3:
        n_rot = 3
    else:
        n_rot = 1

    ns_dim = n_trans + n_rot

    # Create list of vectors for building nullspace
    V = source.V
    index_map = V.dofmap.index_map
    bs = V.dofmap.index_map_bs
    ns = [dolfinx.la.create_petsc_vector(index_map, bs) for i in range(ns_dim)]
    with ExitStack() as stack:
        vec_local = [stack.enter_context(x.localForm()) for x in ns]
        basis = [np.asarray(x) for x in vec_local]

        # Get dof indices for each subspace (x, y and z dofs)
        dofs = [V.sub(i).dofmap.list.array for i in range(n_trans)]

        # Build the three translational rigid body modes
        for i in range(n_trans):
            basis[i][dofs[i]] = 1.0

        # Build the three rotational rigid body modes
        x = V.tabulate_dof_coordinates()
        dofs_block = V.dofmap.list.array
        x0, x1, x2 = x[dofs_block, 0], x[dofs_block, 1], x[dofs_block, 2]
        # TODO this could be improved
        if gdim == 3:
            basis[3][dofs[0]] = -x1
            basis[3][dofs[1]] = x0
            basis[4][dofs[0]] = x2
            basis[4][dofs[2]] = -x0
            basis[5][dofs[2]] = x1
            basis[5][dofs[1]] = -x2
        else:
            basis[2][dofs[0]] = -x1
            basis[2][dofs[1]] = x0

    # Orthonormalise the basis using pymor
    B = source.make_array(ns)

    gram_schmidt(B, product, atol=0.0, rtol=0.0, copy=False)

    return B


==> anc/src/__init__.py <==
"""initialize paper src"""

try:
    from pymor.core.logger import set_log_levels
    set_log_levels({"src": "INFO"})
except ModuleNotFoundError:
    print("pyMOR not installed.")


==> anc/src/beam/beam_error.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.domain import Domain
from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.product import InnerProduct
from multi.dofmap import DofMap
from multi.solver import build_nullspace

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.beam.beam_problem import BeamProblem


def beam_error(
    distribution,
    real,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute fom solution and rom error"""

    logger = getLogger("src.beam.error", level=loglvl, filename=logfile)
    timer = Timer("error")

    example_config = ExampleConfig(**kwargs)

    beam_problem = BeamProblem(example_config.coarse_grid, example_config.fine_grid)
    beam_problem.degree = example_config.degree
    beam_problem.material = example_config.material
    beam_problem.setup_coarse_grid()
    beam_problem.setup_fine_grid()
    beam_problem.setup_coarse_space()
    beam_problem.setup_fine_space()

    coarse_grid = beam_problem.coarse_grid
    fine_grid = beam_problem.fine_grid

    mat = beam_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = beam_problem.W  # coarse space
    V = beam_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    fom_dirichlet_bc = beam_problem.get_dirichlet()["homogeneous"]

    # Neumann data
    fom_neumann_bc = beam_problem.get_neumann()["fom"]

    # ### solve FOM problem
    fom_problem = LinearElasticityProblem(
        fine_grid, V, E=E, NU=NU, plane_stress=plane_stress
    )
    for dirichlet_bc in fom_dirichlet_bc:
        fom_problem.add_dirichlet_bc(**dirichlet_bc)
    traction_vector = dolfinx.fem.Function(V)
    for neumann_bc in fom_neumann_bc:
        traction_vector.interpolate(neumann_bc["value"])
        neumann_bc.update({"value": traction_vector})
        fom_problem.add_neumann_bc(**neumann_bc)

    petsc_opts = {"ksp_type": "cg", "pc_type": "gamg"}
    fom_problem.setup_solver(petsc_options=petsc_opts)
    fom_solver = fom_problem.solver
    fom_solver.rtol = 1.0e-10

    fom_bcs = fom_problem.get_dirichlet_bcs()
    timer.start()
    fom_problem.assemble_matrix(bcs=fom_bcs)
    fom_problem.assemble_vector(bcs=fom_bcs)
    timer.stop()
    N_delta = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.info(f"FOM system size N={N_delta}.")
    logger.info(f"Assembled FOM in t={timer.dt}s.")

    null_space = build_nullspace(FenicsxVectorSpace(V))
    ns = [v.real_part.impl for v in null_space.vectors]
    null_space = PETSc.NullSpace().create(vectors=ns)
    fom_problem.A.setNearNullSpace(null_space)

    u_fom = dolfinx.fem.Function(V)
    u_fom.name = "u_fom"

    fom_solver.setMonitor(
        lambda _, its, rnorm: print(f"Iteration: {its}, rel. residual: {rnorm}")
    )
    timer.start()
    fom_solver.solve(fom_problem.b, u_fom.vector)
    timer.stop()
    logger.info(f"Computed FOM solution in t={timer.dt}s.")

    fom_xdmf = example_config.fom_solution(distribution, real)
    with dolfinx.io.XDMFFile(fine_grid.grid.comm, fom_xdmf.as_posix(), "w") as out:
        out.write_mesh(fine_grid.grid)
        out.write_function(u_fom)

    fom_problem.A.destroy()
    fom_problem.b.destroy()
    del fine_grid

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    LOC_ERR = []
    LOC_FOM = []
    GL_ERR = []

    rom_solution_npz = example_config.rom_solution(distribution, real)
    rom_solution_data = np.load(rom_solution_npz, allow_pickle=True)
    U_ROM = rom_solution_data["U"]
    NUM_MODES = rom_solution_data["num_modes"]

    # postprocessing
    for cell_index in range(coarse_grid.num_cells):
        logger.debug(f"{cell_index=}")
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            ct = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )
        source = FenicsxVectorSpace(V_i)

        product_name = product
        if product_name == "energy":
            Ω = Domain(subdomain, cell_markers=ct)
            problem = LinearElasticityProblem(
                Ω, V_i, E=E, NU=NU, plane_stress=plane_stress
            )
            form = problem.form_lhs
            inner_product = InnerProduct(V_i, form, bcs=())
        else:
            inner_product = InnerProduct(V_i, product_name, bcs=())

        matrix = inner_product.assemble_matrix()
        product_op = FenicsxMatrixOperator(matrix, V_i, V_i)

        u_fom_local = dolfinx.fem.Function(V_i)
        u_fom_local.name = "u_fom_local"
        u_fom_local.interpolate(u_fom)

        u_rom_local = dolfinx.fem.Function(V_i)
        u_rom_local.name = "u_rom_local"

        err_local = dolfinx.fem.Function(V_i)
        err_local.name = "u_err"
        err_vec = err_local.vector

        loc_err_norm = []
        loc_fom_norm = []

        for modes_it, num_modes in enumerate(list(range(NUM_MAX_MODES + 1))):

            dofs_per_edge = max_modes.copy()
            dofs_per_edge[max_modes > num_modes] = num_modes
            dofmap.distribute_dofs(2, dofs_per_edge, 0)

            basis = select_modes(bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index])

            u_rom_vec = u_rom_local.vector
            dofs = dofmap.cell_dofs(cell_index)
            Urom = U_ROM[modes_it]
            u_rom_vec.array[:] = basis.T @ Urom[dofs]

            with err_vec.localForm() as e_loc:
                e_loc.set(0)
            err_vec.axpy(1.0, u_fom_local.vector)
            err_vec.axpy(-1.0, u_rom_vec)

            fom = source.make_array([u_fom_local.vector])
            rom = source.make_array([u_rom_local.vector])
            err = fom - rom
            fom_norm = fom.norm(product_op)
            err_norm = err.norm(product_op)

            loc_err_norm.append(err_norm)
            loc_fom_norm.append(fom_norm)
            logger.debug(f"{num_modes=}     {err_norm=}")

        loc_err_norm = np.hstack(loc_err_norm)
        loc_fom_norm = np.hstack(loc_fom_norm)
        LOC_ERR.append(loc_err_norm)
        LOC_FOM.append(loc_fom_norm)

    LOC_ERR = np.array(LOC_ERR)
    LOC_FOM = np.array(LOC_FOM)

    # column i contains local err norm for num_modes=i
    GL_ERR = np.sqrt(np.sum(LOC_ERR ** 2, axis=0))
    GL_FOM = np.sqrt(np.sum(LOC_FOM ** 2, axis=0))
    GL_REL_ERR = GL_ERR / GL_FOM

    outstream = example_config.error(distribution, real)
    NUM_DOFS = []
    for array in U_ROM:
        NUM_DOFS.append(array.size)
    np.savez(outstream.as_posix(), err=GL_REL_ERR, abserr=GL_ERR, num_modes=NUM_MODES, num_dofs=NUM_DOFS)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    beam_error(**args.__dict__)


==> anc/src/beam/beam_fields.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.dofmap import DofMap
from multi.solver import build_nullspace

from pymor.bindings.fenicsx import FenicsxVectorSpace
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.beam.beam_problem import BeamProblem


def beam_fields(
    distribution,
    real,
    num_modes,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """write local fields (ufom, urom, uerr)"""

    logger = getLogger("src.beam.fields", level=loglvl, filename=logfile)
    timer = Timer("fields")

    example_config = ExampleConfig(**kwargs)

    beam_problem = BeamProblem(example_config.coarse_grid, example_config.fine_grid)
    beam_problem.degree = example_config.degree
    beam_problem.material = example_config.material
    beam_problem.setup_coarse_grid()
    beam_problem.setup_fine_grid()
    beam_problem.setup_coarse_space()
    beam_problem.setup_fine_space()

    coarse_grid = beam_problem.coarse_grid
    fine_grid = beam_problem.fine_grid

    mat = beam_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = beam_problem.W  # coarse space
    V = beam_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    fom_dirichlet_bc = beam_problem.get_dirichlet()["homogeneous"]

    # Neumann data
    fom_neumann_bc = beam_problem.get_neumann()["fom"]

    # ### solve FOM problem
    fom_problem = LinearElasticityProblem(
        fine_grid, V, E=E, NU=NU, plane_stress=plane_stress
    )
    for dirichlet_bc in fom_dirichlet_bc:
        fom_problem.add_dirichlet_bc(**dirichlet_bc)
    traction_vector = dolfinx.fem.Function(V)
    for neumann_bc in fom_neumann_bc:
        traction_vector.interpolate(neumann_bc["value"])
        neumann_bc.update({"value": traction_vector})
        fom_problem.add_neumann_bc(**neumann_bc)

    petsc_opts = {"ksp_type": "cg", "pc_type": "gamg"}
    fom_problem.setup_solver(petsc_options=petsc_opts)
    fom_solver = fom_problem.solver
    fom_solver.rtol = 1.0e-10

    fom_bcs = fom_problem.get_dirichlet_bcs()
    timer.start()
    fom_problem.assemble_matrix(bcs=fom_bcs)
    fom_problem.assemble_vector(bcs=fom_bcs)
    timer.stop()
    N_delta = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.info(f"FOM system size N={N_delta}.")
    logger.info(f"Assembled FOM in t={timer.dt}s.")

    null_space = build_nullspace(FenicsxVectorSpace(V))
    ns = [v.real_part.impl for v in null_space.vectors]
    null_space = PETSc.NullSpace().create(vectors=ns)
    fom_problem.A.setNearNullSpace(null_space)

    u_fom = dolfinx.fem.Function(V)
    u_fom.name = "u_fom"

    fom_solver.setMonitor(
        lambda _, its, rnorm: print(f"Iteration: {its}, rel. residual: {rnorm}")
    )
    timer.start()
    fom_solver.solve(fom_problem.b, u_fom.vector)
    timer.stop()
    logger.info(f"Computed FOM solution in t={timer.dt}s.")

    fom_xdmf = example_config.fom_solution(distribution, real)
    with dolfinx.io.XDMFFile(fine_grid.grid.comm, fom_xdmf.as_posix(), "w") as out:
        out.write_mesh(fine_grid.grid)
        out.write_function(u_fom)

    fom_problem.A.destroy()
    fom_problem.b.destroy()
    del fine_grid

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    rom_solution_npz = example_config.rom_solution(distribution, real)
    rom_solution_data = np.load(rom_solution_npz, allow_pickle=True)
    U_ROM = rom_solution_data["U"]
    NUM_MODES = rom_solution_data["num_modes"]
    assert num_modes in NUM_MODES

    # postprocessing
    for cell_index in range(coarse_grid.num_cells):
        logger.debug(f"{cell_index=}")
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        u_fom_local = dolfinx.fem.Function(V_i)
        u_fom_local.name = "u_fom_local"
        u_fom_local.interpolate(u_fom)

        u_rom_local = dolfinx.fem.Function(V_i)
        u_rom_local.name = "u_rom_local"

        err_local = dolfinx.fem.Function(V_i)
        err_local.name = "u_err"
        err_vec = err_local.vector

        vtkfilename = example_config.fields_subdomain(distribution, real, cell_index)
        vtkfile = dolfinx.io.VTKFile(subdomain.comm, vtkfilename.as_posix(), "w")

        dofs_per_edge = max_modes.copy()
        dofs_per_edge[max_modes > num_modes] = num_modes
        dofmap.distribute_dofs(2, dofs_per_edge, 0)

        basis = select_modes(bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index])

        u_rom_vec = u_rom_local.vector
        dofs = dofmap.cell_dofs(cell_index)
        Urom = U_ROM[num_modes]
        u_rom_vec.array[:] = basis.T @ Urom[dofs]

        with err_vec.localForm() as e_loc:
            e_loc.set(0)
        err_vec.axpy(1.0, u_fom_local.vector)
        err_vec.axpy(-1.0, u_rom_vec)

        vtkfile.write_function([u_fom_local, u_rom_local, err_local], float(num_modes))
        vtkfile.close()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("num_modes", type=int, help="The number of fine scale edge modes.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    beam_fields(**args.__dict__)


==> anc/src/beam/beam_problem.py <==
from pathlib import Path
import numpy as np
from petsc4py.PETSc import ScalarType
from multi.boundary import plane_at, point_at, within_range
from multi.problems import MultiscaleProblem

ROOT = Path(__file__).parents[2]
SRC = ROOT / "src"


class BeamProblem(MultiscaleProblem):
    def __init__(self, coarse_grid_path, fine_grid_path):
        super().__init__(coarse_grid_path, fine_grid_path)
        self.setup_coarse_grid()

        # build edge basis config such that it can
        # be used for the definition of tasks more convenient
        cell_sets = self.cell_sets
        bottom = cell_sets["bottom"]
        left = cell_sets["left"]
        right = cell_sets["right"]
        top = cell_sets["top"]

        corners = set()
        corners.update(left.intersection(bottom.union(top)))
        corners.update(right.intersection(bottom.union(top)))
        inner_boundary = cell_sets["boundary"].difference(corners)
        cs = {
            "inner": cell_sets["inner"],
            "boundary": inner_boundary,
            "corners": corners,
        }
        self.build_edge_basis_config(cs)

    @property
    def cell_sets(self):
        cell_sets = {}

        coarse_grid = self.coarse_grid
        assert coarse_grid.facet_markers.values.size > 0
        num_cells = coarse_grid.num_cells

        bottom = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(1)))
        left = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(2)))
        right = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(3)))
        top = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(4)))

        boundary_layer = bottom.union(left.union(right.union(top)))
        inner = set(range(num_cells)).difference(boundary_layer)

        cell_sets = {
            "inner": inner,
            "boundary": boundary_layer,
            "bottom": bottom,
            "left": left,
            "right": right,
            "top": top,
            "dirichlet": left,
            "neumann": right,
        }

        return cell_sets

    @property
    def boundaries(self):
        # geometrical representation to define
        # (a) dirichet bcs
        # (b) facet tags
        # for the oversampling problem
        x = self.coarse_grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)

        # dict: key=string, value=(marker, locator)
        return {
            "bottom": (11, plane_at(xmin[1], "y")),
            "left": (12, plane_at(xmin[0], "x")),
            "right": (13, plane_at(xmax[0], "x")),
            "top": (14, plane_at(xmax[1], "y")),
        }

    def get_dirichlet(self, cell_index=None):
        """return (global definition of) Dirichlet bc

        Behaviour:
        (a) cell_index is None
        --> Return list of bc dict for 'homogeneous' and 'inhomogeneous'
            for entire structure (hom or inhom treated in the same way)
        (b) cell_index is int
        --> Return list of bc dict for 'homogeneous' and 'inhomogeneous'
            for current cell (oversampling (homogeneous) and extra mode (inhom))

        Returns
        -------
        bcs : dict
            A dict with keys 'inhomogeneous' and 'homogeneous' and
            a list of dict as value. Each element of the list defines
            a single Dirichlet bc
            (format as in multi.bcs.BoundaryConditions.add_dirichlet_bc).
        """

        zeroes = np.array([0, 0], dtype=ScalarType)
        zero = ScalarType(0.0)

        cell_sets = self.cell_sets
        dirichlet = "left"
        _, on_left_boundary = self.boundaries[dirichlet]

        bcs = {}
        hom = []
        inhom = []

        fix_origin = {
            "value": zeroes,
            "boundary": point_at([0.0, 0.0, 0.0]),
            "method": "geometrical",
        }
        fix_ux = {
            "value": zero,
            "boundary": on_left_boundary,
            "sub": 0,
            "method": "geometrical",
            "entity_dim": 1,
        }

        if cell_index is not None:
            patch = self.coarse_grid.get_patch(cell_index)
            if np.any([cell in cell_sets[dirichlet] for cell in patch]):
                hom.append(fix_ux)
            if 0 in patch:
                hom.append(fix_origin)

        else:
            # global problem:
            # u_x = 0 at x=0 (left)
            # u_x = u_y = 0 at x=y=0 (origin)
            hom.append(fix_ux)
            hom.append(fix_origin)

        bcs["homogeneous"] = hom
        bcs["inhomogeneous"] = inhom
        return bcs

    def get_remove_kernel(self, cell_index):
        patch = self.coarse_grid.get_patch(cell_index)
        if 0 in patch:
            # oversampling problem kinematically determined due
            # to dirichlet bcs
            return False
        else:
            return True

    def get_gamma_out(self, cell_index):
        """returns marker to be used to determine boundary facets"""

        grid = self.coarse_grid
        patch = grid.get_patch(cell_index)
        x = grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)

        cell_sets = self.cell_sets
        tol = 1e-3

        start = [xmin[0], xmin[1], 0.0]
        end = [xmax[0], xmax[1], 0.0]

        def everywhere(x):
            return np.full(x[0].shape, True, dtype=bool)

        to_be_excluded = set()

        for boundary in ["bottom", "left", "right", "top"]:
            if np.any([cell in cell_sets[boundary] for cell in patch]):
                to_be_excluded.add(boundary)

        for edge in to_be_excluded:
            if edge == "bottom":
                start[1] += tol
            if edge == "left":
                start[0] += tol
            if edge == "right":
                end[0] -= tol
            if edge == "top":
                end[1] -= tol

        if len(to_be_excluded) < 1:
            return everywhere
        else:
            return within_range(start, end)

    def get_neumann(self, cell_index=None):
        """return neumann data if any cell in the patch is part
        of the neumann boundary"""

        grid = self.coarse_grid
        x = grid.grid.geometry.x
        xmax = np.amax(x, axis=0)

        def traction(x):
            f_x = 240.0 / xmax[1] * x[1] - 120.0
            f_y = np.zeros_like(f_x)
            return np.array([f_x, f_y])

        # always return traction to be interpolated
        # in the FE space (global space, oversampling space, ...)
        # However, the facet tag might change ...
        # single subdomain usually has facet markers defined
        # global fine grid has facet markers defined as well
        # the oversampling patch has its facet markers defined in
        # /src/compute_pod_modes.py based on multiscale_problem.boundaries !

        cell_sets = self.cell_sets
        (marker, locator) = self.boundaries["right"]

        global_bc = {"marker": marker, "value": traction}
        local_bc = {"marker": 3, "value": traction}

        neumann = {}
        offline = []
        online = []
        fom = []

        if cell_index is not None:
            patch = self.coarse_grid.get_patch(cell_index)
            if np.any([cell in cell_sets["neumann"] for cell in patch]):
                offline.append(global_bc)
            if cell_index in cell_sets["neumann"]:
                online.append(local_bc)

        else:
            fom.append(global_bc)

        neumann["fom"] = fom
        neumann["offline"] = offline
        neumann["online"] = online
        return neumann


==> anc/src/beam/beam_rom.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
import numpy as np

from multi.boundary import point_at
from multi.domain import RectangularDomain
from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.dofmap import DofMap
from multi.bcs import apply_bcs

from scipy.sparse import csc_array
from scipy.sparse.linalg import spsolve

from pymor.algorithms.projection import project
from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.operators.constructions import VectorOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.beam.beam_problem import BeamProblem


def beam_rom(
    distribution,
    real,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute rom solution for beam example"""

    logger = getLogger("src.beam.rom", level=loglvl, filename=logfile)
    timer = Timer("rom")

    example_config = ExampleConfig(**kwargs)

    beam_problem = BeamProblem(example_config.coarse_grid, example_config.fine_grid)
    beam_problem.degree = example_config.degree
    beam_problem.material = example_config.material
    beam_problem.setup_coarse_grid()
    beam_problem.setup_coarse_space()

    coarse_grid = beam_problem.coarse_grid

    # ### points of the coarse grid
    x_points = coarse_grid.grid.geometry.x

    mat = beam_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = beam_problem.W  # coarse space
    fe_family = W.element.basix_element.family

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    # return values
    U_ROM = []
    NUM_MODES = []
    NUM_DOFS = []

    _, on_left_boundary = beam_problem.boundaries["left"]
    left_boundary_vertices = coarse_grid.locate_entities_boundary(
        0, on_left_boundary
    )
    xmin = np.amin(x_points, axis=0)
    origin_vertex = coarse_grid.locate_entities_boundary(
        0, point_at(xmin)
    )

    for num_modes in range(NUM_MAX_MODES + 1):

        dofs_per_edge = max_modes.copy()
        dofs_per_edge[max_modes > num_modes] = num_modes
        dofmap.distribute_dofs(2, dofs_per_edge, 0)

        N = dofmap.num_dofs
        K = np.zeros((N, N))
        f_ext = np.zeros(N)
        rom_bcs = {}

        cell_index = 0
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
        subdomain.topology.create_connectivity(
            subdomain.topology.dim, subdomain.topology.dim - 1
        )
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        source = FenicsxVectorSpace(V_i)

        omega = RectangularDomain(subdomain, subdomain_ct, subdomain_ft)
        subdomain_problem = LinearElasticityProblem(
            omega, V_i, E=E, NU=NU, plane_stress=plane_stress
        )
        subdomain_problem.clear_bcs()
        subdomain_problem.setup_solver()
        subdomain_problem.assemble_matrix()
        subdomain_problem.assemble_vector()

        Aop = FenicsxMatrixOperator(subdomain_problem.A, V_i, V_i)
        rhs_op = VectorOperator(source.make_array([subdomain_problem.b]))

        # ### local contributions
        loc_A = []
        loc_b = []

        for cell_index in range(coarse_grid.num_cells):

            local_basis = select_modes(
                    bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index]
                    )
            B = source.from_numpy(local_basis)
            a_local_op = project(Aop, B, B)
            b_local_op = project(rhs_op, B, None)
            a_local = a_local_op.matrix
            b_local = b_local_op.matrix
            loc_A.append(a_local)
            loc_b.append(b_local)

        timer.start()
        for cell_index in range(coarse_grid.num_cells):

            lhs = loc_A[cell_index]
            rhs = loc_b[cell_index]
            subdomain_problem.clear_bcs()

            rom_neumann_bc = beam_problem.get_neumann(cell_index)["online"]
            if len(rom_neumann_bc) > 0:
                subdomain_xdmf = example_config.subdomain_grid(cell_index)
                subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

                with dolfinx.io.XDMFFile(
                    MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
                ) as xdmf:
                    subdomain = xdmf.read_mesh(name="Grid")
                    subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
                subdomain.topology.create_connectivity(
                    subdomain.topology.dim, subdomain.topology.dim - 1
                )
                with dolfinx.io.XDMFFile(
                    MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r"
                ) as xdmf:
                    subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

                V_i = dolfinx.fem.VectorFunctionSpace(
                    subdomain, (fe_family, example_config.degree)
                )

                source = FenicsxVectorSpace(V_i)

                omega = RectangularDomain(subdomain, subdomain_ct, subdomain_ft)
                subdomain_problem = LinearElasticityProblem(
                    omega, V_i, E=E, NU=NU, plane_stress=plane_stress
                )
                traction_vector = dolfinx.fem.Function(V_i)
                for neumann_bc in rom_neumann_bc:
                    traction_vector.interpolate(neumann_bc["value"])
                    neumann_bc.update({"value": traction_vector})
                    subdomain_problem.add_neumann_bc(**neumann_bc)

                subdomain_problem.setup_solver()
                subdomain_problem.assemble_vector()
                rhs_op = VectorOperator(source.make_array([subdomain_problem.b]))
                local_basis = select_modes(bases[cell_index], max_modes[cell_index],
                                           dofs_per_edge[cell_index])
                B = source.from_numpy(local_basis)
                b_local_op = project(rhs_op, B, None)
                rhs = b_local_op.matrix

            dofs = dofmap.cell_dofs(cell_index)
            K[np.ix_(dofs, dofs)] += lhs
            f_ext[dofs] += rhs.flatten()

            # ### macroscopic bcs
            # constrain x-component for each node
            for ent in left_boundary_vertices:
                dofs = dofmap.entity_dofs(0, ent)
                assert len(dofs) == 2
                rom_bcs.update({dofs[0]: 0.0})

            # constrain y-component for origin
            for ent in origin_vertex:
                dofs = dofmap.entity_dofs(0, ent)
                assert len(dofs) == 2
                rom_bcs.update({dofs[1]: 0.0})

            # in case of empirical basis no action required
            # for fine scale modes on Σ_D or Σ_N
            if example_config.name.startswith("hbeam"):
                # add constraints for fine scale x-component on left boundary
                left_boundary_facets = coarse_grid.locate_entities_boundary(
                        1, on_left_boundary
                        )
                for ent in left_boundary_facets:
                    dofs = dofmap.entity_dofs(1, ent)
                    for d in dofs:
                        if not d % 2:
                            rom_bcs.update({d: 0.0})

        timer.stop()
        logger.info(f"ROM system size {N=}.")
        logger.info(f"Assembled ROM in t={timer.dt}s.")

        apply_bcs(K, f_ext, list(rom_bcs.keys()), list(rom_bcs.values()))
        timer.start()
        Urom = spsolve(csc_array(K), f_ext)
        timer.stop()
        logger.info(f"Computed ROM solution in t={timer.dt}s.")

        U_ROM.append(Urom)
        NUM_MODES.append(num_modes)
        NUM_DOFS.append(N)

    rom_sol = example_config.rom_solution(distribution, real)
    # NOTE requires np.load(..., allow_pickle=True)
    np.savez(
        rom_sol.as_posix(),
        U=np.array(U_ROM, dtype=object),
        num_modes=NUM_MODES,
        max_modes=max_modes,
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    beam_rom(**args.__dict__)


==> anc/src/beam/coarse_rom.py <==
import sys
import argparse
import pathlib
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.boundary import point_at
from multi.domain import RectangularDomain
from multi.problems import LinearElasticityProblem
from multi.dofmap import DofMap
from multi.bcs import apply_bcs, BoundaryDataFactory
from multi.shapes import NumpyQuad

from pymor.algorithms.projection import project
from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.operators.constructions import VectorOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.beam.beam_problem import BeamProblem


def compute_coarse_rom_solution(
    output=None, loglvl="INFO", logfile=None, **kwargs
):
    """compute rom solution using coarse scale basis"""
    logger = getLogger(
        "src.coarse_rom.compute_coarse_rom_solution", level=loglvl, filename=logfile
    )
    timer = Timer("coarse_rom")

    example_config = ExampleConfig(**kwargs)

    beam_problem = BeamProblem(example_config.coarse_grid, example_config.fine_grid)
    beam_problem.degree = example_config.degree
    beam_problem.material = example_config.material
    beam_problem.setup_coarse_grid()
    beam_problem.setup_coarse_space()

    coarse_grid = beam_problem.coarse_grid

    mat = beam_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = beam_problem.W  # coarse space
    fe_family = W.element.basix_element.family

    dofmap = DofMap(coarse_grid)
    dofmap.distribute_dofs(2, 0, 0)

    N = dofmap.num_dofs
    K = np.zeros((N, N))
    f_ext = np.zeros(N)
    rom_bcs = {}

    x_indices = dolfinx.cpp.mesh.entities_to_geometry(
        coarse_grid.grid, 2, coarse_grid.cells, False
    )
    x_points = coarse_grid.grid.geometry.x

    timer.start()
    for cell_index in range(coarse_grid.num_cells):
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

        with dolfinx.io.XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
        subdomain.topology.create_connectivity(
            subdomain.topology.dim, subdomain.topology.dim - 1
        )
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        source = FenicsxVectorSpace(V_i)

        omega = RectangularDomain(subdomain, subdomain_ct, subdomain_ft)
        subdomain_problem = LinearElasticityProblem(
            omega, V_i, E=E, NU=NU, plane_stress=plane_stress
        )

        # ### setup solver and compute coarse scale basis
        a = dolfinx.fem.form(subdomain_problem.form_lhs)
        A = dolfinx.fem.petsc.create_matrix(a)

        L = dolfinx.fem.form(subdomain_problem.form_rhs)
        rhs = dolfinx.fem.petsc.create_vector(L)

        solver = PETSc.KSP().create(subdomain.comm)
        solver.setType("preonly")
        solver.getPC().setType("lu")
        solver.getPC().setFactorSolverType("mumps")
        solver.setOperators(A)

        data_factory = BoundaryDataFactory(subdomain, V_i)
        g = dolfinx.fem.Function(V_i)
        g.x.set(0.0)
        bc_zero = data_factory.create_bc(g)

        A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[bc_zero])
        A.assemble()

        cell_vertex_coords = x_points[x_indices[cell_index]]
        quadrilateral = NumpyQuad(cell_vertex_coords)
        shape_functions = quadrilateral.interpolate(V_i)

        phi = []
        φ = dolfinx.fem.Function(V_i)  # extended function psi
        timer.start()
        for shape in shape_functions:
            g.x.array[:] = shape

            bc = data_factory.create_bc(g)
            bcs = [bc]

            # ### Assemble rhs
            with rhs.localForm() as r_loc:
                r_loc.set(0.0)
            dolfinx.fem.petsc.assemble_vector(rhs, L)
            dolfinx.fem.petsc.apply_lifting(rhs, [a], bcs=[bcs])
            rhs.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
            dolfinx.fem.petsc.set_bc(rhs, bcs)

            solver.solve(rhs, φ.vector)
            φ.x.scatter_forward()
            phi.append(φ.vector.copy())

        timer.stop()
        logger.debug(f"Computed coarse scale basis in {timer.dt}s.")

        # ### Add neumann data
        # and assemble A and b for projection
        subdomain_problem.clear_bcs()
        traction_vector = dolfinx.fem.Function(V_i)
        rom_neumann_bc = beam_problem.get_neumann(cell_index)["online"]
        for neumann_bc in rom_neumann_bc:
            traction_vector.interpolate(neumann_bc["value"])
            neumann_bc.update({"value": traction_vector})
            subdomain_problem.add_neumann_bc(**neumann_bc)

        # ### Assemble full operators for projections
        A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[])
        A.assemble()
        Aop = FenicsxMatrixOperator(A, V_i, V_i)

        # recompile rhs because of neumann data
        L = dolfinx.fem.form(subdomain_problem.form_rhs)
        rhs = dolfinx.fem.petsc.create_vector(L)

        with rhs.localForm() as r_loc:
            r_loc.set(0.0)
        dolfinx.fem.petsc.assemble_vector(rhs, L)
        rhs_op = VectorOperator(source.make_array([rhs]))

        B = source.make_array(phi)
        a_local_op = project(Aop, B, B)
        b_local_op = project(rhs_op, B, None)
        a_local = a_local_op.matrix
        b_local = b_local_op.matrix

        dofs = dofmap.cell_dofs(cell_index)
        K[np.ix_(dofs, dofs)] += a_local
        f_ext[dofs] += b_local.flatten()

        _, on_left_boundary = beam_problem.boundaries["left"]
        left_boundary_vertices = coarse_grid.locate_entities_boundary(0, on_left_boundary)
        origin_vertex = coarse_grid.locate_entities_boundary(0, point_at([0.0, 0.0, 0.0]))

        # constrain x-component for each node
        for ent in left_boundary_vertices:
            dofs = dofmap.entity_dofs(0, ent)
            assert len(dofs) == 2
            rom_bcs.update({dofs[0]: 0.0})

        # constrain y-component for origin
        for ent in origin_vertex:
            dofs = dofmap.entity_dofs(0, ent)
            assert len(dofs) == 2
            rom_bcs.update({dofs[1]: 0.0})

    timer.stop()
    logger.info(f"Assembled ROM system of size {N=} in t={timer.dt}s.")

    apply_bcs(K, f_ext, list(rom_bcs.keys()), list(rom_bcs.values()))
    timer.start()
    Urom = np.linalg.solve(K, f_ext)
    timer.stop()
    logger.info(f"Computed ROM solution in t={timer.dt}s.")

    if output is not None:
        rom_sol = pathlib.Path(output)
        np.save(rom_sol.as_posix(), Urom)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--output", type=str)
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])
    compute_coarse_rom_solution(**args.__dict__)


==> anc/src/beam/hierarchical.py <==
import dolfinx
import ufl
from mpi4py import MPI
import numpy as np

from multi.bcs import BoundaryDataFactory
from multi.shapes import get_hierarchical_shape_functions
from multi.product import InnerProduct

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.algorithms.gram_schmidt import gram_schmidt


def compute_hierarchical_modes(
    example=None,
    num_cells=None,
    max_degree=None,
    orthonormalize=False,
    product=None,
):
    """compute hierarchical edge modes

    Parameters
    ----------
    example : src.definitions.ExampleConfig
        A suitable definiton of the beam example.
    num_cells : int
        The number of cells in the (edge) grid.
    max_degree : int
        The maximum polynomial degree of the shape functions.
        Must be greater than or equal to 2.
    orthonormalize : bool, optional
        If True, orthonormalize the basis to inner ``product``.
    product : optional
        Inner product wrt to which the edge basis is orthonormalized
        if ``orthonormalize`` is True.

    """

    domain = dolfinx.mesh.create_unit_interval(MPI.COMM_SELF, num_cells)

    ve = ufl.VectorElement("P", domain.ufl_cell(), degree=example.degree, dim=2)
    V = dolfinx.fem.FunctionSpace(domain, ve)

    x_dofs = V.tabulate_dof_coordinates()

    basis = get_hierarchical_shape_functions(
        x_dofs[:, 0], max_degree, ncomp=ve.value_size()
    )
    source = FenicsxVectorSpace(V)
    B = source.from_numpy(basis)

    # ### build inner product for edge space
    data_factory = BoundaryDataFactory(domain, V)
    g = dolfinx.fem.Function(V)
    g.x.set(0.0)
    bc_zero = data_factory.create_bc(g)

    if product is not None:
        inner_product = InnerProduct(V, product, bcs=[bc_zero])
        product_mat = inner_product.assemble_matrix()
        product_op = FenicsxMatrixOperator(product_mat, V, V)
    else:
        product_op = None

    if orthonormalize:
        gram_schmidt(B, product=product_op, copy=False)


    basis = B.to_numpy()
    assert basis.shape == (2*(max_degree-1), source.dim)
    edge_modes = {"bottom": basis, "left": basis, "right": basis, "top": basis}

    real = 0  # there should only be one realization
    for cell_index in range(example.num_cells):
        # simply use existing structure
        # call distribution="hierarchical"
        out_path = example.pod_bases("hierarchical", real, cell_index)
        np.savez(out_path, **edge_modes)


if __name__ == "__main__":
    from src.definitions import ExampleConfig
    example = ExampleConfig(name="hbeam_1", nx=5, ny=3, num_real=1)
    compute_hierarchical_modes(
        example=example,
        num_cells=10,
        max_degree=7,
        orthonormalize=True,
        product="l2"
        )


==> anc/src/beam/material_1.yaml <==
Constraints:
  plane_stress: true
Material parameters:
  E:
    name: Young's modulus
    unit: MPa
    value:
    - 30000.0
    - 30000.0
  NU:
    name: Poisson ratio
    unit: '-'
    value:
    - 0.2
    - 0.2


==> anc/src/beam/material_2.yaml <==
Constraints:
  plane_stress: true
Material parameters:
  E:
    name: Young's modulus
    unit: MPa
    value:
    - 30000.0
    - 45000.0
  NU:
    name: Poisson ratio
    unit: '-'
    value:
    - 0.2
    - 0.2


==> anc/src/beam/material_3.yaml <==
Constraints:
  plane_stress: true
Material parameters:
  E:
    name: Young's modulus
    unit: MPa
    value:
    - 30000.0
    - 60000.0
  NU:
    name: Poisson ratio
    unit: '-'
    value:
    - 0.2
    - 0.2


==> anc/src/beam/plot_error_norm.py <==
"""currently 28.11.2022 consider beam problem for ttol=[1e-1, 1e-2, 1e-3]

plot error against number of dofs for each target tol

ttol -> different marker styles
distr --> different color
"""

from src.definitions import ExampleConfig
from multi.postprocessing import read_bam_colors
from multi.plotting_context import PlottingContext
import numpy as np


def plot_error_norm(examples, out_file):
    """plot error norm against number for dofs"""

    BEAM = [examples[0], examples[1], examples[2]]
    HBEAM = [examples[3], examples[4], examples[5]]

    bamcd = read_bam_colors()
    red = bamcd["red"]
    blue = bamcd["blue"]
    green = bamcd["green"]

    # same tolerance, but the material is varied
    marker = {
            "beam_1": "s", "beam_2": "o", "beam_3": "P",
            "hbeam_1": "s", "hbeam_2": "o", "hbeam_3": "P"
            }

    color = {"normal": tuple(red[0]), "multivariate_normal": tuple(blue[0]), "hierarchical": tuple(green[0])}

    dist_to_label = {"normal": "uncorrelated", "multivariate_normal": "correlated", "hierarchical": "hierarchical"}

    # for label
    ratios = [1, 1.5, 2]
    frac = r"\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}"

    with PlottingContext([__file__, out_file], "pdiercks_multi") as fig:
        # figure.figsize: 4.773, 2.950
        width = 4.773
        height = 2.95
        factor = 1.0
        fig.set_size_inches(factor * width, factor * height)
        ax = fig.subplots()

        for kwargs in BEAM:
            ex = ExampleConfig(**kwargs)

            name = ex.name.replace("_", "")
            mat_index = int(name.strip("hbeam")) - 1
            ratio = ratios[mat_index]

            for distr in ["normal", "multivariate_normal"]:
                mark = marker[ex.name]
                clr = color[distr]
                npz = ex.mean_error(distr)
                data = np.load(npz.as_posix())

                npz_std = ex.std_error(distr)
                data_std = np.load(npz_std.as_posix())
                std = data_std["std"]

                label = r"{} ${}={}$".format(dist_to_label[distr], frac, ratio)

                ax.semilogy(
                        data["num_dofs"], data["err"],
                        color=clr, marker=mark, label=label
                        )
                ax.fill_between(
                        data["num_dofs"], data["err"] - std, data["err"] + std,
                        alpha=0.2, color=clr
                        )

        for kwargs in HBEAM:
            ex = ExampleConfig(**kwargs)

            name = ex.name.replace("_", "")
            mat_index = int(name.strip("hbeam")) - 1
            ratio = ratios[mat_index]

            distr = "hierarchical"
            mark = marker[ex.name]
            clr = color[distr]
            npz = ex.mean_error(distr)
            data = np.load(npz.as_posix())

            label = r"{} ${}={}$".format(dist_to_label[distr], frac, ratio)

            ax.semilogy(
                    data["num_dofs"][::2], data["err"][::2],
                    color=clr, marker=mark, label=label
                    )

        ax.set_xlabel("Number of DOFs.")
        numerator = r"\norm{u_{\mathrm{fom}} - u_{\mathrm{rom}}}"
        denominator = r"\norm{u_{\mathrm{fom}}}"
        ax.set_ylabel(r"$\nicefrac{{{}}}{{{}}}$".format(numerator, denominator))

        ax.legend(loc="center left", bbox_to_anchor=(1.0, 0.5), fontsize=9)
        # ax.set_ylim(1e-5, 0.5)
        # ax.set_ylim(5e-8, 0.5)
        # ax.set_xlim(0, 550)
        # ax.yaxis.set_ticks(np.array([0.1, 0.01, 1e-3, 1e-4, 1e-5, 1e-6, 1e-7, 1e-8]))


==> anc/src/block/block_error.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
import numpy as np

from multi.domain import Domain
from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.product import InnerProduct
from multi.dofmap import DofMap

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.block.block_problem import BlockProblem


def everywhere(x):
    return np.full(x[0].shape, True, dtype=bool)


def block_error(
    distribution,
    real,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute fom solution and rom error"""

    logger = getLogger("src.block.error", level=loglvl, filename=logfile)
    timer = Timer("error")

    example_config = ExampleConfig(**kwargs)

    block_problem = BlockProblem(example_config.coarse_grid, example_config.fine_grid)
    block_problem.degree = example_config.degree
    block_problem.material = example_config.material
    block_problem.setup_coarse_grid()
    block_problem.setup_coarse_space()
    block_problem.setup_fine_grid()
    block_problem.setup_fine_space()

    coarse_grid = block_problem.coarse_grid
    fine_grid = block_problem.fine_grid

    mat = block_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = block_problem.W  # coarse space
    V = block_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    u_D = dolfinx.fem.Function(V)
    u_D_expr = block_problem.get_boundary_data_expression()
    u_D.interpolate(u_D_expr)

    # ### solve FOM problem
    fom_problem = LinearElasticityProblem(
        fine_grid, V, E=E, NU=NU, plane_stress=plane_stress
    )
    fom_domain_facets = dolfinx.mesh.locate_entities_boundary(
        fine_grid.grid, 1, everywhere
    )
    fom_problem.add_dirichlet_bc(
        u_D, boundary=fom_domain_facets, method="topological", entity_dim=1
    )

    # FOM Assembly
    petsc_options = {"ksp_type": "preonly", "pc_type": "lu", "pc_factor_mat_solver_type": "mumps"}
    fom_problem.setup_solver(petsc_options=petsc_options)

    timer.start()
    fom_bcs = fom_problem.get_dirichlet_bcs()
    fom_problem.assemble_matrix(fom_bcs)
    fom_problem.assemble_vector(fom_bcs)
    timer.stop()
    N_delta = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.info(f"FOM system size N={N_delta}.")
    logger.info(f"Assembled FOM in t={timer.dt}s.")

    # FOM solve
    u_fom = dolfinx.fem.Function(V)
    u_fom.name = "u_fom"
    fom_solver = fom_problem.solver
    timer.start()
    fom_solver.solve(fom_problem.b, u_fom.vector)
    timer.stop()
    u_fom.x.scatter_forward()

    logger.info(f"Computed FOM solution in t={timer.dt}s.")

    fom_xdmf = example_config.fom_solution(distribution, real)
    with dolfinx.io.XDMFFile(fine_grid.grid.comm, fom_xdmf.as_posix(), "w") as out:
        out.write_mesh(fine_grid.grid)
        out.write_function(u_fom)

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    LOC_ERR = []
    LOC_FOM = []
    GL_ERR = []

    rom_solution_npz = example_config.rom_solution(distribution, real)
    rom_solution_data = np.load(rom_solution_npz, allow_pickle=True)
    U_ROM = rom_solution_data["U"]
    NUM_MODES = rom_solution_data["num_modes"]

    # postprocessing
    for cell_index in range(coarse_grid.num_cells):
        logger.debug(f"{cell_index=}")
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            ct = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )
        source = FenicsxVectorSpace(V_i)

        product_name = product
        if product_name == "energy":
            Ω = Domain(subdomain, cell_markers=ct)
            problem = LinearElasticityProblem(
                Ω, V_i, E=E, NU=NU, plane_stress=plane_stress
            )
            form = problem.form_lhs
            inner_product = InnerProduct(V_i, form, bcs=())
        else:
            inner_product = InnerProduct(V_i, product_name, bcs=())

        matrix = inner_product.assemble_matrix()
        product_op = FenicsxMatrixOperator(matrix, V_i, V_i)

        u_fom_local = dolfinx.fem.Function(V_i)
        u_fom_local.name = "u_fom_local"
        u_fom_local.interpolate(u_fom)

        u_rom_local = dolfinx.fem.Function(V_i)
        u_rom_local.name = "u_rom_local"

        err_local = dolfinx.fem.Function(V_i)
        err_local.name = "u_err"
        err_vec = err_local.vector

        loc_err_norm = []
        loc_fom_norm = []

        for modes_it, num_modes in enumerate(list(range(NUM_MAX_MODES + 1))):

            dofs_per_edge = max_modes.copy()
            dofs_per_edge[max_modes > num_modes] = num_modes
            dofmap.distribute_dofs(2, dofs_per_edge, 0)

            basis = select_modes(bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index])

            u_rom_vec = u_rom_local.vector
            dofs = dofmap.cell_dofs(cell_index)
            Urom = U_ROM[modes_it]
            u_rom_vec.array[:] = basis.T @ Urom[dofs]

            with err_vec.localForm() as e_loc:
                e_loc.set(0)
            err_vec.axpy(1.0, u_fom_local.vector)
            err_vec.axpy(-1.0, u_rom_vec)

            fom = source.make_array([u_fom_local.vector])
            rom = source.make_array([u_rom_local.vector])
            err = fom - rom
            fom_norm = fom.norm(product_op)
            err_norm = err.norm(product_op)

            loc_err_norm.append(err_norm)
            loc_fom_norm.append(fom_norm)
            logger.debug(f"{num_modes=}     {err_norm=}")

        loc_err_norm = np.hstack(loc_err_norm)
        loc_fom_norm = np.hstack(loc_fom_norm)
        LOC_ERR.append(loc_err_norm)
        LOC_FOM.append(loc_fom_norm)

    LOC_ERR = np.array(LOC_ERR)
    LOC_FOM = np.array(LOC_FOM)

    # column i contains local err norm for num_modes=i
    GL_ERR = np.sqrt(np.sum(LOC_ERR ** 2, axis=0))
    GL_FOM = np.sqrt(np.sum(LOC_FOM ** 2, axis=0))

    GL_REL_ERR = GL_ERR / GL_FOM

    outstream = example_config.error(distribution, real)
    NUM_DOFS = []
    for array in U_ROM:
        NUM_DOFS.append(array.size)
    np.savez(outstream.as_posix(), err=GL_REL_ERR, abserr=GL_ERR, num_modes=NUM_MODES, num_dofs=NUM_DOFS)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    block_error(**args.__dict__)


==> anc/src/block/block_fields.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
import numpy as np

from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.dofmap import DofMap

from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.block.block_problem import BlockProblem


def everywhere(x):
    return np.full(x[0].shape, True, dtype=bool)


def block_fields(
    distribution,
    real,
    num_modes,
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """write local fields (ufom, urom, uerr)"""

    logger = getLogger("src.block.fields", level=loglvl, filename=logfile)
    timer = Timer("fields")

    example_config = ExampleConfig(**kwargs)

    block_problem = BlockProblem(example_config.coarse_grid, example_config.fine_grid)
    block_problem.degree = example_config.degree
    block_problem.material = example_config.material
    block_problem.setup_coarse_grid()
    block_problem.setup_coarse_space()
    block_problem.setup_fine_grid()
    block_problem.setup_fine_space()

    coarse_grid = block_problem.coarse_grid
    fine_grid = block_problem.fine_grid

    mat = block_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = block_problem.W  # coarse space
    V = block_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    u_D = dolfinx.fem.Function(V)
    u_D_expr = block_problem.get_boundary_data_expression()
    u_D.interpolate(u_D_expr)

    # ### solve FOM problem
    fom_problem = LinearElasticityProblem(
        fine_grid, V, E=E, NU=NU, plane_stress=plane_stress
    )
    fom_domain_facets = dolfinx.mesh.locate_entities_boundary(
        fine_grid.grid, 1, everywhere
    )
    fom_problem.add_dirichlet_bc(
        u_D, boundary=fom_domain_facets, method="topological", entity_dim=1
    )

    # FOM Assembly
    petsc_options = {"ksp_type": "preonly", "pc_type": "lu", "pc_factor_mat_solver_type": "mumps"}
    fom_problem.setup_solver(petsc_options=petsc_options)

    timer.start()
    fom_bcs = fom_problem.get_dirichlet_bcs()
    fom_problem.assemble_matrix(fom_bcs)
    fom_problem.assemble_vector(fom_bcs)
    timer.stop()
    N_delta = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.info(f"FOM system size N={N_delta}.")
    logger.info(f"Assembled FOM in t={timer.dt}s.")

    # FOM solve
    u_fom = dolfinx.fem.Function(V)
    u_fom.name = "u_fom"
    fom_solver = fom_problem.solver
    timer.start()
    fom_solver.solve(fom_problem.b, u_fom.vector)
    timer.stop()
    u_fom.x.scatter_forward()

    logger.info(f"Computed FOM solution in t={timer.dt}s.")

    fom_xdmf = example_config.fom_solution(distribution, real)
    with dolfinx.io.XDMFFile(fine_grid.grid.comm, fom_xdmf.as_posix(), "w") as out:
        out.write_mesh(fine_grid.grid)
        out.write_function(u_fom)

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    rom_solution_npz = example_config.rom_solution(distribution, real)
    rom_solution_data = np.load(rom_solution_npz, allow_pickle=True)
    U_ROM = rom_solution_data["U"]
    NUM_MODES = rom_solution_data["num_modes"]
    assert num_modes in NUM_MODES

    # postprocessing
    for cell_index in range(coarse_grid.num_cells):
        logger.debug(f"{cell_index=}")
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        u_fom_local = dolfinx.fem.Function(V_i)
        u_fom_local.name = "u_fom_local"
        u_fom_local.interpolate(u_fom)

        u_rom_local = dolfinx.fem.Function(V_i)
        u_rom_local.name = "u_rom_local"

        err_local = dolfinx.fem.Function(V_i)
        err_local.name = "u_err"
        err_vec = err_local.vector

        vtkfilename = example_config.fields_subdomain(distribution, real, cell_index)
        vtkfile = dolfinx.io.VTKFile(subdomain.comm, vtkfilename.as_posix(), "w")

        dofs_per_edge = max_modes.copy()
        dofs_per_edge[max_modes > num_modes] = num_modes
        dofmap.distribute_dofs(2, dofs_per_edge, 0)

        basis = select_modes(bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index])

        u_rom_vec = u_rom_local.vector
        dofs = dofmap.cell_dofs(cell_index)
        Urom = U_ROM[num_modes]
        u_rom_vec.array[:] = basis.T @ Urom[dofs]

        with err_vec.localForm() as e_loc:
            e_loc.set(0)
        err_vec.axpy(1.0, u_fom_local.vector)
        err_vec.axpy(-1.0, u_rom_vec)

        vtkfile.write_function([u_fom_local, u_rom_local, err_local], float(num_modes))
        vtkfile.close()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("num_modes", type=int, help="The number of fine scale edge modes.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    block_fields(**args.__dict__)


==> anc/src/block/block_problem.py <==
import pathlib
import numpy as np
from petsc4py.PETSc import ScalarType
from multi.boundary import plane_at, within_range
from multi.problems import MultiscaleProblem

ROOT = pathlib.Path(__file__).parents[2]
SRC = ROOT / "src"


def boundary_expression_factory(xmax, ymax, degree=2, gdim=2, seed=None, scale=1.0):
    """define expression for boundary data on ∂Ω
    with Ω = [0, xmax] x [0, ymax]

        U_i = alpha_i0 + alpha_ij x_j + beta_ij x_j ^ 2
        where i = 1, 2, 3 and j = 1, 2, 3

    in 2d (i=j=1, 2) this leads to 10 parameters alpha_i0, alpha_ij and beta_ij.
    """
    random_state = np.random.RandomState(seed=seed)
    # set alpha_0 to zero, such that domain is not translated
    alpha_0 = np.zeros(gdim)
    alpha = random_state.rand(gdim, gdim)
    beta = random_state.rand(gdim, gdim)
    if degree == 1:
        beta = np.zeros_like(alpha)

    def f_x(x):
        return (
            alpha_0[0]
            + alpha[0, 0] * x[0]
            + alpha[0, 1] * x[1]
            + beta[0, 0] * x[0] ** 2
            + beta[0, 1] * x[1] ** 2
        )

    def f_y(x):
        return (
            alpha_0[1]
            + alpha[1, 0] * x[0]
            + alpha[1, 1] * x[1]
            + beta[1, 0] * x[0] ** 2
            + beta[1, 1] * x[1] ** 2
        )

    x = np.array([xmax, ymax])
    s_x = np.array([f_x(x), f_y(x)]) / scale

    def f(x):
        s = np.linalg.norm(s_x)
        return np.array([f_x(x) / s, f_y(x) / s])

    return f


class BlockProblem(MultiscaleProblem):
    def __init__(self, coarse_grid_path, fine_grid_path):
        super().__init__(coarse_grid_path, fine_grid_path)
        self.setup_coarse_grid()

        # build edge basis config
        cell_sets = self.cell_sets
        bottom = cell_sets["bottom"]
        left = cell_sets["left"]
        right = cell_sets["right"]
        top = cell_sets["top"]

        corners = set()
        corners.update(left.intersection(bottom.union(top)))
        corners.update(right.intersection(bottom.union(top)))
        inner_boundary = cell_sets["boundary"].difference(corners)
        cs = {
            "inner": cell_sets["inner"],
            "boundary": inner_boundary,
            "corners": corners,
        }
        self.build_edge_basis_config(cs)


    @property
    def cell_sets(self):
        cell_sets = {}

        coarse_grid = self.coarse_grid
        assert coarse_grid.facet_markers.values.size > 0
        bottom = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(1)))
        left = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(2)))
        right = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(3)))
        top = set(coarse_grid.get_cells(1, coarse_grid.facet_markers.find(4)))

        boundary_layer = bottom.union(left.union(right.union(top)))
        inner = set(range(coarse_grid.num_cells)).difference(boundary_layer)

        corners = set()
        corners.update(left.intersection(bottom.union(top)))
        corners.update(right.intersection(bottom.union(top)))
        inner_boundary = boundary_layer.difference(corners)

        cell_sets = {
            "inner": inner,
            "boundary": boundary_layer,
            "bottom": bottom,
            "left": left,
            "right": right,
            "top": top,
            "dirichlet": boundary_layer,
            "neumann": set(),
            "corners": corners,
            "inner_boundary": inner_boundary,
        }

        return cell_sets

    @property
    def boundaries(self):
        # geometrical representation to define
        # (a) dirichet bcs
        # (b) facet tags
        # for the oversampling problem
        grid = self.coarse_grid
        x = grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)

        # dict: key=string, value=(marker, locator)
        return {
            "bottom": (11, plane_at(xmin[1], "y")),
            "left": (12, plane_at(xmin[0], "x")),
            "right": (13, plane_at(xmax[0], "x")),
            "top": (14, plane_at(xmax[1], "y")),
        }

    def get_boundary_data_expression(self):
        x = self.coarse_grid.grid.geometry.x
        xmax = np.amax(x, axis=0)
        g = boundary_expression_factory(xmax[0], xmax[1], degree=2, gdim=2, seed=17)
        return g

    def get_dirichlet(self, cell_index=None):
        """return (global definition of) Dirichlet bc

        Behaviour:
        (a) cell_index is None
        --> Return list of bc dict for 'homogeneous' and 'inhomogeneous'
            for entire structure (hom or inhom treated in the same way)
        (b) cell_index is int
        --> Return list of bc dict for 'homogeneous' and 'inhomogeneous'
            for current cell (oversampling (homogeneous) and extra mode (inhom))

        Returns
        -------
        bcs : dict
            A dict with keys 'inhomogeneous' and 'homogeneous' and
            a list of dict as value. Each element of the list defines
            a single Dirichlet bc
            (format as in multi.bcs.BoundaryConditions.add_dirichlet_bc).
        """

        g = self.get_boundary_data_expression()
        zero = np.array([0, 0], dtype=ScalarType)

        cell_sets = self.cell_sets
        boundaries = self.boundaries

        bcs = {}
        hom = []
        inhom = []

        if cell_index is not None:
            patch = self.coarse_grid.get_patch(cell_index)
            for boundary, (_, locator) in boundaries.items():
                if np.any([cell in cell_sets[boundary] for cell in patch]):
                    bc_zero = {
                        "value": zero,
                        "boundary": locator,
                        "method": "geometrical",
                    }
                    hom.append(bc_zero)
                if cell_index in cell_sets[boundary]:
                    bc = {"value": g, "boundary": locator, "method": "geometrical"}
                    inhom.append(bc)
        else:
            for boundary, (_, locator) in boundaries.items():
                bc = {"value": g, "boundary": locator, "method": "geometrical"}
                inhom.append(bc)

        bcs["homogeneous"] = hom
        bcs["inhomogeneous"] = inhom
        return bcs

    def get_remove_kernel(self, cell_index):
        gamma_out = self.get_gamma_out(cell_index)

        if gamma_out.__name__ == "everywhere":
            return True
        else:
            return False

    def get_gamma_out(self, cell_index):
        """returns marker to be used to determine boundary facets"""

        grid = self.coarse_grid
        patch = grid.get_patch(cell_index)
        x = grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)

        cell_sets = self.cell_sets
        tol = 1e-3

        start = [xmin[0], xmin[1], 0.0]
        end = [xmax[0], xmax[1], 0.0]

        # exclude bottom: start[1] + tol
        # exclude left: start[0] + tol
        # exclude right: end[0] - tol
        # exclude top: end[1] - tol

        def everywhere(x):
            return np.full(x[0].shape, True, dtype=bool)

        to_be_excluded = set()

        for boundary in ["bottom", "left", "right", "top"]:
            if np.any([cell in cell_sets[boundary] for cell in patch]):
                to_be_excluded.add(boundary)

        for edge in to_be_excluded:
            if edge == "bottom":
                start[1] += tol
            if edge == "left":
                start[0] += tol
            if edge == "right":
                end[0] -= tol
            if edge == "top":
                end[1] -= tol

        if len(to_be_excluded) < 1:
            return everywhere
        elif len(to_be_excluded) == 4:
            # special case: intersection of ∂Ω and Σ_D is the empty set
            return everywhere
        else:
            return within_range(start, end)

    def get_neumann(self, cell_index=None):
        """return neumann bc if any cell in the patch lies on Σ_N"""
        neumann = {}
        neumann["offline"] = []
        neumann["online"] = []
        neumann["fom"] = []
        return neumann


if __name__ == "__main__":
    ROOT = pathlib.Path("/mnt/paper")
    WORK = ROOT / "work"
    coarse_grid = WORK / "block_1/grids/global/coarse_grid.msh"
    fine_grid = WORK / "block_1/grids/global/fine_grid.xdmf"

    block = BlockProblem(coarse_grid.as_posix(), fine_grid.as_posix())
    block.material = ROOT / "src/material.yaml"
    block.degree = 2
    block.setup_fe_spaces()


==> anc/src/block/block_rom.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
import numpy as np

from multi.domain import Domain
from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.dofmap import DofMap
from multi.interpolation import interpolate
from multi.bcs import apply_bcs

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.block.block_problem import BlockProblem


def everywhere(x):
    return np.full(x[0].shape, True, dtype=bool)


def block_rom(
    distribution,
    real,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute the rom solution for the block example"""

    logger = getLogger("src.block.rom", level=loglvl, filename=logfile)
    timer = Timer("rom")

    example_config = ExampleConfig(**kwargs)

    block_problem = BlockProblem(example_config.coarse_grid, example_config.fine_grid)
    block_problem.degree = example_config.degree
    block_problem.material = example_config.material
    block_problem.setup_coarse_grid()
    block_problem.setup_fine_grid()
    block_problem.setup_coarse_space()
    block_problem.setup_fine_space()

    coarse_grid = block_problem.coarse_grid

    mat = block_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = block_problem.W  # coarse space
    V = block_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    u_D = dolfinx.fem.Function(V)
    u_D_expr = block_problem.get_boundary_data_expression()
    u_D.interpolate(u_D_expr)

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    # ### data to define bcs
    boundary_vertices = coarse_grid.locate_entities_boundary(0, everywhere)
    x_verts = coarse_grid.get_entity_coordinates(0, boundary_vertices)
    u_coarse_values = interpolate(u_D, x_verts)

    # return values
    U_ROM = []
    NUM_MODES = []
    NUM_DOFS = []

    cell_index = 0
    subdomain_xdmf = example_config.subdomain_grid(cell_index)
    with dolfinx.io.XDMFFile(
        MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
    ) as xdmf:
        subdomain = xdmf.read_mesh(name="Grid")
        ct = xdmf.read_meshtags(subdomain, name="Grid")

    V_i = dolfinx.fem.VectorFunctionSpace(
        subdomain, (fe_family, example_config.degree)
    )

    source = FenicsxVectorSpace(V_i)

    omega = Domain(subdomain, ct)
    subdomain_problem = LinearElasticityProblem(
        omega, V_i, E=E, NU=NU, plane_stress=plane_stress
    )

    a = dolfinx.fem.form(subdomain_problem.form_lhs)
    A = dolfinx.fem.petsc.create_matrix(a)

    A.zeroEntries()
    dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[])
    A.assemble()
    Aop = FenicsxMatrixOperator(A, V_i, V_i)

    for num_modes in range(NUM_MAX_MODES + 1):
        logger.info(f"Computing ROM solution for {num_modes=}")

        dofs_per_edge = max_modes.copy()
        dofs_per_edge[max_modes > num_modes] = num_modes
        dofmap.distribute_dofs(2, dofs_per_edge, 0)

        N = dofmap.num_dofs
        K = np.zeros((N, N))
        f_ext = np.zeros(N)
        rom_bcs = {}

        # ### local contributions
        loc_A = []

        for cell_index in range(coarse_grid.num_cells):
            local_basis = select_modes(bases[cell_index], max_modes[cell_index],
                                       dofs_per_edge[cell_index])
            B = source.from_numpy(local_basis)
            a_local_op = Aop.apply2(B, B)
            loc_A.append(a_local_op)

        timer.start()
        for cell_index in range(coarse_grid.num_cells):

            lhs = loc_A[cell_index]
            dofs = dofmap.cell_dofs(cell_index)
            K[np.ix_(dofs, dofs)] += lhs

            for values, ent in zip(u_coarse_values, boundary_vertices):
                dofs = dofmap.entity_dofs(0, ent)
                assert len(values) == len(dofs)
                for k, v in zip(dofs, values):
                    rom_bcs.update({k: v})

            boundary_edges = coarse_grid.locate_entities_boundary(1, everywhere)
            for ent in boundary_edges:
                dofs = dofmap.entity_dofs(1, ent)
                assert len(dofs) <= 1
                for k in dofs:
                    rom_bcs.update({k: 1.0})

        timer.stop()
        logger.info(f"ROM system size {N=}.")
        logger.info(f"Assembled ROM in t={timer.dt}s.")

        apply_bcs(K, f_ext, list(rom_bcs.keys()), list(rom_bcs.values()))
        timer.start()
        Urom = np.linalg.solve(K, f_ext)
        timer.stop()
        logger.info(f"Computed ROM solution in t={timer.dt}s.")

        U_ROM.append(Urom)
        NUM_MODES.append(num_modes)
        NUM_DOFS.append(N)

    rom_sol = example_config.rom_solution(distribution, real)
    # NOTE requires np.load(..., allow_pickle=True)
    np.savez(
        rom_sol.as_posix(),
        U=np.array(U_ROM, dtype=object),
        num_modes=NUM_MODES,
        max_modes=max_modes,
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    block_rom(**args.__dict__)


==> anc/src/block/coarse_rom.py <==
import sys
import argparse
import pathlib
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.domain import Domain
from multi.problems import LinearElasticityProblem
from multi.dofmap import DofMap
from multi.interpolation import interpolate
from multi.bcs import apply_bcs, BoundaryDataFactory
from multi.shapes import NumpyQuad

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.block.block_problem import BlockProblem


def everywhere(x):
    return np.full(x[0].shape, True, dtype=bool)


def compute_coarse_rom_solution(
    output=None, loglvl="INFO", logfile=None, **kwargs
):
    """compute rom solution using coarse scale basis"""
    logger = getLogger(
        "src.coarse_rom.compute_coarse_rom_solution", level=loglvl, filename=logfile
    )
    timer = Timer("coarse_rom")

    example_config = ExampleConfig(**kwargs)

    block_problem = BlockProblem(example_config.coarse_grid, example_config.fine_grid)
    block_problem.degree = example_config.degree
    block_problem.material = example_config.material
    block_problem.setup_coarse_grid()
    block_problem.setup_coarse_space()

    coarse_grid = block_problem.coarse_grid

    mat = block_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = block_problem.W  # coarse space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    u_D = dolfinx.fem.Function(W)
    u_D_expr = block_problem.get_boundary_data_expression()
    u_D.interpolate(u_D_expr)

    dofmap = DofMap(coarse_grid)
    dofmap.distribute_dofs(2, 0, 0)

    N = dofmap.num_dofs
    K = np.zeros((N, N))
    f_ext = np.zeros(N)
    rom_bcs = {}

    x_indices = dolfinx.cpp.mesh.entities_to_geometry(
        coarse_grid.grid, 2, coarse_grid.cells, False
    )
    x_points = coarse_grid.grid.geometry.x

    timer.start()
    for cell_index in range(coarse_grid.num_cells):
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            ct = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        source = FenicsxVectorSpace(V_i)

        omega = Domain(subdomain, ct)
        subdomain_problem = LinearElasticityProblem(
            omega, V_i, E=E, NU=NU, plane_stress=plane_stress
        )

        # ### setup solver and compute coarse scale basis
        a = dolfinx.fem.form(subdomain_problem.form_lhs)
        A = dolfinx.fem.petsc.create_matrix(a)

        L = dolfinx.fem.form(subdomain_problem.form_rhs)
        rhs = dolfinx.fem.petsc.create_vector(L)

        solver = PETSc.KSP().create(subdomain.comm)
        solver.setType("preonly")
        solver.getPC().setType("lu")
        solver.getPC().setFactorSolverType("mumps")
        solver.setOperators(A)

        # ### define boundary condition
        data_factory = BoundaryDataFactory(subdomain, V_i)
        g = dolfinx.fem.Function(V_i)  # re-use g to define extension
        g.x.set(0.0)
        bc_zero = data_factory.create_bc(g)

        A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[bc_zero])
        A.assemble()

        cell_vertex_coords = x_points[x_indices[cell_index]]
        quadrilateral = NumpyQuad(cell_vertex_coords)
        shape_functions = quadrilateral.interpolate(V_i)

        phi = []
        φ = dolfinx.fem.Function(V_i)  # extended function psi
        timer.start()
        for shape in shape_functions:
            g.x.array[:] = shape

            bc = data_factory.create_bc(g)
            bcs = [bc]

            # ### Assemble rhs
            with rhs.localForm() as r_loc:
                r_loc.set(0.0)
            dolfinx.fem.petsc.assemble_vector(rhs, L)
            dolfinx.fem.petsc.apply_lifting(rhs, [a], bcs=[bcs])
            rhs.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
            dolfinx.fem.petsc.set_bc(rhs, bcs)

            solver.solve(rhs, φ.vector)
            φ.x.scatter_forward()
            phi.append(φ.vector.copy())

        timer.stop()
        logger.info(f"Computed coarse scale basis in {timer.dt}s.")


        # ### Assemble full operator to compute local rom stiffness matrix
        A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[])
        A.assemble()
        Aop = FenicsxMatrixOperator(A, V_i, V_i)

        B = source.make_array(phi)
        a_local = Aop.apply2(B, B)

        dofs = dofmap.cell_dofs(cell_index)
        K[np.ix_(dofs, dofs)] += a_local

        boundary_vertices = coarse_grid.locate_entities_boundary(0, everywhere)
        x_verts = coarse_grid.get_entity_coordinates(0, boundary_vertices)
        coarse_values = interpolate(u_D, x_verts)

        for values, ent in zip(coarse_values, boundary_vertices):
            dofs = dofmap.entity_dofs(0, ent)
            assert len(values) == len(dofs)
            for k, v in zip(dofs, values):
                rom_bcs.update({k: v})

    timer.stop()
    logger.info(f"Assembled ROM system of size {N=} in t={timer.dt}s.")

    apply_bcs(K, f_ext, list(rom_bcs.keys()), list(rom_bcs.values()))
    timer.start()
    Urom = np.linalg.solve(K, f_ext)
    timer.stop()
    logger.info(f"Computed ROM solution in t={timer.dt}s.")

    if output is not None:
        rom_sol = pathlib.Path(output)
        np.save(rom_sol.as_posix(), Urom)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--output", type=str)
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])
    compute_coarse_rom_solution(**args.__dict__)


==> anc/src/block/plot_error_norm.py <==
from src.definitions import ExampleConfig
import numpy as np
from multi.postprocessing import read_bam_colors
from multi.plotting_context import PlottingContext


def plot_error_norm(examples, out_file):
    """plot error norm against number for dofs"""

    bamcd = read_bam_colors()
    red = bamcd["red"]
    blue = bamcd["blue"]

    marker = {"block_1": "s", "block_2": "o", "block_3": "P"}
    color = {"normal": tuple(red[0]), "multivariate_normal": tuple(blue[0])}

    # get min of local max number of modes to limit plot
    # muss dann auch gemittelt werden ...

    with PlottingContext([__file__, out_file], "pdiercks_multi") as fig:
        # figure.figsize: 4.773, 2.950
        width = 4.773
        height = 2.95
        factor = 1.0
        fig.set_size_inches(factor * width, factor * height)
        ax = fig.subplots()

        for kwargs in examples:
            ex = ExampleConfig(**kwargs)
            for distr in color.keys():
                mark = marker[ex.name]
                clr = color[distr]
                npz = ex.mean_error(distr)
                data = np.load(npz.as_posix())

                npz_std = ex.std_error(distr)
                data_std = np.load(npz_std.as_posix())
                std = data_std["std"]

                if distr == "multivariate_normal":
                    label = "correlated, "
                if distr == "normal":
                    label = "uncorrelated, "
                label += r"$\texttt{ttol}"+r"={}".format(ex.ttol)+"$"

                ax.semilogy(
                        data["num_dofs"], data["err"],
                        color=clr, marker=mark, label=label
                        )
                ax.fill_between(data["num_dofs"], data["err"]-std, data["err"]+std,
                        alpha=0.2, color=clr
                        )

        ax.set_xlabel("Number of DOFs.")
        numerator = r"\norm{u_{\mathrm{fom}} - u_{\mathrm{rom}}}"
        denominator = r"\norm{u_{\mathrm{fom}}}"
        ax.set_ylabel(r"$\nicefrac{{{}}}{{{}}}$".format(numerator, denominator))
        ax.legend(loc="best", bbox_to_anchor=(0.65, 1.0))


==> anc/src/block/trace_err_warp_by_vector.py <==
# trace generated using paraview version 5.11.0

import sys
import argparse
from paraview.simple import (
        ColorBy,
        _DisableFirstRenderCameraReset,
        GetActiveViewOrCreate,
        GetAnimationScene,
        GetColorTransferFunction,
        GetLayout,
        GetOpacityTransferFunction,
        GetScalarBar,
        Hide,
        HideScalarBarIfNotNeeded,
        PVDReader,
        SaveScreenshot,
        Show,
        WarpByVector,
        )


def main(pvd_file, png_file):
    _DisableFirstRenderCameraReset()
    fieldspvd = PVDReader(registrationName='fields.pvd', FileName=pvd_file)
    fieldspvd.CellArrays = ['vtkGhostType', 'vtkOriginalCellIds']
    fieldspvd.PointArrays = ['vtkOriginalPointIds', 'vtkGhostType', 'u_fom_local', 'u_rom_local', 'u_err']

    # get animation scene
    animationScene1 = GetAnimationScene()

    # update animation scene based on data timesteps
    animationScene1.UpdateAnimationUsingDataTimeSteps()

    renderView1 = GetActiveViewOrCreate('RenderView')
    fieldspvdDisplay = Show(fieldspvd, renderView1, 'UnstructuredGridRepresentation')

    fieldspvdDisplay.Representation = 'Surface'
    fieldspvdDisplay.ColorArrayName = [None, '']
    fieldspvdDisplay.SelectTCoordArray = 'None'
    fieldspvdDisplay.SelectNormalArray = 'None'
    fieldspvdDisplay.SelectTangentArray = 'None'
    fieldspvdDisplay.OSPRayScaleArray = 'u_err'
    fieldspvdDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
    fieldspvdDisplay.SelectOrientationVectors = 'None'
    fieldspvdDisplay.ScaleFactor = 0.5000000000000001
    fieldspvdDisplay.SelectScaleArray = 'None'
    fieldspvdDisplay.GlyphType = 'Arrow'
    fieldspvdDisplay.GlyphTableIndexArray = 'None'
    fieldspvdDisplay.GaussianRadius = 0.025000000000000005
    fieldspvdDisplay.SetScaleArray = ['POINTS', 'u_err']
    fieldspvdDisplay.ScaleTransferFunction = 'PiecewiseFunction'
    fieldspvdDisplay.OpacityArray = ['POINTS', 'u_err']
    fieldspvdDisplay.OpacityTransferFunction = 'PiecewiseFunction'
    fieldspvdDisplay.DataAxesGrid = 'GridAxesRepresentation'
    fieldspvdDisplay.PolarAxes = 'PolarAxesRepresentation'
    fieldspvdDisplay.ScalarOpacityUnitDistance = 0.18373563033147738
    fieldspvdDisplay.OpacityArrayName = ['POINTS', 'u_err']
    fieldspvdDisplay.SelectInputVectors = ['POINTS', 'u_err']
    fieldspvdDisplay.WriteLog = ''

    # init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
    fieldspvdDisplay.ScaleTransferFunction.Points = [-0.0001678770020527298, 0.0, 0.5, 0.0, 0.00016706741933814054, 1.0, 0.5, 0.0]

    # init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
    fieldspvdDisplay.OpacityTransferFunction.Points = [-0.0001678770020527298, 0.0, 0.5, 0.0, 0.00016706741933814054, 1.0, 0.5, 0.0]

    # reset view to fit data
    renderView1.ResetCamera(False)

    # changing interaction mode based on data extents
    renderView1.CameraPosition = [2.5000000000000004, 2.5000000000000004, 10000.0]
    renderView1.CameraFocalPoint = [2.5000000000000004, 2.5000000000000004, 0.0]

    # update the view to ensure updated data information
    renderView1.Update()

    # set scalar coloring
    ColorBy(fieldspvdDisplay, ('FIELD', 'vtkBlockColors'))

    # show color bar/color legend
    fieldspvdDisplay.SetScalarBarVisibility(renderView1, True)

    # get color transfer function/color map for 'vtkBlockColors'
    vtkBlockColorsLUT = GetColorTransferFunction('vtkBlockColors')

    # set scalar coloring
    ColorBy(fieldspvdDisplay, ('POINTS', 'u_err', 'Magnitude'))

    # Hide the scalar bar for this color map if no visible data is colored by it.
    HideScalarBarIfNotNeeded(vtkBlockColorsLUT, renderView1)

    # rescale color and/or opacity maps used to include current data range
    fieldspvdDisplay.RescaleTransferFunctionToDataRange(True, False)

    # show color bar/color legend
    fieldspvdDisplay.SetScalarBarVisibility(renderView1, True)

    # get color transfer function/color map for 'u_err'
    u_errLUT = GetColorTransferFunction('u_err')

    # get opacity transfer function/opacity map for 'u_err'
    u_errPWF = GetOpacityTransferFunction('u_err')

    # Rescale transfer function
    u_errLUT.RescaleTransferFunction(0.0, 0.0001)

    # Rescale transfer function
    u_errPWF.RescaleTransferFunction(0.0, 0.0001)

    # create a new 'Warp By Vector'
    warpByVector1 = WarpByVector(registrationName='WarpByVector1', Input=fieldspvd)
    warpByVector1.Vectors = ['POINTS', 'u_err']

    # Properties modified on warpByVector1
    warpByVector1.Vectors = ['POINTS', 'u_rom_local']

    # show data in view
    warpByVector1Display = Show(warpByVector1, renderView1, 'UnstructuredGridRepresentation')

    # trace defaults for the display properties.
    warpByVector1Display.Representation = 'Surface'
    warpByVector1Display.ColorArrayName = ['POINTS', 'u_err']
    warpByVector1Display.LookupTable = u_errLUT
    warpByVector1Display.SelectTCoordArray = 'None'
    warpByVector1Display.SelectNormalArray = 'None'
    warpByVector1Display.SelectTangentArray = 'None'
    warpByVector1Display.OSPRayScaleArray = 'u_err'
    warpByVector1Display.OSPRayScaleFunction = 'PiecewiseFunction'
    warpByVector1Display.SelectOrientationVectors = 'None'
    warpByVector1Display.ScaleFactor = 0.5786012155676312
    warpByVector1Display.SelectScaleArray = 'None'
    warpByVector1Display.GlyphType = 'Arrow'
    warpByVector1Display.GlyphTableIndexArray = 'None'
    warpByVector1Display.GaussianRadius = 0.02893006077838156
    warpByVector1Display.SetScaleArray = ['POINTS', 'u_err']
    warpByVector1Display.ScaleTransferFunction = 'PiecewiseFunction'
    warpByVector1Display.OpacityArray = ['POINTS', 'u_err']
    warpByVector1Display.OpacityTransferFunction = 'PiecewiseFunction'
    warpByVector1Display.DataAxesGrid = 'GridAxesRepresentation'
    warpByVector1Display.PolarAxes = 'PolarAxesRepresentation'
    warpByVector1Display.ScalarOpacityFunction = u_errPWF
    warpByVector1Display.ScalarOpacityUnitDistance = 0.20955889483363713
    warpByVector1Display.OpacityArrayName = ['POINTS', 'u_err']
    warpByVector1Display.SelectInputVectors = ['POINTS', 'u_err']
    warpByVector1Display.WriteLog = ''

    # init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
    warpByVector1Display.ScaleTransferFunction.Points = [-0.0001678770020527298, 0.0, 0.5, 0.0, 0.00016706741933814054, 1.0, 0.5, 0.0]

    # init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
    warpByVector1Display.OpacityTransferFunction.Points = [-0.0001678770020527298, 0.0, 0.5, 0.0, 0.00016706741933814054, 1.0, 0.5, 0.0]

    # hide data in view
    Hide(fieldspvd, renderView1)

    # show color bar/color legend
    warpByVector1Display.SetScalarBarVisibility(renderView1, True)

    # Rescale transfer function
    u_errLUT.RescaleTransferFunction(0.0, 0.0001)

    # Rescale transfer function
    u_errPWF.RescaleTransferFunction(0.0, 0.0001)

    # update the view to ensure updated data information
    renderView1.Update()

    # change scalar bar placement
    color_bar = GetScalarBar(u_errLUT, renderView1)
    color_bar.AutoOrient = 0
    color_bar.Orientation = 'Horizontal'
    color_bar.WindowLocation = 'Any Location'

    # change scalar bar placement
    color_bar.Position = [0.24956217162872152, 0.11441144114411442]
    color_bar.ScalarBarLength = 0.3300000000000003
    color_bar.Title = "$\\vert u_{\\mathrm{fom}}-u_{\\mathrm{rom}}\\vert$"
    color_bar.ComponentTitle = ""
    color_bar.TitleFontFamily = "Times"
    color_bar.TitleFontSize = 30
    color_bar.LabelFontFamily = "Times"
    color_bar.LabelFontSize = int(30 * 0.95)

    # get layout
    layout1 = GetLayout()

    # layout/tab size in pixels
    layout1.SetSize(1142, 909)

    # current camera placement for renderView1
    renderView1.InteractionMode = '2D'
    renderView1.CameraPosition = [3.7330417589205687, 2.255274154718055, 10000.0]
    renderView1.CameraFocalPoint = [3.7330417589205687, 2.255274154718055, 0.0]
    renderView1.CameraParallelScale = 4.277996026178613

    # save screenshot
    SaveScreenshot(png_file, renderView1, ImageResolution=[2000, 1590])


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("pvdfile", type=str, help="The PVD File to read.")
    parser.add_argument("png", type=str, help="The output png.")
    args = parser.parse_args(sys.argv[1:])
    main(args.pvdfile, args.png)


==> anc/src/compute_pod_basis.py <==
"""offline phase"""

import re
import sys
import argparse
import pathlib
import dolfinx
import numpy as np
from dolfinx.io import XDMFFile
from mpi4py import MPI
from petsc4py import PETSc

from pymor.core.exceptions import ExtensionError
from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.reductors.basic import extend_basis
from pymor.tools.random import get_random_state
from pymor.tools.timing import Timer

from scipy.spatial.distance import pdist, squareform

from multi.preprocessing import create_facet_tags
from multi.dofmap import QuadrilateralDofLayout
from multi.domain import RectangularDomain
from multi.misc import x_dofs_VectorFunctionSpace
from multi.problems import LinearElasticityProblem, TransferProblem
from multi.product import InnerProduct
from multi.projection import orthogonal_part, fine_scale_part
from multi.range_finder import adaptive_edge_rrf_normal, adaptive_edge_rrf_mvn
from multi.solver import build_nullspace

from src.definitions import ExampleConfig, get_random_seed


@Timer(
    "compute_pod_modes",
    getLogger("src.empirical_basis.compute_pod_modes", level="INFO"),
)
def compute_pod_modes(
    cell_index,
    distribution,
    real,
    output=None,
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute pod modes on edges Γ_j ⊂ ∂Ω_i"""

    logger = getLogger(
        "src.empirical_basis.compute_pod_modes", level=loglvl, filename=logfile
    )
    timer = Timer("empirical_basis")

    example_config = ExampleConfig(**kwargs)

    # ### Instantiate multiscale problem
    if re.search("block", example_config.name):
        from src.block.block_problem import BlockProblem as ExampleProblem

    elif re.search("beam", example_config.name):
        from src.beam.beam_problem import BeamProblem as ExampleProblem

    elif re.search("lpanel", example_config.name):
        from src.lpanel.lpanel_problem import LpanelProblem as ExampleProblem

    else:
        raise NotImplementedError

    multiscale_problem = ExampleProblem(
        example_config.coarse_grid, example_config.fine_grid
    )
    assert hasattr(multiscale_problem, "active_edges")

    # ### Common definitions of the problem
    multiscale_problem.material = example_config.material
    multiscale_problem.degree = example_config.degree
    multiscale_problem.setup_coarse_grid()
    multiscale_problem.setup_coarse_space()

    coarse_grid = multiscale_problem.coarse_grid
    material = multiscale_problem.material
    degree = multiscale_problem.degree

    W_global = multiscale_problem.W

    rom_solution = example_config.coarse_rom_solution
    if rom_solution.exists():
        # create global Function holding coarse ROM solution
        u_rom = np.load(rom_solution.as_posix())
        u_macro = dolfinx.fem.Function(W_global)
        try:
            u_macro.vector.array[:] = u_rom.flatten()
        except ValueError as err:
            raise err(
                "Shape of the coarse ROM solution and " "coarse FE space do not match."
            )

    if cell_index not in range(coarse_grid.num_cells):
        raise ValueError(f"The cell with {cell_index=} does not exist.")

    # ### read meshes
    coarse_patch_xdmf = example_config.coarse_patch(cell_index)
    fine_patch_xdmf = example_config.fine_patch(cell_index)
    subdomain_xdmf = example_config.subdomain_grid(cell_index)
    subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

    with XDMFFile(MPI.COMM_SELF, coarse_patch_xdmf.as_posix(), "r") as xdmf:
        coarse_patch = xdmf.read_mesh()
    with XDMFFile(MPI.COMM_SELF, fine_patch_xdmf.as_posix(), "r") as xdmf:
        fine_patch = xdmf.read_mesh(name="Grid")
        fine_patch_ct = xdmf.read_meshtags(fine_patch, name="Grid")
    with XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
        subdomain = xdmf.read_mesh(name="Grid")
        subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
    subdomain.topology.create_connectivity(
        subdomain.topology.dim, subdomain.topology.dim - 1
    )
    with XDMFFile(MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r") as xdmf:
        subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

    # ### domains
    # create facets for the oversampling domain if ∂Ω intersects
    # with the boundary of the global domain
    global_boundaries = multiscale_problem.boundaries
    fine_patch_ft, fine_patch_marked_boundary = create_facet_tags(
        fine_patch, global_boundaries
    )
    # oversampling domain
    Ω = RectangularDomain(
        fine_patch, cell_markers=fine_patch_ct, facet_markers=fine_patch_ft
    )
    Ω.set_coarse_grid(coarse_patch)

    # target subdomain
    Ω_i = RectangularDomain(
        subdomain,
        cell_markers=subdomain_ct,
        facet_markers=subdomain_ft,
        index=cell_index,
    )
    Ω_i.create_coarse_grid()
    Ω_i.create_edge_grids()

    # ### define Problems
    fe_family = W_global.element.basix_element.family
    V = dolfinx.fem.VectorFunctionSpace(fine_patch, (fe_family, degree))
    V_i = dolfinx.fem.VectorFunctionSpace(subdomain, (fe_family, degree))
    E = material["Material parameters"]["E"]["value"]
    NU = material["Material parameters"]["NU"]["value"]
    plane_stress = material["Constraints"]["plane_stress"]

    # oversampling problem
    oversampling_problem = LinearElasticityProblem(
        Ω, V, E=E, NU=NU, plane_stress=plane_stress
    )

    # subdomain problem
    subdomain_problem = LinearElasticityProblem(
        Ω_i, V_i, E=E, NU=NU, plane_stress=plane_stress
    )

    # setup spaces for later use
    subdomain_problem.setup_edge_spaces()
    subdomain_problem.setup_coarse_space()
    subdomain_problem.create_map_from_V_to_L()

    # problem and patch specific:
    gamma_out = multiscale_problem.get_gamma_out(cell_index)
    dirichlet = multiscale_problem.get_dirichlet(cell_index)
    neumann = multiscale_problem.get_neumann(cell_index)
    remove_kernel = multiscale_problem.get_remove_kernel(cell_index)

    logger.debug(f"{dirichlet=}")
    logger.debug(f"{neumann=}")

    source_product = example_config.source_product
    range_product = example_config.range_product

    logger.debug(f"{source_product=}")
    logger.debug(f"{range_product=}")
    if source_product == "energy":
        raise NotImplementedError
    if range_product == "energy":
        range_product_dict = {
            "product": subdomain_problem.form_lhs,
            "product_name": "energy",
        }
    else:
        range_product_dict = {"product": range_product, "product_name": None}
    source_product_dict = {"product": source_product}

    logger.info(f"Discretizing transfer problem for cell {cell_index:03}")
    transfer_problem = TransferProblem(
        oversampling_problem,
        subdomain_problem,
        gamma_out,
        dirichlet=dirichlet["homogeneous"],
        source_product=source_product_dict,
        range_product=range_product_dict,
        remove_kernel=remove_kernel,
    )
    logger.debug(
        "Transfer Problem: source space dim = "
        f"{transfer_problem.source_gamma_out.dim}"
    )
    logger.debug("Transfer Problem: range space dim = " f"{transfer_problem.range.dim}")
    logger.debug(f"{remove_kernel=}")

    logger.debug(f"{distribution=}")
    if distribution == "normal":
        # sample from gaussian normal distribution
        sampling_options = {"loc": 0.0, "scale": 1.0}

    elif distribution == "multivariate_normal":
        # do multivariate training around macro state

        # create coarse grid space
        W_local = dolfinx.fem.VectorFunctionSpace(coarse_patch, (fe_family, 1))
        w_local = dolfinx.fem.Function(W_local)

        # ### interpolate global solution onto oversampling domain
        w_local.interpolate(u_macro)

        # ### remove kernel from the training data (using pymor)
        # source space of transfer problem
        coarse_source = FenicsxVectorSpace(W_local)
        U = coarse_source.make_array([w_local.vector])
        # NOTE may also use `product="energy"` as a metric for
        # the training data
        inner_product = InnerProduct(W_local, product="l2")
        product_mat = inner_product.assemble_matrix()
        l2_product = FenicsxMatrixOperator(product_mat, W_local, W_local)
        kernel = build_nullspace(coarse_source, product=l2_product, gdim=2)
        U_proj = orthogonal_part(kernel, U, product=l2_product, orth=True)
        # update w_local
        w_local.vector.array[:] = U_proj.to_numpy().flatten()

        # ### create function for w_local in the fine grid space
        u_local = dolfinx.fem.Function(V)
        u_local.interpolate(w_local)
        # restrict function to values on Γ_out
        dofs_gamma_out = transfer_problem._bc_dofs_gamma_out
        train_data = u_local.vector.array[dofs_gamma_out]

        # ### covariance Σ
        xmin_cp = np.amin(coarse_patch.geometry.x, axis=0)
        xmax_cp = np.amax(coarse_patch.geometry.x, axis=0)
        correlation_length = np.linalg.norm(xmax_cp - xmin_cp)

        x_dofs = x_dofs_VectorFunctionSpace(V)
        points = x_dofs[dofs_gamma_out]
        distance = squareform(pdist(points, metric="euclidean"))

        sampling_options = {
            "distance": distance,
            "mean": train_data,
            "check_valid": "warn",
            "tol": 1e-8,
            "correlation_length": correlation_length,
        }
    else:
        raise NotImplementedError

    active_edges = multiscale_problem.get_active_edges(cell_index)
    seed = get_random_seed(example_config.name, real)
    random_state = get_random_state(seed=seed)
    dof_layout = QuadrilateralDofLayout()
    logger.debug(f"{active_edges=}")

    POD_BASES = {}

    if len(dirichlet["inhomogeneous"]) > 0:
        logger.info("Computing additional modes due to" " inhomogeneous Dirichlet bcs.")

        timer.start()
        for bc in dirichlet["inhomogeneous"]:

            sub = bc.get("sub")
            if sub is not None:
                raise NotImplementedError

            boundary_marker = bc["boundary"]
            for edge, edge_mesh in Ω_i.fine_edge_grid.items():
                facets = dolfinx.mesh.locate_entities(
                    edge_mesh, edge_mesh.topology.dim, boundary_marker
                )
                if facets.size > 0:
                    break
            assert edge in dof_layout.local_edge_index_map.keys()
            Lf = subdomain_problem.edge_spaces["fine"][edge]
            g = dolfinx.fem.Function(Lf)
            try:
                g.interpolate(bc["value"])
            except RuntimeError as err:
                raise err(
                    "Wrong value for inhomogeneous Dirichlet bc"
                    f" in {type(multiscale_problem)}"
                )
            Lm = subdomain_problem.edge_spaces["coarse"][edge]
            fine_scale_part(g, Lm, in_place=True)
            range_space = FenicsxVectorSpace(Lf)
            POD_BASES[edge] = range_space.make_array([g.vector.copy()])

            # remove edge
            active_edges.remove(edge)
        timer.stop()
        logger.info(
            "Computed additional mode due to inhomogeneous"
            f" Dirichlet BCs in t={timer.dt}s."
        )

    if len(active_edges) > 0:
        timer.start()
        if distribution == "normal":
            B, range_products, num_training_samples = adaptive_edge_rrf_normal(
                transfer_problem,
                random_state,
                active_edges,
                source_product=transfer_problem.source_product,
                range_product=example_config.range_product,
                error_tol=example_config.ttol,
                failure_tolerance=1e-15,
                num_testvecs=example_config.num_testvecs,
                **sampling_options,
            )
        elif distribution == "multivariate_normal":
            B, range_products, num_training_samples = adaptive_edge_rrf_mvn(
                transfer_problem,
                random_state,
                active_edges,
                source_product=transfer_problem.source_product,
                range_product=example_config.range_product,
                error_tol=example_config.ttol,
                failure_tolerance=1e-15,
                num_testvecs=example_config.num_testvecs,
                **sampling_options,
            )
        timer.stop()

        for k, v in B.items():
            POD_BASES[k] = v

        logger.info(f"Ran range finder algorithm in t={timer.dt}s.")
        logger.info(f"Number of training samples={num_training_samples}.")
    else:
        logger.info(f"No need to run range finder. {len(active_edges)=}.")

    if len(neumann["offline"]) > 0:
        logger.info("Computing additional modes due to Neumann BCs.")
        timer.start()
        # setup a new oversampling problem
        op = LinearElasticityProblem(Ω, V, E=E, NU=NU, plane_stress=plane_stress)

        for neumann_bc in neumann["offline"]:
            g = dolfinx.fem.Function(op.V)
            g.interpolate(neumann_bc["value"])
            neumann_bc.update({"value": g})
            op.add_neumann_bc(**neumann_bc)

        tdim = op.V.mesh.topology.dim
        fdim = tdim - 1
        facets_gamma_out = dolfinx.mesh.locate_entities_boundary(
            op.V.mesh, fdim, gamma_out
        )
        zeroes = np.array([0, 0], dtype=PETSc.ScalarType)
        bc_zero = {
            "value": zeroes,
            "boundary": facets_gamma_out,
            "method": "topological",
            "entity_dim": fdim,
        }
        op.add_dirichlet_bc(**bc_zero)

        bcs = op.get_dirichlet_bcs()
        petsc_options = {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps",
        }
        op.setup_solver(petsc_options=petsc_options)
        solver = op.solver

        op.assemble_matrix(bcs)
        op.assemble_vector(bcs)
        u = dolfinx.fem.Function(op.V)
        u.name = "u_neumann"

        solver.solve(op.b, u.vector)
        u.x.scatter_forward()

        op.setup_coarse_space()
        fine_scale_part(u, op.W, in_place=True)

        # restrict to target subdomain
        u_target = dolfinx.fem.Function(transfer_problem.range.V)
        u_target.interpolate(u)

        # restrict to active edges
        for edge in active_edges:
            dofs = transfer_problem.subproblem.V_to_L[edge]
            Lf = transfer_problem.subproblem.edge_spaces["fine"][edge]
            rs = FenicsxVectorSpace(Lf)
            neumann_mode = rs.from_numpy(u_target.vector.array[np.newaxis, dofs])

            try:
                extend_basis(
                    neumann_mode,
                    POD_BASES[edge],
                    product=range_products[edge],
                    method="pod",
                    pod_modes=1,
                )
            except ExtensionError:
                logger.info("Neumann mode already in span.")
        timer.stop()
        logger.info(
            "Extended POD basis by additional Neumann Mode in " f"t={timer.dt}s."
        )

    if output is not None:
        outdir = pathlib.Path(output).parent
        outdir.mkdir(parents=True, exist_ok=True)

        logger.info(f"Saving POD bases for {cell_index=} to file {output} ...")
        out = {}
        for k, v in POD_BASES.items():
            out[k] = v.to_numpy()
            logger.info(f"Number of POD modes for edge {k}: {len(out[k])}.")
        np.savez(output, **out)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("cell_index", type=int, help="The cell index.")
    parser.add_argument(
        "distribution", type=str, help="The distribution used for sampling."
    )
    parser.add_argument("real", type=int, help="The i-th realization.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--output", type=str)
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    compute_pod_modes(**args.__dict__)


==> anc/src/convergence/convergence.py <==
"""
convergence study for RVE mesh using arbitrary load case

Usage:
    convergence.py [options] PATH DEG MAT

Arguments:
    PATH      A filepath to search for meshes (.xdmf files).
    DEG       Degree of the FE space.
    MAT       Material specification file (.yaml).

Options:
    -h, --help               Show this message.
    -l LOG, --log=LOG        Set the log level [default: 30].
    --product=PROD           The inner product to use [default: energy].
    -o FILE, --output=FILE   Write error and mesh parameters to FILE.
"""

import sys
import dolfinx
from dolfinx.io import gmshio
from mpi4py import MPI
import numpy as np

import yaml
from pathlib import Path
from docopt import docopt
from pymor.core.logger import getLogger
from pymor.bindings.fenicsx import FenicsxMatrixOperator, FenicsxVectorSpace

from multi.problems import LinearElasticityProblem
from multi.domain import RectangularDomain
from multi.interpolation import interpolate
from multi.product import InnerProduct

CONVERGENCE = Path(__file__).parent
ROOT = CONVERGENCE.absolute().parent
BLOCK = ROOT / "block"
sys.path.append(BLOCK.absolute().as_posix())
from block_problem import boundary_expression_factory  # noqa: E402


def parse_arguments(args):
    args = docopt(__doc__, args)
    args["PATH"] = Path(args["PATH"])
    args["DEG"] = int(args["DEG"])
    args["MAT"] = Path(args["MAT"])
    args["--log"] = int(args["--log"])
    assert args["--product"] in ("energy", "mass", "stiffness", "h1", "l2", "h1-semi")
    return args


def main(args):
    args = parse_arguments(args)
    logger = getLogger("convergence")
    logger.setLevel(args["--log"])

    meshes = sorted(args["PATH"].glob("rce_*.msh"))

    ndofs = np.array([], dtype=int)
    h_mins = np.array([], dtype=float)
    h_maxs = np.array([], dtype=float)
    h_means = np.array([], dtype=float)
    errors = np.array([], dtype=float)

    # loop over meshes in reversed order
    logger.debug(f"mesh files are {meshes}")
    with logger.block("Starting convergence run ..."):
        logger.debug(f"Using inner product: {args['--product']}")
        ref_mesh = meshes[-1].as_posix()
        u_ref, Uref, prodref, (hmin, hmax), ndofs_ = run(
            ref_mesh,
            args["DEG"],
            args["MAT"],
            loglevel=args["--log"],
            product=args["--product"],
        )
        # prepare points of the reference mesh
        x_dofs_ref = Uref.space.V.tabulate_dof_coordinates()

        for mesh in meshes:
            u, U, product, (hmin, hmax), ndofs_ = run(
                mesh.as_posix(),
                args["DEG"],
                args["MAT"],
                loglevel=args["--log"],
                product=args["--product"],
            )
            logger.debug(f"hmin, hmax = {hmin}, {hmax}")
            logger.debug(f"hmax / hmin = {hmax / hmin}")
            logger.debug(f"hmean = {(hmax + hmin)/2}")
            ndofs = np.append(ndofs, ndofs_)
            h_mins = np.append(h_mins, hmin)
            h_maxs = np.append(h_maxs, hmax)
            h_means = np.append(h_means, (hmax + hmin) / 2)

            iu_arr = interpolate(u, x_dofs_ref)
            IntU = Uref.space.from_numpy(iu_arr.reshape(1, Uref.space.dim))
            # IntU = interpolate_fenics_vector(U, Uref.space)
            err = (Uref - IntU).norm(product=prodref)
            norm = Uref.norm(product=prodref)
            errors = np.append(errors, err / norm)

    if args["--output"] is not None:
        np.savetxt(
            args["--output"],
            np.column_stack((errors, h_mins, h_maxs, h_means, ndofs)),
            delimiter=",",
            header=f"rel err in {args['--product']} norm, hmin, hmax, hmean, ndofs",
        )


def run(meshfile, degree, material_file, loglevel=30, product="energy"):
    """fem solve"""
    logger = getLogger("FEM")
    logger.setLevel(loglevel)

    logger.info(f"Reading mesh from file {meshfile} ...")
    domain, cell_markers, facet_markers = gmshio.read_from_msh(
        meshfile, MPI.COMM_SELF, gdim=2
    )
    omega = RectangularDomain(domain, cell_markers, facet_markers, index=0)

    logger.debug(f"domain xmin: {omega.xmin}")
    logger.debug(f"domain xmax: {omega.xmax}")
    V = dolfinx.fem.VectorFunctionSpace(omega.grid, ("P", degree))
    Vdim = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.debug(f"Number of DOFS: {Vdim}")

    with material_file.open("r") as instream:
        material = yaml.safe_load(instream)

    E = material["Material parameters"]["E"]["value"]
    NU = material["Material parameters"]["NU"]["value"]
    plane_stress = material["Constraints"]["plane_stress"]
    problem = LinearElasticityProblem(omega, V, E=E, NU=NU, plane_stress=plane_stress)

    if product == "energy":
        lhs = problem.form_lhs
        inner_product = InnerProduct(problem.V, lhs, bcs=(), name="energy")
    else:
        inner_product = InnerProduct(problem.V, product, bcs=())

    # FIXME not sure what exactly is going wrong, but
    # calling problem.form_lhs
    # AFTER problem.setup_solver gives RuntimeError
    # if one attempts to compile, i.e. fem.form(problem.form_lhs)

    unit_length = abs(omega.xmax[0] - omega.xmin[0])
    logger.debug(f"unit length: {unit_length}")

    tdim = domain.topology.dim
    fdim = tdim - 1
    domain.topology.create_connectivity(fdim, tdim)
    boundary_facets = dolfinx.mesh.exterior_facet_indices(domain.topology)

    boundary_data = boundary_expression_factory(
        omega.xmax[0], omega.xmax[1], degree=2, gdim=2, seed=66, scale=0.1 * unit_length
    )

    g = dolfinx.fem.Function(V)
    g.interpolate(boundary_data)
    problem.add_dirichlet_bc(g, boundary_facets, entity_dim=1)

    petsc_options = {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps",
    }
    problem.setup_solver(petsc_options=petsc_options)

    u = problem.solve()
    hmin = 1
    hmax = 1

    p_mat = inner_product.assemble_matrix()
    product = FenicsxMatrixOperator(p_mat, V, V)
    S = FenicsxVectorSpace(V)
    U = S.make_array([u.vector])
    return u, U, product, (hmin, hmax), Vdim


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/src/convergence/plot_convergence.py <==
"""
plot results from task convergence

Usage:
    plot_convergence.py [options] A B

Arguments:
    A          The file containing convergence results for RCE type 01.
    B          The file containing convergence results for RCE type 02.

Options:
    -h, --help     Show this message and exit.
    --legend       If True, show legend.
    --pdf=FILE     Save plot to FILE.
"""

import sys
import numpy
from pathlib import Path
from docopt import docopt
from multi.plotting_context import PlottingContext
from multi.postprocessing import read_bam_colors


def parse_args(args):
    args = docopt(__doc__, args)
    args["A"] = Path(args["A"])
    args["B"] = Path(args["B"])
    return args


def main(args):
    args = parse_args(args)

    bamcd = read_bam_colors()
    red = [tuple(r) for r in bamcd["red"]]
    blue = [tuple(b) for b in bamcd["blue"]]
    colors = [blue[0], red[0]]
    txt_files = [args["A"], args["B"]]

    plot_argv = [__file__, args["--pdf"]] if args["--pdf"] else [__file__]
    with PlottingContext(plot_argv, "pdiercks_multi") as fig:
        ax = fig.subplots()
        for i, txtfile in enumerate(txt_files):
            data = numpy.genfromtxt(txtfile, delimiter=",")
            dofs = numpy.sqrt(data[:-1, -1])
            err = data[:-1, 0]
            ax.loglog(
                dofs,
                err,
                color=colors[i],
                marker="o",
                label=f"mesoscale subdomain type {int(txtfile.stem.split('_')[-1]):02d}",
            )
        xlabel = r"\sqrt{N_{\mathrm{DoFs}}}"
        ax.set_xlabel(r"${}$".format(xlabel), fontsize=12)
        ylabel = r"\norm{u_{\mathrm{ref}} - u_{\mathrm{fem}}} / \norm{u_{\mathrm{ref}}}"
        ax.set_ylabel(r"${}$".format(ylabel), fontsize=12)
        if args["--legend"]:
            ax.legend()


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/src/convergence/plot_mesh.py <==
"""
plot the given mesh

Usage:
    plot_mesh.py [options] GRID

Arguments:
    GRID         The mesh data to be plotted.

Options:
    -h, --help         Show this message and exit.
    --subdomains       Plot subdomains as well.
    --transparent      Use a transparent background.
    --colormap=CMAP    Choose the colormap [default: viridis].
    --png=FILE         Write result to PNG.
"""

import sys
from docopt import docopt
from pathlib import Path

from dolfinx import plot
from dolfinx.io import XDMFFile, gmshio
from mpi4py import MPI

import pyvista
from matplotlib.colors import ListedColormap



def parse_arguments(args):
    args = docopt(__doc__, args)
    args["GRID"] = Path(args["GRID"])
    args["--png"] = Path(args["--png"]) if args["--png"] else None
    args["--colormap"] = str(args["--colormap"])
    supported_cmaps = ("viridis", "bam-RdBu", "RdYlBu")
    if args["--colormap"] not in supported_cmaps:
        print(
            f"Colormap not in supported colormaps {supported_cmaps}. Using defaut value 'viridis'."
        )
        args["--colormap"] = "viridis"
    return args


def main(args):
    args = parse_arguments(args)
    meshfile = args["GRID"].as_posix()

    if args["GRID"].suffix == ".xdmf":
        with XDMFFile(MPI.COMM_SELF, meshfile, "r") as xdmf:
            domain = xdmf.read_mesh(name="Grid")
            celltags = xdmf.read_meshtags(domain, name="Grid")
    elif args["GRID"].suffix == ".msh":
        domain, celltags, _ = gmshio.read_from_msh(meshfile, MPI.COMM_SELF, gdim=2)
    else:
        raise NotImplementedError

    if args["--colormap"] == "bam-RdBu":
        from multi.postprocessing import read_bam_colormap
        bam_RdBu = read_bam_colormap()
        cmap = ListedColormap(bam_RdBu, name="bam-RdBu")
    elif args["--colormap"] == "RdYlBu":
        cmap = "RdYlBu"
    else:
        cmap = "viridis"

    pyvista.global_theme.font.size = 48
    pyvista.start_xvfb()

    tdim = domain.topology.dim
    topology, cell_types, geometry = plot.create_vtk_mesh(domain, tdim)
    grid = pyvista.UnstructuredGrid(topology, cell_types, geometry)

    if args["--subdomains"]:
        grid.cell_data["Marker"] = celltags.values
        grid.set_active_scalars("Marker")

    plotter = pyvista.Plotter(off_screen=True)
    plotter.add_mesh(grid, show_edges=True, show_scalar_bar=False, cmap=cmap)
    plotter.show_bounds(
            color="black",
            font_size=24,
            font_family="times",
            xlabel="x",
            ylabel="y",
            use_2d=False,
            bold=True,
            )

    plotter.view_xy()
    plotter.screenshot(
            args["--png"].as_posix(),
            transparent_background=args["--transparent"]
            )


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/src/definitions.py <==
from pathlib import Path
import dataclasses

ROOT = Path(__file__).parents[1]
SRC = ROOT / "src"


@dataclasses.dataclass
class ExampleConfig:
    degree: int = 2
    material: str = (SRC / "material.yaml").as_posix()
    name: str = "example"
    num_real: int = 1
    num_testvecs : int = 20
    nx : int = 0
    nxy : int = 0
    ny : int = 0
    range_product: str = "l2"
    rce_type : int = 0
    source_product: str = "l2"
    ttol: float = 1e-3

    @property
    def num_cells(self) -> int:
        n = self.nx * self.ny
        if n > 0:
            # block or beam example
            return n
        else:
            # lpanel example
            n = self.nxy
            return int(n ** 2 - (n / 2) ** 2)

    @property
    def rf(self) -> Path:
        """run folder"""
        return ROOT / "work" / f"{self.name}"

    @property
    def grid_path(self) -> Path:
        return self.rf / "grids"

    @property
    def coarse_grid(self) -> Path:
        return self.grid_path / "global/coarse_grid.msh"

    @property
    def fine_grid(self) -> Path:
        xdmf = self.grid_path / "global/fine_grid.xdmf"
        return xdmf

    def subdomain_grid(self, cell_index) -> Path:
        offline = self.grid_path / "subdomains"
        xdmf = offline / f"subdomain_{cell_index:03}.xdmf"
        return xdmf

    def subdomain_facets(self, cell_index) -> Path:
        offline = self.grid_path / "subdomains"
        xdmf = offline / f"subdomain_{cell_index:03}_facets.xdmf"
        return xdmf

    def coarse_patch(self, cell_index) -> Path:
        offline = self.grid_path / "patches"
        xdmf = offline / f"coarse_patch_{cell_index:03}.xdmf"
        return xdmf

    def fine_patch(self, cell_index) -> Path:
        offline = self.grid_path / "patches"
        xdmf = offline / f"fine_patch_{cell_index:03}.xdmf"
        return xdmf

    @property
    def coarse_rom_solution(self) -> Path:
        return self.rf / "multivariate_normal/coarse_rom/rom_solution.npy"

    @property
    def coarse_rom_log(self) -> Path:
        return self.rf / "multivariate_normal/coarse_rom/coarse_rom.log"

    def basis(self, distribution, real, cell_index) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/bases"
        return folder / f"basis_{cell_index:03}.npz"

    def empirical_basis_log(self, distribution, real, cell_index) -> Path:
        """same log file for computation of pod edge modes and
        extension of the modes into the subdomain"""
        folder = self.rf / f"{distribution}/real_{real:02}/logs"
        return folder / f"empirical_basis_{cell_index:03}.log"

    def pod_bases(self, distribution, real, cell_index) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/bases"
        return folder / f"pod_bases_{cell_index:03}.npz"

    def rom_log(self, distribution, real) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/logs"
        return folder / f"{self.name}_rom.log"

    def error_log(self, distribution, real) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/logs"
        return folder / f"{self.name}_error.log"

    def example_log(self, distribution, real) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/logs"
        return folder / f"{self.name}_example.log"

    def fom_solution(self, distribution, real) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/solutions"
        return folder / "fom.xdmf"

    def rom_solution(self, distribution, real) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/solutions"
        return folder / "rom_solution.npz"

    def error(self, distribution, real) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/solutions"
        return folder / "error.npz"

    def mean_error(self, distr) -> Path:
        return self.rf / f"{distr}/mean_error.npz"

    def std_error(self, distr) -> Path:
        return self.rf / f"{distr}/std_error.npz"

    def mean_log_data(self, distr) -> Path:
        return self.rf / f"{distr}/mean_log_data.npz"

    def fields_subdomain(self, distribution, real, cell_index) -> Path:
        folder = self.rf / f"{distribution}/real_{real:02}/solutions"
        return folder / f"fields_subdomain_{cell_index:03}.pvd"

    @property
    def error_plot(self) -> Path:
        return self.rf.parent / "tex" / f"{self.name}_error_plot.pdf"


def get_random_seed(example, real):
    """get a different random seed for each example problem
    and each realization of an example problem

    Parameters
    ----------
    example : str
        The name of the example.
    real : int
        The realization of this particular example.

    e.g.
    if there are two block examples like

    b1 = BlockConfig(name='block_1', ttol=1e-1, num_real=2)
    b2 = BlockConfig(name='block_2', ttol=1e-2, num_real=2)

    return 
    3710 block_1 real=0
    3711 block_1 real=1
    3720 block_2 real=0
    3721 block_2 real=1

    if there are 100 realizations would get 37199
    """

    abc = "abcdefghijklmnopqrstuvwxyz"
    numbers = "123456789"

    # naming convention: name_number
    # name = example.name.replace("_", "")
    name = example.replace("_", "")
    my_examples = ("block", "beam", "lpanel")
    assert any([name.startswith(e) for e in my_examples])
    assert any([i in name for i in numbers])
    summe = sum([abc.find(char) for char in name])
    base_seed = str(summe)

    for x in numbers:
        pos = name.find(x)
        if pos > -1:
            base_seed += x
            break

    return int(base_seed+str(real))


==> anc/src/extend_edge_modes.py <==
"""offline phase"""

import sys
import argparse
import re
import dolfinx
import numpy as np
from mpi4py import MPI
from petsc4py import PETSc

from pymor.bindings.fenicsx import FenicsxVectorSpace
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from multi.bcs import BoundaryDataFactory
from multi.shapes import NumpyQuad
from multi.dofmap import QuadrilateralDofLayout
from multi.domain import RectangularDomain
from multi.problems import LinearElasticityProblem

from src.definitions import ExampleConfig


@Timer("extend_edge_modes", getLogger("src.empirical_basis.extend_edge_modes", level="INFO"))
def extend_edge_modes(
    cell_index,
    distribution,
    real,
    output=None,
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """extend pod edge modes into the subdomains containing the edge

    Parameters
    ----------
    cell_index : int
        The index of the subdomain (coarse grid cell).
    distribution : str
        The distribution that was used to compute the POD basis.
    real : int
        The integer specifying the realization.
    output : optional, str
        The FilePath to write the extended basis.
    loglvl : optional
        The logging level.
    logfile : optional
        The logfile.

    """

    logger = getLogger(
        "src.empirical_basis.extend_pod_modes", level=loglvl, filename=logfile
    )
    timer = Timer("empirical_basis")

    example_config = ExampleConfig(**kwargs)

    # ### Instantiate multiscale problem
    if re.search("block", example_config.name):
        from src.block.block_problem import BlockProblem as ExampleProblem

    elif re.search("beam", example_config.name):
        from src.beam.beam_problem import BeamProblem as ExampleProblem

    elif re.search("lpanel", example_config.name):
        from src.lpanel.lpanel_problem import LpanelProblem as ExampleProblem


    multiscale_problem = ExampleProblem(
        example_config.coarse_grid, example_config.fine_grid
    )
    multiscale_problem.material = example_config.material
    multiscale_problem.degree = example_config.degree
    multiscale_problem.setup_coarse_grid()
    multiscale_problem.setup_coarse_space()

    coarse_grid = multiscale_problem.coarse_grid
    edge_map = multiscale_problem.edge_map
    dof_layout = QuadrilateralDofLayout()
    W_global = multiscale_problem.W
    fe_family = W_global.element.basix_element.family

    material = multiscale_problem.material
    E = material["Material parameters"]["E"]["value"]
    NU = material["Material parameters"]["NU"]["value"]
    plane_stress = material["Constraints"]["plane_stress"]


    subdomain_xdmf = example_config.subdomain_grid(cell_index)
    with dolfinx.io.XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
        subdomain = xdmf.read_mesh(name="Grid")
        cell_tags = xdmf.read_meshtags(subdomain, name="Grid")

    # Might re-evaluate concept for
    # RectangularDomain.create_edge_grids
    # this actually takes quite a bit and might be
    # done more efficiently once in the pre-processing phase

    Ω = RectangularDomain(subdomain, cell_tags)
    Ω.create_edge_grids()

    V = dolfinx.fem.VectorFunctionSpace(subdomain, (fe_family, example_config.degree))
    source = FenicsxVectorSpace(V)

    problem = LinearElasticityProblem(Ω, V, E=E, NU=NU, plane_stress=plane_stress)
    problem.setup_edge_spaces()
    problem.create_map_from_V_to_L()

    # ### create matrix and vector
    a = dolfinx.fem.form(problem.form_lhs)
    A = dolfinx.fem.petsc.create_matrix(a)

    L = dolfinx.fem.form(problem.form_rhs)
    rhs = dolfinx.fem.petsc.create_vector(L)

    # ### setup the PETSc solver
    solver = PETSc.KSP().create(subdomain.comm)
    solver.setOperators(A)

    petsc_options = {"ksp_type": "preonly", "pc_type": "lu", "pc_factor_mat_solver_type": "mumps"}

    # Not using global PETSc.Options helps?
    solver.setType(petsc_options["ksp_type"])
    solver.getPC().setType(petsc_options["pc_type"])
    solver.getPC().setFactorSolverType(petsc_options["pc_factor_mat_solver_type"])

    data_factory = BoundaryDataFactory(subdomain, V)

    # dummy bc to apply to A
    g = dolfinx.fem.Function(V)  # re-use g to define extension
    g.x.set(0.0)
    bc_zero = data_factory.create_bc(g)

    # ### Assemble the matrix
    A.zeroEntries()
    dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[bc_zero])
    A.assemble()

    # ### Start loop over edges of the cell
    psi = {}  # store extended functions
    ψ = dolfinx.fem.Function(V)  # extended function psi
    timer.start()

    cell_edges = coarse_grid.get_entities(1, cell_index)
    for local_ent, edge in enumerate(cell_edges):

        # ### get pod basis functions
        # modes on global edge `edge` 
        # are stored in file ci (int) under loc_e (str)
        (ci, loc_e) = edge_map[edge]
        npzfile = example_config.pod_bases(distribution, real, ci)
        pod_modes = np.load(npzfile)[loc_e]
        if cell_index == ci:
            # read from ci and do loc_e of not current cell
            boundary = loc_e
        else:
            # read from ci and do local_ent of current cell_index
            boundary = dof_layout.local_edge_index_map[local_ent]

        edge_dofs = problem.V_to_L[boundary]

        extensions = []
        # ### extend each pod mode into the subdomain
        for mode in pod_modes:

            # update boundary data
            g.vector.zeroEntries()
            g.vector.setValues(edge_dofs, mode, addv=PETSc.InsertMode.INSERT)
            g.vector.assemblyBegin()
            g.vector.assemblyEnd()

            bc = data_factory.create_bc(g)
            bcs = [bc]

            # ### Assemble rhs
            with rhs.localForm() as r_loc:
                r_loc.set(0.0)
            dolfinx.fem.petsc.assemble_vector(rhs, L)
            dolfinx.fem.petsc.apply_lifting(rhs, [a], bcs=[bcs])
            rhs.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
            dolfinx.fem.petsc.set_bc(rhs, bcs)

            solver.solve(rhs, ψ.vector)
            ψ.x.scatter_forward()

            extensions.append(ψ.vector.copy())
        psi[boundary] = source.make_array(extensions).to_numpy()

    timer.stop()
    logger.info(f"Extended pod modes in t={timer.dt}s.")

    # ### Compute coarse scale basis
    x_indices = dolfinx.cpp.mesh.entities_to_geometry(coarse_grid.grid, 2, coarse_grid.cells, False)
    x_points = coarse_grid.grid.geometry.x
    cell_vertex_coords = x_points[x_indices[cell_index]]

    quadrilateral = NumpyQuad(cell_vertex_coords)
    shape_functions = quadrilateral.interpolate(V)

    phi = []
    timer.start()
    for shape in shape_functions:
        g.x.array[:] = shape

        bc = data_factory.create_bc(g)
        bcs = [bc]

        # ### Assemble rhs
        with rhs.localForm() as r_loc:
            r_loc.set(0.0)
        dolfinx.fem.petsc.assemble_vector(rhs, L)
        dolfinx.fem.petsc.apply_lifting(rhs, [a], bcs=[bcs])
        rhs.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
        dolfinx.fem.petsc.set_bc(rhs, bcs)

        solver.solve(rhs, ψ.vector)
        ψ.x.scatter_forward()
        phi.append(ψ.vector.copy())

    timer.stop()
    logger.info(f"Computed coarse scale basis in {timer.dt}s.")
    φ = source.make_array(phi).to_numpy()

    if output is not None:
        logger.info(f"Saving basis to file {output} ...")
        np.savez(output, phi=φ, **psi)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("cell_index", type=int, help="The cell index.")
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--output", type=str)
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    extend_edge_modes(**args.__dict__)


==> anc/src/lpanel/coarse_rom.py <==
import sys
import re
import argparse
import pathlib
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.boundary import point_at
from multi.domain import RectangularDomain
from multi.problems import LinearElasticityProblem
from multi.dofmap import DofMap
from multi.bcs import apply_bcs, BoundaryDataFactory
from multi.shapes import NumpyQuad

from pymor.algorithms.projection import project
from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.operators.constructions import VectorOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig


def compute_coarse_rom_solution(
    output=None, loglvl="INFO", logfile=None, **kwargs
):
    """compute rom solution using coarse scale basis"""
    logger = getLogger(
        "src.coarse_rom.compute_coarse_rom_solution", level=loglvl, filename=logfile
    )
    timer = Timer("coarse_rom")

    example_config = ExampleConfig(**kwargs)

    # ### Instantiate multiscale problem
    if re.search("block", example_config.name):
        from src.block.block_problem import BlockProblem as ExampleProblem

    elif re.search("beam", example_config.name):
        from src.beam.beam_problem import BeamProblem as ExampleProblem

    elif re.search("lpanel", example_config.name):
        from src.lpanel.lpanel_problem import LpanelProblem as ExampleProblem

    else:
        raise NotImplementedError

    multiscale_problem = ExampleProblem(
        example_config.coarse_grid, example_config.fine_grid
    )
    multiscale_problem.degree = example_config.degree
    multiscale_problem.material = example_config.material
    multiscale_problem.setup_coarse_grid()
    multiscale_problem.setup_coarse_space()

    coarse_grid = multiscale_problem.coarse_grid

    mat = multiscale_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = multiscale_problem.W  # coarse space
    fe_family = W.element.basix_element.family

    dofmap = DofMap(coarse_grid)
    dofmap.distribute_dofs(2, 0, 0)

    N = dofmap.num_dofs
    K = np.zeros((N, N))
    f_ext = np.zeros(N)
    rom_bcs = {}

    # ### To map toplogy to geometry
    x_indices = dolfinx.cpp.mesh.entities_to_geometry(
        coarse_grid.grid, 2, coarse_grid.cells, False
    )
    x_points = coarse_grid.grid.geometry.x

    timer.start()
    for cell_index in range(coarse_grid.num_cells):

        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

        with dolfinx.io.XDMFFile(MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r") as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
        subdomain.topology.create_connectivity(
            subdomain.topology.dim, subdomain.topology.dim - 1
        )
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        source = FenicsxVectorSpace(V_i)

        omega = RectangularDomain(subdomain, subdomain_ct, subdomain_ft)
        subdomain_problem = LinearElasticityProblem(
            omega, V_i, E=E, NU=NU, plane_stress=plane_stress
        )

        # ### setup solver and compute coarse scale basis
        a = dolfinx.fem.form(subdomain_problem.form_lhs)
        A = dolfinx.fem.petsc.create_matrix(a)

        L = dolfinx.fem.form(subdomain_problem.form_rhs)
        rhs = dolfinx.fem.petsc.create_vector(L)

        solver = PETSc.KSP().create(subdomain.comm)
        solver.setType("preonly")
        solver.getPC().setType("lu")
        solver.getPC().setFactorSolverType("mumps")
        solver.setOperators(A)

        data_factory = BoundaryDataFactory(subdomain, V_i)
        g = dolfinx.fem.Function(V_i)
        g.x.set(0.0)
        bc_zero = data_factory.create_bc(g)

        A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[bc_zero])
        A.assemble()

        cell_vertex_coords = x_points[x_indices[cell_index]]
        quadrilateral = NumpyQuad(cell_vertex_coords)
        shape_functions = quadrilateral.interpolate(V_i)

        phi = []
        φ = dolfinx.fem.Function(V_i)  # extended function psi
        timer.start()
        for shape in shape_functions:
            g.x.array[:] = shape

            bc = data_factory.create_bc(g)
            bcs = [bc]

            # ### Assemble rhs
            with rhs.localForm() as r_loc:
                r_loc.set(0.0)
            dolfinx.fem.petsc.assemble_vector(rhs, L)
            dolfinx.fem.petsc.apply_lifting(rhs, [a], bcs=[bcs])
            rhs.ghostUpdate(addv=PETSc.InsertMode.ADD, mode=PETSc.ScatterMode.REVERSE)
            dolfinx.fem.petsc.set_bc(rhs, bcs)

            solver.solve(rhs, φ.vector)
            φ.x.scatter_forward()
            phi.append(φ.vector.copy())

        timer.stop()
        logger.debug(f"Computed coarse scale basis in {timer.dt}s.")

        # ### Add neumann data
        # and assemble A and b for projection
        subdomain_problem.clear_bcs()
        traction_vector = dolfinx.fem.Function(V_i)
        rom_neumann_bc = multiscale_problem.get_neumann(cell_index)["online"]
        for neumann_bc in rom_neumann_bc:
            traction_vector.interpolate(neumann_bc["value"])
            neumann_bc.update({"value": traction_vector})
            subdomain_problem.add_neumann_bc(**neumann_bc)

        # ### Assemble full operators for projections
        A.zeroEntries()
        dolfinx.fem.petsc.assemble_matrix(A, a, bcs=[])
        A.assemble()
        Aop = FenicsxMatrixOperator(A, V_i, V_i)

        # recompile rhs because of neumann data
        L = dolfinx.fem.form(subdomain_problem.form_rhs)
        rhs = dolfinx.fem.petsc.create_vector(L)

        with rhs.localForm() as r_loc:
            r_loc.set(0.0)
        dolfinx.fem.petsc.assemble_vector(rhs, L)
        rhs_op = VectorOperator(source.make_array([rhs]))

        B = source.make_array(phi)
        a_local_op = project(Aop, B, B)
        b_local_op = project(rhs_op, B, None)
        a_local = a_local_op.matrix
        b_local = b_local_op.matrix

        dofs = dofmap.cell_dofs(cell_index)
        K[np.ix_(dofs, dofs)] += a_local
        f_ext[dofs] += b_local.flatten()

        # ### Define ROM bcs
        _, on_bottom_boundary = multiscale_problem.boundaries["bottom"]
        bottom_boundary_vertices = coarse_grid.locate_entities_boundary(0, on_bottom_boundary)
        xmin = np.amin(x_points, axis=0)
        origin_vertex = coarse_grid.locate_entities_boundary(0, point_at(xmin))

        # constrain y-component for each node
        for ent in bottom_boundary_vertices:
            dofs = dofmap.entity_dofs(0, ent)
            assert len(dofs) == 2
            rom_bcs.update({dofs[1]: 0.0})

        # constrain x-component for origin
        for ent in origin_vertex:
            dofs = dofmap.entity_dofs(0, ent)
            assert len(dofs) == 2
            rom_bcs.update({dofs[0]: 0.0})

    timer.stop()
    logger.info(f"Assembled ROM system of size {N=} in t={timer.dt}s.")

    apply_bcs(K, f_ext, list(rom_bcs.keys()), list(rom_bcs.values()))
    timer.start()
    Urom = np.linalg.solve(K, f_ext)
    timer.stop()
    logger.info(f"Computed ROM solution in t={timer.dt}s.")

    if output is not None:
        rom_sol = pathlib.Path(output)
        np.save(rom_sol.as_posix(), Urom)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--output", type=str)
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])
    compute_coarse_rom_solution(**args.__dict__)


==> anc/src/lpanel/create_lpanel_grid.py <==
import gmsh


def create_lpanel_grid(xmin, xmax, ymin, ymax, z=0., lc=1., num_cells=None, recombine=False, facets=False, out_file=None, gmsh_options=None):
    """create partition of the domain 
    Ω = [xmin, xmax] x [ymin, ymax] \\ 
        [xmin + (xmax-xmin)/2, xmax] x [ymin, ymin + (ymax-ymin)/2]
    (quadrilateral domain with bottom right quadrant missing)

                              x0 = xmin + (xmax-xmin)/2
                              y0 = ymin + (ymax-ymin)/2
    4--------3--------2       p0 = (x0, y0) 
    |                 |       p1 = (XMAX, y0)
    |                 |       p2 = (XMAX, YMAX)
    |                 |       p3 = (x0, YMAX)
    5        0--------1       p4 = (XMIN, YMAX)
    |        |                p5 = (XMIN, y0)  
    |        |                p6 = (XMIN, YMIN)
    |        |                p7 = (x0, YMIN)
    6--------7

    Parameters
    ----------
    xmin : float
    xmax : float
    ymin : float
    ymax : float
    z : optional, float
    lc : optional, float
        Float to control mesh size in Gmsh.
    num_cells : optional, int
        If not None, the number of cells in x and y.
        Results in n**2 - (n/2)**2 cells if recombine is True.
    recombine : optional, bool
        If True, recombine triangles into quadrilaterals.
    facets : optional, bool
        Create physical groups for boundaries.
    out_file : optioanl, str
        FilePath to write the grid.
    gmsh_options : optional, dict
        Gmsh options. Will be set via gmsh.option.setNumber.
    """

    gmsh.initialize()
    gmsh.model.add("lpanel")

    if gmsh_options is not None:
        try:
            for key, value in gmsh_options.items():
                gmsh.option.setNumber(key, value)
        except KeyError as err:
            raise err("Unknown Gmsh Option ...")


    # COOS
    ox = xmin + (xmax-xmin)/2
    oy = ymin + (ymax-ymin)/2

    p0 = gmsh.model.geo.addPoint(xmin, ymin, z, lc)
    p1 = gmsh.model.geo.addPoint(ox, ymin, z, lc)
    p2 = gmsh.model.geo.addPoint(ox, oy, z, lc)
    p3 = gmsh.model.geo.addPoint(xmax, oy, z, lc)
    p4 = gmsh.model.geo.addPoint(xmax, ymax, z, lc)
    p5 = gmsh.model.geo.addPoint(ox, ymax, z, lc)
    p6 = gmsh.model.geo.addPoint(xmin, ymax, z, lc)
    p7 = gmsh.model.geo.addPoint(xmin, oy, z, lc)

    # boundary
    l0 = gmsh.model.geo.addLine(p0, p1)
    l1 = gmsh.model.geo.addLine(p1, p2)
    l2 = gmsh.model.geo.addLine(p2, p3)
    l3 = gmsh.model.geo.addLine(p3, p4)
    l4 = gmsh.model.geo.addLine(p4, p5)
    l5 = gmsh.model.geo.addLine(p5, p6)
    l6 = gmsh.model.geo.addLine(p6, p7)
    l7 = gmsh.model.geo.addLine(p7, p0)

    # inner lines
    l52 = gmsh.model.geo.addLine(p5, p2)
    l72 = gmsh.model.geo.addLine(p7, p2)

    # line loops
    loop_1 = gmsh.model.geo.addCurveLoop([l0, l1, -l72, l7])
    loop_2 = gmsh.model.geo.addCurveLoop([l72, -l52, l5, l6])
    loop_3 = gmsh.model.geo.addCurveLoop([l2, l3, l4, l52])

    # surfaces
    quadrant_1 = gmsh.model.geo.addPlaneSurface([loop_1])
    quadrant_2 = gmsh.model.geo.addPlaneSurface([loop_2])
    quadrant_3 = gmsh.model.geo.addPlaneSurface([loop_3])

    if num_cells is not None:
        if num_cells % 2:
            raise ValueError(f"'num_cells' needs to be an even number, but is {num_cells=}")
        n = int(num_cells / 2)

        gmsh.model.geo.mesh.setTransfiniteCurve(l0, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l1, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l2, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l3, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l4, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l5, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l6, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l7, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l52, n + 1)
        gmsh.model.geo.mesh.setTransfiniteCurve(l72, n + 1)

        gmsh.model.geo.mesh.setTransfiniteSurface(quadrant_1, "Left")
        gmsh.model.geo.mesh.setTransfiniteSurface(quadrant_2, "Left")
        gmsh.model.geo.mesh.setTransfiniteSurface(quadrant_3, "Left")

        if recombine:
            # setRecombine(dim, tag, angle=45.0)
            gmsh.model.geo.mesh.setRecombine(2, quadrant_1)
            gmsh.model.geo.mesh.setRecombine(2, quadrant_2)
            gmsh.model.geo.mesh.setRecombine(2, quadrant_3)

    gmsh.model.geo.synchronize()
    gmsh.model.addPhysicalGroup(2, [quadrant_1, quadrant_2, quadrant_3])

    if facets:
        gmsh.model.add_physical_group(1, [l2], 11, name="y0")
        gmsh.model.add_physical_group(1, [l3], 12, name="right")
        gmsh.model.add_physical_group(1, [l4, l5], 13, name="top")
        gmsh.model.add_physical_group(1, [l6, l7], 14, name="left")
        gmsh.model.add_physical_group(1, [l0], 15, name="bottom")
        gmsh.model.add_physical_group(1, [l1], 16, name="x0")

    filepath = out_file or "./lpanel.msh"

    gmsh.model.mesh.generate(2)
    gmsh.write(filepath)
    gmsh.finalize()


==> anc/src/lpanel/lpanel_error.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.domain import Domain
from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.product import InnerProduct
from multi.dofmap import DofMap
from multi.solver import build_nullspace

from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.lpanel.lpanel_problem import LpanelProblem


def lpanel_error(
    distribution,
    real,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute fom solution and rom error"""

    logger = getLogger(
        "src.lpanel_example.error", level=loglvl, filename=logfile
    )
    timer = Timer("error")

    example_config = ExampleConfig(**kwargs)

    lpanel_problem = LpanelProblem(example_config.coarse_grid, example_config.fine_grid)
    lpanel_problem.degree = example_config.degree
    lpanel_problem.material = example_config.material
    lpanel_problem.setup_coarse_grid()
    lpanel_problem.setup_fine_grid()
    lpanel_problem.setup_coarse_space()
    lpanel_problem.setup_fine_space()

    coarse_grid = lpanel_problem.coarse_grid
    fine_grid = lpanel_problem.fine_grid

    mat = lpanel_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = lpanel_problem.W  # coarse space
    V = lpanel_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    fom_dirichlet_bc = lpanel_problem.get_dirichlet()["homogeneous"]

    # Neumann data
    fom_neumann_bc = lpanel_problem.get_neumann()["fom"]

    # ### solve FOM problem
    fom_problem = LinearElasticityProblem(
        fine_grid, V, E=E, NU=NU, plane_stress=plane_stress
    )
    for dirichlet_bc in fom_dirichlet_bc:
        fom_problem.add_dirichlet_bc(**dirichlet_bc)
    traction_vector = dolfinx.fem.Function(V)
    for neumann_bc in fom_neumann_bc:
        traction_vector.interpolate(neumann_bc["value"])
        neumann_bc.update({"value": traction_vector})
        fom_problem.add_neumann_bc(**neumann_bc)

    petsc_opts = {"ksp_type": "cg", "pc_type": "gamg"}
    fom_problem.setup_solver(petsc_options=petsc_opts)
    fom_solver = fom_problem.solver
    fom_solver.rtol = 1.0e-10

    fom_bcs = fom_problem.get_dirichlet_bcs()
    timer.start()
    fom_problem.assemble_matrix(bcs=fom_bcs)
    fom_problem.assemble_vector(bcs=fom_bcs)
    timer.stop()
    N_delta = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.info(f"FOM system size N={N_delta}.")
    logger.info(f"Assembled FOM in t={timer.dt}s.")

    null_space = build_nullspace(FenicsxVectorSpace(V))
    ns = [v.real_part.impl for v in null_space.vectors]
    null_space = PETSc.NullSpace().create(vectors=ns)
    fom_problem.A.setNearNullSpace(null_space)

    u_fom = dolfinx.fem.Function(V)
    u_fom.name = "u_fom"

    fom_solver.setMonitor(
        lambda _, its, rnorm: print(f"Iteration: {its}, rel. residual: {rnorm}")
    )
    timer.start()
    fom_solver.solve(fom_problem.b, u_fom.vector)
    timer.stop()
    logger.info(f"Computed FOM solution in t={timer.dt}s.")

    fom_xdmf = example_config.fom_solution(distribution, real)
    with dolfinx.io.XDMFFile(fine_grid.grid.comm, fom_xdmf.as_posix(), "w") as out:
        out.write_mesh(fine_grid.grid)
        out.write_function(u_fom)

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    LOC_ERR = []
    LOC_FOM = []
    GL_ERR = []

    rom_solution_npz = example_config.rom_solution(distribution, real)
    rom_solution_data = np.load(rom_solution_npz, allow_pickle=True)
    U_ROM = rom_solution_data["U"]
    NUM_MODES = rom_solution_data["num_modes"]

    # postprocessing
    for cell_index in range(coarse_grid.num_cells):
        logger.debug(f"{cell_index=}")
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            ct = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )
        source = FenicsxVectorSpace(V_i)

        product_name = product
        if product_name == "energy":
            Ω = Domain(subdomain, cell_markers=ct)
            problem = LinearElasticityProblem(
                Ω, V_i, E=E, NU=NU, plane_stress=plane_stress
            )
            form = problem.form_lhs
            inner_product = InnerProduct(V_i, form, bcs=())
        else:
            inner_product = InnerProduct(V_i, product_name, bcs=())

        matrix = inner_product.assemble_matrix()
        product_op = FenicsxMatrixOperator(matrix, V_i, V_i)

        u_fom_local = dolfinx.fem.Function(V_i)
        u_fom_local.name = "u_fom_local"
        u_fom_local.interpolate(u_fom)

        u_rom_local = dolfinx.fem.Function(V_i)
        u_rom_local.name = "u_rom_local"

        err_local = dolfinx.fem.Function(V_i)
        err_local.name = "u_err"
        err_vec = err_local.vector

        loc_err_norm = []
        loc_fom_norm = []

        for modes_it, num_modes in enumerate(list(range(NUM_MAX_MODES + 1))):

            dofs_per_edge = max_modes.copy()
            dofs_per_edge[max_modes > num_modes] = num_modes
            dofmap.distribute_dofs(2, dofs_per_edge, 0)

            basis = select_modes(bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index])

            u_rom_vec = u_rom_local.vector
            dofs = dofmap.cell_dofs(cell_index)
            Urom = U_ROM[modes_it]
            u_rom_vec.array[:] = basis.T @ Urom[dofs]

            with err_vec.localForm() as e_loc:
                e_loc.set(0)
            err_vec.axpy(1.0, u_fom_local.vector)
            err_vec.axpy(-1.0, u_rom_vec)

            fom = source.make_array([u_fom_local.vector])
            rom = source.make_array([u_rom_local.vector])
            err = fom - rom
            fom_norm = fom.norm(product_op)
            err_norm = err.norm(product_op)

            loc_err_norm.append(err_norm)
            loc_fom_norm.append(fom_norm)
            logger.debug(f"{num_modes=}     {err_norm=}")

        loc_err_norm = np.hstack(loc_err_norm)
        loc_fom_norm = np.hstack(loc_fom_norm)
        LOC_ERR.append(loc_err_norm)
        LOC_FOM.append(loc_fom_norm)

    LOC_ERR = np.array(LOC_ERR)
    LOC_FOM = np.array(LOC_FOM)

    # column i contains local err norm for num_modes=i
    GL_ERR = np.sqrt(np.sum(LOC_ERR ** 2, axis=0))
    GL_FOM = np.sqrt(np.sum(LOC_FOM ** 2, axis=0))

    GL_REL_ERR = GL_ERR / GL_FOM

    outstream = example_config.error(distribution, real)
    NUM_DOFS = []
    for array in U_ROM:
        NUM_DOFS.append(array.size)
    np.savez(outstream.as_posix(), err=GL_REL_ERR, abserr=GL_ERR, num_modes=NUM_MODES, num_dofs=NUM_DOFS)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    lpanel_error(**args.__dict__)


==> anc/src/lpanel/lpanel_fields.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
from petsc4py import PETSc
import numpy as np

from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.dofmap import DofMap
from multi.solver import build_nullspace

from pymor.bindings.fenicsx import FenicsxVectorSpace
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.lpanel.lpanel_problem import LpanelProblem


def lpanel_fields(
    distribution,
    real,
    num_modes,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """write local fields (ufom, urom, uerr)"""

    logger = getLogger(
        "src.lpanel.fields", level=loglvl, filename=logfile
    )
    timer = Timer("fields")

    example_config = ExampleConfig(**kwargs)

    lpanel_problem = LpanelProblem(example_config.coarse_grid, example_config.fine_grid)
    lpanel_problem.degree = example_config.degree
    lpanel_problem.material = example_config.material
    lpanel_problem.setup_coarse_grid()
    lpanel_problem.setup_fine_grid()
    lpanel_problem.setup_coarse_space()
    lpanel_problem.setup_fine_space()

    coarse_grid = lpanel_problem.coarse_grid
    fine_grid = lpanel_problem.fine_grid

    mat = lpanel_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = lpanel_problem.W  # coarse space
    V = lpanel_problem.V  # fine space
    fe_family = W.element.basix_element.family

    # Dirichlet data
    fom_dirichlet_bc = lpanel_problem.get_dirichlet()["homogeneous"]

    # Neumann data
    fom_neumann_bc = lpanel_problem.get_neumann()["fom"]

    # ### solve FOM problem
    fom_problem = LinearElasticityProblem(
        fine_grid, V, E=E, NU=NU, plane_stress=plane_stress
    )
    for dirichlet_bc in fom_dirichlet_bc:
        fom_problem.add_dirichlet_bc(**dirichlet_bc)
    traction_vector = dolfinx.fem.Function(V)
    for neumann_bc in fom_neumann_bc:
        traction_vector.interpolate(neumann_bc["value"])
        neumann_bc.update({"value": traction_vector})
        fom_problem.add_neumann_bc(**neumann_bc)

    petsc_opts = {"ksp_type": "cg", "pc_type": "gamg"}
    fom_problem.setup_solver(petsc_options=petsc_opts)
    fom_solver = fom_problem.solver
    fom_solver.rtol = 1.0e-10

    fom_bcs = fom_problem.get_dirichlet_bcs()
    timer.start()
    fom_problem.assemble_matrix(bcs=fom_bcs)
    fom_problem.assemble_vector(bcs=fom_bcs)
    timer.stop()
    N_delta = V.dofmap.bs * V.dofmap.index_map.size_global
    logger.info(f"FOM system size N={N_delta}.")
    logger.info(f"Assembled FOM in t={timer.dt}s.")

    null_space = build_nullspace(FenicsxVectorSpace(V))
    ns = [v.real_part.impl for v in null_space.vectors]
    null_space = PETSc.NullSpace().create(vectors=ns)
    fom_problem.A.setNearNullSpace(null_space)

    u_fom = dolfinx.fem.Function(V)
    u_fom.name = "u_fom"

    fom_solver.setMonitor(
        lambda _, its, rnorm: print(f"Iteration: {its}, rel. residual: {rnorm}")
    )
    timer.start()
    fom_solver.solve(fom_problem.b, u_fom.vector)
    timer.stop()
    logger.info(f"Computed FOM solution in t={timer.dt}s.")

    fom_xdmf = example_config.fom_solution(distribution, real)
    with dolfinx.io.XDMFFile(fine_grid.grid.comm, fom_xdmf.as_posix(), "w") as out:
        out.write_mesh(fine_grid.grid)
        out.write_function(u_fom)

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    rom_solution_npz = example_config.rom_solution(distribution, real)
    rom_solution_data = np.load(rom_solution_npz, allow_pickle=True)
    U_ROM = rom_solution_data["U"]
    NUM_MODES = rom_solution_data["num_modes"]
    assert num_modes in NUM_MODES

    # postprocessing
    for cell_index in range(coarse_grid.num_cells):
        logger.debug(f"{cell_index=}")
        # read subdomain grid
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )

        u_fom_local = dolfinx.fem.Function(V_i)
        u_fom_local.name = "u_fom_local"
        u_fom_local.interpolate(u_fom)

        u_rom_local = dolfinx.fem.Function(V_i)
        u_rom_local.name = "u_rom_local"

        err_local = dolfinx.fem.Function(V_i)
        err_local.name = "u_err"
        err_vec = err_local.vector

        vtkfilename = example_config.fields_subdomain(distribution, real, cell_index)
        vtkfile = dolfinx.io.VTKFile(subdomain.comm, vtkfilename.as_posix(), "w")

        dofs_per_edge = max_modes.copy()
        dofs_per_edge[max_modes > num_modes] = num_modes
        dofmap.distribute_dofs(2, dofs_per_edge, 0)

        basis = select_modes(bases[cell_index], max_modes[cell_index], dofs_per_edge[cell_index])

        u_rom_vec = u_rom_local.vector
        dofs = dofmap.cell_dofs(cell_index)
        Urom = U_ROM[num_modes]
        u_rom_vec.array[:] = basis.T @ Urom[dofs]

        with err_vec.localForm() as e_loc:
            e_loc.set(0)
        err_vec.axpy(1.0, u_fom_local.vector)
        err_vec.axpy(-1.0, u_rom_vec)

        vtkfile.write_function([u_fom_local, u_rom_local, err_local], float(num_modes))
        vtkfile.close()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("num_modes", type=int, help="The number of fine scale edge modes.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    lpanel_fields(**args.__dict__)


==> anc/src/lpanel/lpanel_problem.py <==
import numpy as np
from dolfinx.mesh import locate_entities_boundary
from petsc4py.PETSc import ScalarType

from multi.boundary import point_at, plane_at, within_range
from multi.problems import MultiscaleProblem


class HatFunctionFactory(object):
    """factory for piece-wise linear functions"""

    def __init__(self, points, value):
        """initialize

        Parameters
        ----------
        points : list of floats
            The interpolation points.
        value : float
            The function value at the mid point.

        """
        self.p = points
        self.v = value

    def get_hat_function(self):
        """returns a callable that defines a function

                (v)
                / \
            f1 /   \ f2        # noqa: W605
              /     \
             /       \
            /         \
          (p0)  (p1)  (p2)

        """
        p = self.p
        v = self.v


        def hat(x):
            f_1 = v * (x[0] - p[0])
            f_2 = v * (p[2] - x[0])

            fx = np.zeros_like(x[0])
            fy = f_1 * np.heaviside(x[0] - p[0], 1) - f_1 * np.heaviside(x[0] - p[1], 1) + f_2 * np.heaviside(x[0] - p[1], 1)
            return np.array([fx, fy])

        return hat


class LpanelProblem(MultiscaleProblem):
    def __init__(self, coarse_grid_path, fine_grid_path):
        super().__init__(coarse_grid_path, fine_grid_path)
        self.setup_coarse_grid()

        cell_sets = self.cell_sets

        y0 = cell_sets["y0"]
        right = cell_sets["right"]
        top = cell_sets["top"]
        left = cell_sets["left"]
        bottom = cell_sets["bottom"]
        x0 = cell_sets["x0"]

        corners = set()
        corners.update(y0.intersection(right))
        corners.update(right.intersection(top))
        corners.update(top.intersection(left))
        corners.update(left.intersection(bottom))
        corners.update(bottom.intersection(x0))

        assert len(corners) == 5

        # recessed corner is part of inner
        # y0 and x0 do not intersect

        # boundary without corners and recessed corner
        boundary_layer = cell_sets["boundary"]
        boundary_layer.difference_update(corners)

        inner = cell_sets["inner"]

        cs = {"inner": inner, "boundary": boundary_layer, "corners": corners}

        # check
        Σ = 0
        for cset in cs.values():
            Σ += len(cset)

        assert np.isclose(Σ, self.coarse_grid.num_cells)

        self.build_edge_basis_config(cs)

    @property
    def cell_sets(self):
        cell_sets = {}

        coarse_grid = self.coarse_grid
        assert coarse_grid.facet_markers.values.size > 0
        num_cells = coarse_grid.num_cells

        partial_Ω = set()  # cell set for the whole boundary
        boundaries = self.boundaries
        facet_dim = 1
        for key, values in boundaries.items():
            marker = values[0]

            facets = coarse_grid.facet_markers.find(marker)
            cells = coarse_grid.get_cells(facet_dim, facets)
            cell_sets[key] = set(cells)  # use same name for cell set and boundary

            partial_Ω.update(set(cells))

        inner = set(range(num_cells)).difference(partial_Ω)
        cell_sets["boundary"] = partial_Ω
        cell_sets["inner"] = inner
        cell_sets["dirichlet"] = cell_sets["bottom"]

        # ### define neumann set
        # compute unit length from num_cells
        num_cells = coarse_grid.num_cells
        x = coarse_grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)
        n = np.sqrt(4*num_cells/3)
        ul = (xmax[0]-xmin[0])/n

        oy = xmin[1] + (xmax[1]-xmin[1])/2
        neumann_locator = within_range([xmax[0] - 2*ul, oy, 0.], [xmax[0], oy, 0.])
        neumann_facets = locate_entities_boundary(coarse_grid.grid, 1, neumann_locator)
        neumann_cells = coarse_grid.get_cells(1, neumann_facets)
        cell_sets["neumann"] = set(neumann_cells)

        return cell_sets

    @property
    def boundaries(self):
        x = self.coarse_grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)

        # COOS
        ox = xmin[0] + (xmax[0]-xmin[0])/2
        oy = xmin[1] + (xmax[1]-xmin[1])/2

        return {
                "y0": (11, within_range([ox, oy, 0.], [xmax[0], oy, 0.])),
                "right": (12, plane_at(xmax[0], "x")),
                "top": (13, plane_at(xmax[1], "y")),
                "left": (14, plane_at(xmin[0], "x")),
                "bottom": (15, plane_at(xmin[1], "y")),
                "x0": (16, within_range([ox, xmin[1], 0.], [ox, oy, 0.])),
                }

    def get_dirichlet(self, cell_index=None):
        """return dirichlet bcs"""
        zeroes = np.array([0., 0.], dtype=ScalarType)
        zero = ScalarType(0.0)

        cell_sets = self.cell_sets
        _, bottom_locator = self.boundaries["bottom"]

        fix_bottom_left = {
                "value": zeroes,
                "boundary": point_at([0.0, 0.0, 0.0]),
                "method": "geometrical"
                }
        fix_uy_bottom = {
                "value": zero,
                "boundary": bottom_locator,
                "sub": 1,
                "method": "geometrical",
                "entity_dim": 1,
                }
        bottom_left_cell = cell_sets["bottom"].intersection(
                cell_sets["left"]
                )

        hom = []
        if cell_index is not None:
            # offline phase
            patch = self.coarse_grid.get_patch(cell_index)
            if np.any([cell in cell_sets["bottom"] for cell in patch]):
                hom.append(fix_uy_bottom)
            if bottom_left_cell in patch:
                hom.append(fix_bottom_left)
            if cell_index in cell_sets["inner"]:
                hom.clear()
        else:
            # online (fom, rom)
            hom.append(fix_bottom_left)
            hom.append(fix_uy_bottom)

        bcs = {}
        bcs["homogeneous"] = hom
        bcs["inhomogeneous"] = []
        return bcs


    def get_remove_kernel(self, cell_index):
        cell_sets = self.cell_sets
        bottom_left_cell = cell_sets["bottom"].intersection(
                cell_sets["left"]
                )
        patch = self.coarse_grid.get_patch(cell_index)
        if bottom_left_cell in patch:
            return False
        else:
            return True

    def get_gamma_out(self, cell_index):
        """returns marker to be used with locate_enities_boundary"""

        grid = self.coarse_grid
        patch = grid.get_patch(cell_index)
        x = grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)

        cell_sets = self.cell_sets
        tol = 1e-3

        start = [xmin[0], xmin[1], 0.0]
        end = [xmax[0], xmax[1], 0.0]
        x0 = xmin[0] + (xmax[0]-xmin[0])/2
        y0 = xmin[1] + (xmax[1]-xmin[1])/2

        def everywhere(x):
            return np.full(x[0].shape, True, dtype=bool)

        to_be_excluded = set()

        for boundary in ["bottom", "left", "right", "top"]:
            if np.any([cell in cell_sets[boundary] for cell in patch]):
                to_be_excluded.add(boundary)

        for facets in to_be_excluded:
            if facets == "bottom":
                start[1] += tol
            elif facets == "left":
                start[0] += tol
            elif facets == "right":
                end[0] -= tol
            elif facets == "top":
                end[1] -= tol

        # if some cell in patch shares x0, but not y0
        if np.any([cell in cell_sets["x0"] for cell in patch]):
            if not np.any([cell in cell_sets["y0"] for cell in patch]):
                end[0] -= (x0 + tol)

                return within_range(start, end)

        # if some cell in patch shares y0, but not x0
        if np.any([cell in cell_sets["y0"] for cell in patch]):
            if not np.any([cell in cell_sets["x0"] for cell in patch]):
                start[1] += (y0 + tol)

                return within_range(start, end)

        # both x0 and y0
        if np.any([cell in cell_sets["x0"] for cell in patch]):
            if np.any([cell in cell_sets["y0"] for cell in patch]):
                end_range_1 = [xmax[0] - (x0 + tol), xmax[1], 0.0]
                start_range_2 = [xmin[0], xmin[1] + (y0 + tol), 0.0]

                def gamma(x):
                    r1 = within_range(start, end_range_1)  # excluded x0
                    r2 = within_range(start_range_2, end)  # excluded y0
                    return np.logical_or(r1(x), r2(x))

                return gamma

        if len(to_be_excluded) < 1:
            return everywhere
        else:
            return within_range(start, end)

    def get_neumann(self, cell_index=None):
        """return neumann data

        offline: 
            • apply traction if any cell in the patch is part of
              the set y0.
            • use the marker that locates boundary globally
              self.boundaries is used to create facet tags for the
              respective oversampling domain.
              See src.compute_pod_modes.py
        online:
            • FOM: simply pass the neumann bc defined globally
            • ROM: define neumann bc using local subdomain markers (b:1, l:2, r:3, t:4)
        """

        cell_sets = self.cell_sets

        # NOTE all facets on the line L=[ox, oy]x[xmax, oy]
        # are marked.
        # The Neumann boundary includes only the last two
        # cells on this line.
        # The reason for using "y0" is that I did not want to
        # split up the line in gmsh to be able to add
        # a physical group there.
        (marker, locator) = self.boundaries["y0"]

        # compute unit length from num_cells
        num_cells = self.coarse_grid.num_cells
        x = self.coarse_grid.grid.geometry.x
        xmin = np.amin(x, axis=0)
        xmax = np.amax(x, axis=0)
        n = np.sqrt(4*num_cells/3)
        ul = (xmax[0]-xmin[0])/n

        FORCE = 2e2 / ul
        hat_factory = HatFunctionFactory([xmax[0] - 2*ul, xmax[0] - ul, xmax[0]], FORCE)
        traction = hat_factory.get_hat_function()

        global_bc = {"marker": marker, "value": traction}
        local_bc = {"marker": 1, "value": traction}  # bottom

        offline = []
        online = []
        fom = []

        if cell_index is not None:
            patch = self.coarse_grid.get_patch(cell_index)
            if np.any([cell in cell_sets["neumann"] for cell in patch]):
                offline.append(global_bc)
            if cell_index in cell_sets["neumann"]:
                online.append(local_bc)
        else:
            fom.append(global_bc)

        neumann = {}
        neumann["fom"] = fom
        neumann["offline"] = offline
        neumann["online"] = online
        return neumann


==> anc/src/lpanel/lpanel_rom.py <==
import sys
import argparse
import dolfinx
from mpi4py import MPI
import numpy as np

from multi.boundary import point_at
from multi.domain import RectangularDomain
from multi.problems import LinearElasticityProblem
from multi.io import select_modes, BasesLoader
from multi.dofmap import DofMap
from multi.bcs import apply_bcs

from scipy.sparse import csc_array
from scipy.sparse.linalg import spsolve

from pymor.algorithms.projection import project
from pymor.bindings.fenicsx import FenicsxVectorSpace, FenicsxMatrixOperator
from pymor.operators.constructions import VectorOperator
from pymor.core.logger import getLogger
from pymor.tools.timing import Timer

from src.definitions import ExampleConfig
from src.lpanel.lpanel_problem import LpanelProblem


def lpanel_rom(
    distribution,
    real,
    product="l2",
    loglvl="INFO",
    logfile=None,
    **kwargs,
):
    """compute rom solution for lpanel example"""

    logger = getLogger(
        "src.lpanel_example.rom", level=loglvl, filename=logfile
    )
    timer = Timer("rom")

    example_config = ExampleConfig(**kwargs)

    lpanel_problem = LpanelProblem(example_config.coarse_grid, example_config.fine_grid)
    lpanel_problem.degree = example_config.degree
    lpanel_problem.material = example_config.material
    lpanel_problem.setup_coarse_grid()
    lpanel_problem.setup_coarse_space()

    coarse_grid = lpanel_problem.coarse_grid

    # ### points of the coarse grid
    x_points = coarse_grid.grid.geometry.x

    mat = lpanel_problem.material
    E = mat["Material parameters"]["E"]["value"]
    NU = mat["Material parameters"]["NU"]["value"]
    plane_stress = mat["Constraints"]["plane_stress"]

    W = lpanel_problem.W  # coarse space
    fe_family = W.element.basix_element.family

    bases_dir = example_config.basis(distribution, real, 0).parent
    loader = BasesLoader(bases_dir, coarse_grid.num_cells)
    bases, max_modes = loader.read_bases()

    local_max = np.amax(max_modes, axis=1)
    NUM_MAX_MODES = np.amax(local_max)
    logger.info(f"Global max number of modes per edge {NUM_MAX_MODES=}.")

    dofmap = DofMap(coarse_grid)

    # return values
    U_ROM = []
    NUM_MODES = []
    NUM_DOFS = []

    for num_modes in range(NUM_MAX_MODES + 1):
        logger.info(f"Computing ROM solution for {num_modes=}")

        dofs_per_edge = max_modes.copy()
        dofs_per_edge[max_modes > num_modes] = num_modes
        dofmap.distribute_dofs(2, dofs_per_edge, 0)

        N = dofmap.num_dofs
        K = np.zeros((N, N))
        f_ext = np.zeros(N)
        rom_bcs = {}

        _, on_bottom_boundary = lpanel_problem.boundaries["bottom"]
        bottom_boundary_vertices = coarse_grid.locate_entities_boundary(
            0, on_bottom_boundary
        )
        xmin = np.amin(x_points, axis=0)
        origin_vertex = coarse_grid.locate_entities_boundary(
            0, point_at(xmin)
        )

        # ### assemble high fidelity operators once
        cell_index = 0
        subdomain_xdmf = example_config.subdomain_grid(cell_index)
        subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain = xdmf.read_mesh(name="Grid")
            subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
        subdomain.topology.create_connectivity(
            subdomain.topology.dim, subdomain.topology.dim - 1
        )
        with dolfinx.io.XDMFFile(
            MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r"
        ) as xdmf:
            subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

        V_i = dolfinx.fem.VectorFunctionSpace(
            subdomain, (fe_family, example_config.degree)
        )
        source = FenicsxVectorSpace(V_i)

        omega = RectangularDomain(subdomain, subdomain_ct, subdomain_ft)
        subdomain_problem = LinearElasticityProblem(
            omega, V_i, E=E, NU=NU, plane_stress=plane_stress
        )
        subdomain_problem.clear_bcs()
        subdomain_problem.setup_solver()
        subdomain_problem.assemble_matrix()
        subdomain_problem.assemble_vector()

        Aop = FenicsxMatrixOperator(subdomain_problem.A, V_i, V_i)
        rhs_op = VectorOperator(source.make_array([subdomain_problem.b]))

        # ### local contributions
        loc_A = []
        loc_b = []

        for cell_index in range(coarse_grid.num_cells):
            local_basis = select_modes(bases[cell_index], max_modes[cell_index],
                                       dofs_per_edge[cell_index])
            B = source.from_numpy(local_basis)
            a_local_op = project(Aop, B, B)
            b_local_op = project(rhs_op, B, None)
            a_local = a_local_op.matrix
            b_local = b_local_op.matrix
            loc_A.append(a_local)
            loc_b.append(b_local)


        timer.start()
        for cell_index in range(coarse_grid.num_cells):

            # local contributions
            lhs = loc_A[cell_index]
            rhs = loc_b[cell_index]

            rom_neumann_bc = lpanel_problem.get_neumann(cell_index)["online"]
            if len(rom_neumann_bc) > 0:
                subdomain_xdmf = example_config.subdomain_grid(cell_index)
                subdomain_facets_xdmf = example_config.subdomain_facets(cell_index)

                with dolfinx.io.XDMFFile(
                    MPI.COMM_SELF, subdomain_xdmf.as_posix(), "r"
                ) as xdmf:
                    subdomain = xdmf.read_mesh(name="Grid")
                    subdomain_ct = xdmf.read_meshtags(subdomain, name="Grid")
                subdomain.topology.create_connectivity(
                    subdomain.topology.dim, subdomain.topology.dim - 1
                )
                with dolfinx.io.XDMFFile(
                    MPI.COMM_SELF, subdomain_facets_xdmf.as_posix(), "r"
                ) as xdmf:
                    subdomain_ft = xdmf.read_meshtags(subdomain, name="Grid")

                V_i = dolfinx.fem.VectorFunctionSpace(
                    subdomain, (fe_family, example_config.degree)
                )
                source = FenicsxVectorSpace(V_i)
                omega = RectangularDomain(subdomain, subdomain_ct, subdomain_ft)
                subdomain_problem = LinearElasticityProblem(
                    omega, V_i, E=E, NU=NU, plane_stress=plane_stress
                )
                subdomain_problem.clear_bcs()

                traction_vector = dolfinx.fem.Function(V_i)
                for neumann_bc in rom_neumann_bc:
                    traction_vector.interpolate(neumann_bc["value"])
                    neumann_bc.update({"value": traction_vector})
                    subdomain_problem.add_neumann_bc(**neumann_bc)

                subdomain_problem.setup_solver()
                subdomain_problem.assemble_vector()
                rhs_op = VectorOperator(source.make_array([subdomain_problem.b]))
                local_basis = select_modes(bases[cell_index], max_modes[cell_index],
                                           dofs_per_edge[cell_index])
                B = source.from_numpy(local_basis)
                b_local_op = project(rhs_op, B, None)
                rhs = b_local_op.matrix

            dofs = dofmap.cell_dofs(cell_index)
            K[np.ix_(dofs, dofs)] += lhs
            f_ext[dofs] += rhs.flatten()

            # ### macroscopic bcs
            # constrain y-component for each node on bottom boundary
            for ent in bottom_boundary_vertices:
                dofs = dofmap.entity_dofs(0, ent)
                assert len(dofs) == 2
                rom_bcs.update({dofs[1]: 0.0})

            # ### macroscopic bcs
            # constrain x-component for origin
            for ent in origin_vertex:
                dofs = dofmap.entity_dofs(0, ent)
                assert len(dofs) == 2
                rom_bcs.update({dofs[0]: 0.0})

        timer.stop()
        logger.info(f"ROM system size {N=}.")
        logger.info(f"Assembled ROM in t={timer.dt}s.")

        apply_bcs(K, f_ext, list(rom_bcs.keys()), list(rom_bcs.values()))
        timer.start()
        Urom = spsolve(csc_array(K), f_ext)
        timer.stop()
        logger.info(f"Computed ROM solution in t={timer.dt}s.")

        U_ROM.append(Urom)
        NUM_MODES.append(num_modes)
        NUM_DOFS.append(N)

    rom_sol = example_config.rom_solution(distribution, real)
    # NOTE requires np.load(..., allow_pickle=True)
    np.savez(
        rom_sol.as_posix(),
        U=np.array(U_ROM, dtype=object),
        num_modes=NUM_MODES,
        max_modes=max_modes,
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # common for all examples
    parser.add_argument("distribution", type=str, help="The distribution used for sampling.")
    parser.add_argument("real", type=int, help="The i-th realization.")
    parser.add_argument("--product", type=str, help="The inner product to use.")

    # optional, to be passed to ExampleConfig
    parser.add_argument("--degree", type=int)
    parser.add_argument("--material", type=str)
    parser.add_argument("--name", type=str)
    parser.add_argument("--num_real", type=int)
    parser.add_argument("--num_testvecs", type=int)
    parser.add_argument("--nx", type=int)
    parser.add_argument("--nxy", type=int)
    parser.add_argument("--ny", type=int)
    parser.add_argument("--range_product", type=str)
    parser.add_argument("--rce_type", type=int)
    parser.add_argument("--source_product", type=str)
    parser.add_argument("--ttol", type=float)

    # optional
    parser.add_argument("--loglvl", type=str, help="The log level.")
    parser.add_argument("--logfile", type=str, help="The filename to write log to.")

    args = parser.parse_args(sys.argv[1:])

    lpanel_rom(**args.__dict__)


==> anc/src/lpanel/plot_error_norm.py <==
from src.definitions import ExampleConfig
from multi.postprocessing import read_bam_colors
from multi.plotting_context import PlottingContext
import numpy as np


def plot_error_norm(examples, out_file):
    """plot error norm against number for dofs"""

    bamcd = read_bam_colors()
    red = bamcd["red"]
    blue = bamcd["blue"]

    marker = {"lpanel_1": "s", "lpanel_2": "o", "lpanel_3": "P"}
    color = {"normal": tuple(red[0]), "multivariate_normal": tuple(blue[0])}

    with PlottingContext([__file__, out_file], "pdiercks_multi") as fig:
        # figure.figsize: 4.773, 2.950
        width = 4.773
        height = 2.95
        factor = 1.0
        fig.set_size_inches(factor * width, factor * height)
        ax = fig.subplots()

        for kwargs in examples:
            ex = ExampleConfig(**kwargs)
            for distr in color.keys():
                mark = marker[ex.name]
                clr = color[distr]
                npz = ex.mean_error(distr)
                data = np.load(npz.as_posix())

                npz_std = ex.std_error(distr)
                data_std = np.load(npz_std.as_posix())
                std = data_std["std"]

                if distr == "multivariate_normal":
                    label = "correlated, "
                if distr == "normal":
                    label = "uncorrelated, "
                label += r"$\texttt{ttol}"+r"={}".format(ex.ttol)+"$"

                ax.semilogy(
                        data["num_dofs"], data["err"],
                        color=clr, marker=mark, label=label
                        )
                ax.fill_between(data["num_dofs"], data["err"]-std, data["err"]+std,
                        alpha=0.2, color=clr)

        ax.set_xlabel("Number of DOFs.")
        numerator = r"\norm{u_{\mathrm{fom}} - u_{\mathrm{rom}}}"
        denominator = r"\norm{u_{\mathrm{fom}}}"
        ax.set_ylabel(r"$\nicefrac{{{}}}{{{}}}$".format(numerator, denominator))
        ax.legend(loc="best", bbox_to_anchor=(0.65, 1.0))


==> anc/src/lpanel/trace_err_warp_by_vector.py <==
# trace generated using paraview version 5.11.0

import sys
import argparse
# import paraview
# paraview.compatibility.major = 5
# paraview.compatibility.minor = 11

from paraview.simple import (
        _DisableFirstRenderCameraReset,
        ColorBy,
        GetActiveViewOrCreate,
        GetAnimationScene,
        GetLayout,
        GetColorTransferFunction,
        GetOpacityTransferFunction,
        GetScalarBar,
        Hide,
        HideScalarBarIfNotNeeded,
        PVDReader,
        SaveScreenshot,
        Show,
        WarpByVector,
        )


def main(pvd_file, png_file):
    _DisableFirstRenderCameraReset()

    fieldspvd = PVDReader(registrationName='fields.pvd', FileName=pvd_file)
    fieldspvd.CellArrays = ['vtkGhostType', 'vtkOriginalCellIds']
    fieldspvd.PointArrays = ['vtkOriginalPointIds', 'vtkGhostType', 'u_fom_local', 'u_rom_local', 'u_err']

    # get animation scene
    animationScene1 = GetAnimationScene()

    # update animation scene based on data timesteps
    animationScene1.UpdateAnimationUsingDataTimeSteps()

    # get active view
    renderView1 = GetActiveViewOrCreate('RenderView')

    # show data in view
    fieldspvdDisplay = Show(fieldspvd, renderView1, 'UnstructuredGridRepresentation')

    # trace defaults for the display properties.
    fieldspvdDisplay.Representation = 'Surface'
    fieldspvdDisplay.ColorArrayName = [None, '']
    fieldspvdDisplay.SelectTCoordArray = 'None'
    fieldspvdDisplay.SelectNormalArray = 'None'
    fieldspvdDisplay.SelectTangentArray = 'None'
    fieldspvdDisplay.OSPRayScaleArray = 'u_err'
    fieldspvdDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
    fieldspvdDisplay.SelectOrientationVectors = 'None'
    fieldspvdDisplay.ScaleFactor = 40.000000000000014
    fieldspvdDisplay.SelectScaleArray = 'None'
    fieldspvdDisplay.GlyphType = 'Arrow'
    fieldspvdDisplay.GlyphTableIndexArray = 'None'
    fieldspvdDisplay.GaussianRadius = 2.0000000000000004
    fieldspvdDisplay.SetScaleArray = ['POINTS', 'u_err']
    fieldspvdDisplay.ScaleTransferFunction = 'PiecewiseFunction'
    fieldspvdDisplay.OpacityArray = ['POINTS', 'u_err']
    fieldspvdDisplay.OpacityTransferFunction = 'PiecewiseFunction'
    fieldspvdDisplay.DataAxesGrid = 'GridAxesRepresentation'
    fieldspvdDisplay.PolarAxes = 'PolarAxesRepresentation'
    fieldspvdDisplay.ScalarOpacityUnitDistance = 3.6320069810034905
    fieldspvdDisplay.OpacityArrayName = ['POINTS', 'u_err']
    fieldspvdDisplay.SelectInputVectors = ['POINTS', 'u_err']
    fieldspvdDisplay.WriteLog = ''

    # init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
    fieldspvdDisplay.ScaleTransferFunction.Points = [-0.0005371206773280637, 0.0, 0.5, 0.0, 0.0008589852223098368, 1.0, 0.5, 0.0]

    # init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
    fieldspvdDisplay.OpacityTransferFunction.Points = [-0.0005371206773280637, 0.0, 0.5, 0.0, 0.0008589852223098368, 1.0, 0.5, 0.0]

    # reset view to fit data
    renderView1.ResetCamera(False)

    # changing interaction mode based on data extents
    renderView1.CameraPosition = [200.00000000000006, 200.00000000000006, 10000.0]
    renderView1.CameraFocalPoint = [200.00000000000006, 200.00000000000006, 0.0]

    # update the view to ensure updated data information
    renderView1.Update()

    # set scalar coloring
    ColorBy(fieldspvdDisplay, ('FIELD', 'vtkBlockColors'))

    # show color bar/color legend
    fieldspvdDisplay.SetScalarBarVisibility(renderView1, True)

    # get color transfer function/color map for 'vtkBlockColors'
    vtkBlockColorsLUT = GetColorTransferFunction('vtkBlockColors')

    # get opacity transfer function/opacity map for 'vtkBlockColors'
    # vtkBlockColorsPWF = GetOpacityTransferFunction('vtkBlockColors')

    # get 2D transfer function for 'vtkBlockColors'
    # vtkBlockColorsTF2D = GetTransferFunction2D('vtkBlockColors')

    # set scalar coloring
    ColorBy(fieldspvdDisplay, ('POINTS', 'u_err', 'Magnitude'))

    # Hide the scalar bar for this color map if no visible data is colored by it.
    HideScalarBarIfNotNeeded(vtkBlockColorsLUT, renderView1)

    # rescale color and/or opacity maps used to include current data range
    fieldspvdDisplay.RescaleTransferFunctionToDataRange(True, False)

    # show color bar/color legend
    fieldspvdDisplay.SetScalarBarVisibility(renderView1, True)

    # get color transfer function/color map for 'u_err'
    u_errLUT = GetColorTransferFunction('u_err')

    # get opacity transfer function/opacity map for 'u_err'
    u_errPWF = GetOpacityTransferFunction('u_err')

    # get 2D transfer function for 'u_err'
    # u_errTF2D = GetTransferFunction2D('u_err')

    # create a new 'Warp By Vector'
    warpByVector1 = WarpByVector(registrationName='WarpByVector1', Input=fieldspvd)
    warpByVector1.Vectors = ['POINTS', 'u_err']

    # Properties modified on warpByVector1
    warpByVector1.Vectors = ['POINTS', 'u_rom_local']
    warpByVector1.ScaleFactor = 10.0

    # show data in view
    warpByVector1Display = Show(warpByVector1, renderView1, 'UnstructuredGridRepresentation')

    # trace defaults for the display properties.
    warpByVector1Display.Representation = 'Surface'
    warpByVector1Display.ColorArrayName = ['POINTS', 'u_err']
    warpByVector1Display.LookupTable = u_errLUT
    warpByVector1Display.SelectTCoordArray = 'None'
    warpByVector1Display.SelectNormalArray = 'None'
    warpByVector1Display.SelectTangentArray = 'None'
    warpByVector1Display.OSPRayScaleArray = 'u_err'
    warpByVector1Display.OSPRayScaleFunction = 'PiecewiseFunction'
    warpByVector1Display.SelectOrientationVectors = 'None'
    warpByVector1Display.ScaleFactor = 45.1698657762098
    warpByVector1Display.SelectScaleArray = 'None'
    warpByVector1Display.GlyphType = 'Arrow'
    warpByVector1Display.GlyphTableIndexArray = 'None'
    warpByVector1Display.GaussianRadius = 2.25849328881049
    warpByVector1Display.SetScaleArray = ['POINTS', 'u_err']
    warpByVector1Display.ScaleTransferFunction = 'PiecewiseFunction'
    warpByVector1Display.OpacityArray = ['POINTS', 'u_err']
    warpByVector1Display.OpacityTransferFunction = 'PiecewiseFunction'
    warpByVector1Display.DataAxesGrid = 'GridAxesRepresentation'
    warpByVector1Display.PolarAxes = 'PolarAxesRepresentation'
    warpByVector1Display.ScalarOpacityFunction = u_errPWF
    warpByVector1Display.ScalarOpacityUnitDistance = 4.013819064600196
    warpByVector1Display.OpacityArrayName = ['POINTS', 'u_err']
    warpByVector1Display.SelectInputVectors = ['POINTS', 'u_err']
    warpByVector1Display.WriteLog = ''

    # init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
    warpByVector1Display.ScaleTransferFunction.Points = [-0.0005371206773280637, 0.0, 0.5, 0.0, 0.0008589852223098368, 1.0, 0.5, 0.0]

    # init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
    warpByVector1Display.OpacityTransferFunction.Points = [-0.0005371206773280637, 0.0, 0.5, 0.0, 0.0008589852223098368, 1.0, 0.5, 0.0]

    # hide data in view
    Hide(fieldspvd, renderView1)

    # show color bar/color legend
    warpByVector1Display.SetScalarBarVisibility(renderView1, True)

    # get color legend/bar for u_errLUT in view renderView1
    color_bar = GetScalarBar(u_errLUT, renderView1)
    color_bar.AutoOrient = 0
    color_bar.Orientation = 'Vertical'
    color_bar.WindowLocation = 'Any Location'
    color_bar.Position = [0.33, 0.12]
    color_bar.ScalarBarLength = 0.33
    color_bar.Title = "$\\vert u_{\\mathrm{fom}}-u_{\\mathrm{rom}}\\vert$"
    color_bar.ComponentTitle = ""
    color_bar.TitleFontFamily = "Times"
    color_bar.TitleFontSize = 30
    color_bar.LabelFontFamily = "Times"
    color_bar.LabelFontSize = int(30 * 0.95)

    u_errLUT.RescaleTransferFunction(0.0, 0.0001)

    # update the view to ensure updated data information
    renderView1.Update()

    # get layout
    layout1 = GetLayout()

    # layout/tab size in pixels
    layout1.SetSize(1538, 789)

    # current camera placement for renderView1
    renderView1.InteractionMode = '2D'
    renderView1.CameraPosition = [420.82523559488646, 215.05626606328775, 10000.0]
    renderView1.CameraFocalPoint = [420.82523559488646, 215.05626606328775, 0.0]
    renderView1.CameraParallelScale = 282.842712474619

    # save screenshot
    SaveScreenshot(png_file, renderView1, ImageResolution=[2000, 1026])


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("pvdfile", type=str, help="The PVD File to read.")
    parser.add_argument("png", type=str, help="The output png.")
    args = parser.parse_args(sys.argv[1:])
    main(args.pvdfile, args.png)


==> anc/src/material.yaml <==
Constraints:
  plane_stress: true
Material parameters:
  E:
    name: Young's modulus
    unit: MPa
    value:
    - 30000.0
    - 60000.0
  NU:
    name: Poisson ratio
    unit: '-'
    value:
    - 0.2
    - 0.2


==> anc/src/merge_pvtu_datasets.py <==
"""
merge DataSets of given PVD files into one PVD file

Note that the target PVD file will always be written
in the same directory where the input files are located.

Usage:
    merge_pvtu_datasets.py [options] PVD...

Arguments:
    PVD       The PVD files.

Options:
    -h, --help         Show this message and exit.
    --output <file>    Target PVD file [default: merged.pvd].
"""

import sys
import pathlib
import textwrap
from docopt import docopt

if __name__ == "__main__":
    args = docopt(__doc__)
    input_files = [pathlib.Path(f) for f in args["PVD"]]
    assert all([f.suffix == ".pvd" for f in input_files])

    run_folder = input_files[0].parent
    target = run_folder / pathlib.Path(args["--output"]).name

    header = """\
    <?xml version="1.0"?>
    <VTKFile type="Collection" version="1.0">
    """

    with target.open("w") as outfile:
        outfile.write(textwrap.dedent(header))
        outfile.write(textwrap.indent("<Collection>", "  "))

        for f in input_files:
            with f.open("r") as handle:
                content = handle.read()
                collection = content.split("<Collection>")[1]
                datasets = collection.split("</Collection>")[0]

                outfile.write(datasets)

        outfile.write(textwrap.indent("</Collection>\n", ""))
        outfile.write("</VTKFile>")


==> anc/src/plot_num_edge_modes.py <==
"""
Plot mesh and annotate edges with max number of modes

Usage:
    plot_num_edge_modes.py [options] GRID NPZ

Arguments:
    GRID           The mesh file.
    NPZ            The npz file containing max num modes.

Options:
    -h, --help         Show this message and exit.
    --transparent      Use a transparent background.
    --png=FILE         Write result to PNG.
"""

import sys
import pathlib
import numpy as np
import pyvista
from docopt import docopt

from dolfinx.io import gmshio, XDMFFile
from dolfinx import plot
from mpi4py import MPI

from multi.domain import StructuredQuadGrid


def parse_args(args):
    args = docopt(__doc__, args)
    args["GRID"] = pathlib.Path(args["GRID"])
    args["NPZ"] = pathlib.Path(args["NPZ"])
    args["--png"] = pathlib.Path(args["--png"]) if args["--png"] else None
    return args


def main(args):
    args = parse_args(args)
    meshfile = args["GRID"].as_posix()

    if args["GRID"].suffix == ".xdmf":
        with XDMFFile(MPI.COMM_SELF, meshfile, "r") as xdmf:
            domain = xdmf.read_mesh(name="Grid")
            celltags = xdmf.read_meshtags(domain, name="Grid")
    elif args["GRID"].suffix == ".msh":
        domain, celltags, _ = gmshio.read_from_msh(meshfile, MPI.COMM_SELF, gdim=2)
    else:
        raise NotImplementedError


    tdim = domain.topology.dim
    topology, cell_types, geometry = plot.create_vtk_mesh(domain, tdim)
    grid = pyvista.UnstructuredGrid(topology, cell_types, geometry)

    cgrid = StructuredQuadGrid(domain)
    domain.topology.create_connectivity(1, 1)
    num_edges = len(domain.topology.connectivity(1, 1))
    num_cells = cgrid.num_cells
    edge_coord = cgrid.get_entity_coordinates(1, np.arange(num_edges, dtype=np.int32))

    data = np.load(args["NPZ"].as_posix())
    max_modes = data["max_modes"]
    num_edge_modes = {}
    for cell in range(num_cells):
        edge_tags = cgrid.get_entities(1, cell)
        for loc_edge, gl_edge in enumerate(edge_tags):
            if gl_edge not in num_edge_modes.keys():
                local_num_modes = max_modes[cell]
                num_edge_modes[gl_edge] = local_num_modes[loc_edge]

    edges = np.array(list(num_edge_modes.keys()))
    values = np.array(list(num_edge_modes.values()))
    idx = np.argsort(edges)

    pyvista.start_xvfb()
    plotter = pyvista.Plotter(off_screen=True)
    plotter.add_mesh(grid, show_edges=True)
    plotter.add_point_labels(edge_coord, values[idx])
    plotter.view_xy()
    plotter.screenshot(args["--png"].as_posix(), transparent_background=args["--transparent"])


if __name__ == "__main__":
    main(sys.argv[1:])


==> anc/src/postprocessing.py <==
import re
from collections import defaultdict
import dolfinx
import ufl
from mpi4py import MPI
import numpy as np

from multi.postprocessing import read_bam_colors
from multi.plotting_context import PlottingContext

from src.definitions import ExampleConfig


def compute_std_error(input_files, out_file):
    """computes the standard deviation of the error

    Each input file contains the error for a single
    realization"""
    nmodes = []
    for npz in input_files:
        data = np.load(npz)
        num_modes = data["num_modes"].size
        nmodes.append(num_modes)

    min_num_modes = np.amin(nmodes)
    errs = []
    for npz in input_files:
        data = np.load(npz)
        errs.append(data["err"][:min_num_modes])

    E = np.vstack(errs)
    std = np.std(E, axis=0)  # shape (min_num_modes,)
    np.savez(out_file, std=std)


def compute_mean_minmax_modes(input_files):
    """for each realization get the minimum over
    the local maxima of number of edge modes.
    Then compute the mean over all realizations.
    """
    modes = []
    for npz in input_files:
        data = np.load(npz)
        num_modes = data["max_modes"]
        minmax = np.amin(np.amax(num_modes, axis=1))
        modes.append(minmax)
    return int(np.mean(modes))


def compute_mean_error(input_files, out_file):
    """computes the mean of the error and associated
    number of DOFs"""
    errs, ndofs, sizes = [], [], []
    for npz in input_files:
        data = np.load(npz)
        errs.append(data["err"])
        ndofs.append(data["num_dofs"])
        sizes.append(data["err"].size)

    # max number of modes may differ per real
    N = np.amin(sizes)
    error = []
    num_dofs = []
    for e, d in zip(errs, ndofs):
        error.append(e[:N])
        num_dofs.append(d[:N])
    E = np.vstack(error)
    D = np.vstack(num_dofs)
    mean = np.mean(E, axis=0)
    mean_dofs = np.mean(D, axis=0)
    np.savez(out_file, err=mean, num_dofs=mean_dofs)


def plot_pod_modes(example=None, distr=None, real=None, cell_index=None, edge=None, num_modes=4, sub=0, title=None, edge_grid_cells=10, out_file=None):

    assert edge in ("bottom", "left", "right", "top")
    assert cell_index in list(range(example.num_cells))

    if sub in ["x", "X"]:
        sub = 0
    if sub in ["y", "Y"]:
        sub = 1

    assert sub in (0, 1)

    domain = dolfinx.mesh.create_unit_interval(MPI.COMM_SELF, edge_grid_cells)
    ve = ufl.VectorElement("P", domain.ufl_cell(), degree=2, dim=2)
    V = dolfinx.fem.FunctionSpace(domain, ve)

    npzfile = example.pod_bases(distr, real, cell_index)
    data = np.load(npzfile.as_posix())
    modes = data[edge]

    xcomp = modes[:, ::2]
    ycomp = modes[:, 1::2]
    xdofs = V.tabulate_dof_coordinates()

    if edge in ("bottom", "top"):
        xx = xdofs[:, 0]
    elif edge in ("right", "left"):
        xx = xdofs[:, 1]
    oo = np.argsort(xx)

    if out_file is not None:
        plot_argv = [__file__, out_file]
    else:
        plot_argv = [__file__]

    if sub == 0:

        with PlottingContext(plot_argv, "halfwidth") as fig:
            ax = fig.subplots()

            if title is not None:
                ax.set_title(title)
            for i, y in enumerate(xcomp[:num_modes]):
                ax.plot(xx[oo], y[oo], marker=".", label=str(i))
            ax.legend()


    elif sub == 1:

        with PlottingContext(plot_argv, "halfwidth") as fig:
            ax = fig.subplots()

            if title is not None:
                ax.set_title(title)
            for i, y in enumerate(ycomp[:num_modes]):
                ax.plot(xx[oo], y[oo], marker=".", label=str(i))

            ax.legend()


def plot_hierarchical_modes(example=None, distr=None, real=None, cell_index=None, edge=None, num_modes=4, sub=0, title=None, edge_grid_cells=10, out_file=None):

    assert edge in ("bottom", "left", "right", "top")
    assert cell_index in list(range(example.num_cells))

    if sub in ["x", "X"]:
        sub = 0
    if sub in ["y", "Y"]:
        sub = 1

    assert sub in (0, 1)

    domain = dolfinx.mesh.create_unit_interval(MPI.COMM_SELF, edge_grid_cells)
    ve = ufl.VectorElement("P", domain.ufl_cell(), degree=2, dim=2)
    V = dolfinx.fem.FunctionSpace(domain, ve)

    npzfile = example.pod_bases(distr, real, cell_index)
    data = np.load(npzfile.as_posix())
    modes = data[edge]

    xcomp = modes[:, ::2]
    ycomp = modes[:, 1::2]
    xdofs = V.tabulate_dof_coordinates()

    if edge in ("bottom", "top"):
        xx = xdofs[:, 0]
    elif edge in ("right", "left"):
        xx = xdofs[:, 1]
    oo = np.argsort(xx)

    if out_file is not None:
        plot_argv = [__file__, out_file]
    else:
        plot_argv = [__file__]

    # mask: take every second non-zero x(or y)-component mode
    mask = list(range(sub, num_modes * 2, 2))

    if sub == 0:

        with PlottingContext(plot_argv, "pdiercks_multi") as fig:
            ax = fig.subplots()

            if title is not None:
                ax.set_title(title)
            for i, y in enumerate(xcomp[mask]):
                ax.plot(xx[oo], y[oo], marker=".", label=str(i))
            ax.legend()


    elif sub == 1:

        with PlottingContext(plot_argv, "pdiercks_multi") as fig:
            ax = fig.subplots()

            if title is not None:
                ax.set_title(title)
            for i, y in enumerate(ycomp[:mask]):
                ax.plot(xx[oo], y[oo], marker=".", label=str(i))

            ax.legend()


def plot_xttol_yerr_yndofs(examples, out_file):
    """

    Parameters
    ----------
    examples 
        The examples to consider.
    """

    distributions = ("normal", "multivariate_normal")
    dlabel = ("uncorrelated", "correlated")

    data = {}
    for d in distributions:
        data[d] = {"tols": [], "err": [], "ndofs": []}

    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        ttol = ex.ttol
        for d in distributions:
            rom_data = [ex.rom_solution(d, r) for r in range(ex.num_real)]
            minmaxmodes = compute_mean_minmax_modes(rom_data)
            mean_error_npz = ex.mean_error(d)
            mean_error = np.load(mean_error_npz)

            err = mean_error["err"][minmaxmodes]
            ndofs = mean_error["num_dofs"][minmaxmodes]

            data[d]["tols"].append(ttol)
            data[d]["err"].append(err)
            data[d]["ndofs"].append(ndofs)


    bamcd = read_bam_colors()
    red = bamcd["red"]
    blue = bamcd["blue"]
    marker = {"error": "x", "ndofs": "o"}
    colors = {"normal": tuple(red[0]), "multivariate_normal": tuple(blue[0])}

    plot_argv = [__file__, out_file]
    with PlottingContext(plot_argv, "halfwidth") as fig:

        ax = fig.subplots()

        ax.set_xlabel("Target tolerance")
        ax.set_ylabel("Error (marker='x')")
        ax_r = ax.twinx()
        ax_r.set_ylabel("Number of DOFs (marker='o')")

        for d, label in zip(distributions, dlabel):
            ax.loglog(data[d]["tols"], data[d]["err"], color=colors[d],
                      marker=marker["error"], label=label)
        for d, label in zip(distributions, dlabel):
            ax_r.semilogx(
                    data[d]["tols"], data[d]["ndofs"], color=colors[d],
                    marker=marker["ndofs"], label=label)

        ax.legend(markerscale=0., loc="best")


def plot_xerr_yndofs_ynsamples(examples, out_file):
    """

    Parameters
    ----------
    examples 
        The examples to consider.
    """

    distributions = ("normal", "multivariate_normal")
    dlabel = ("uncorrelated", "correlated")

    data = {}
    for d in distributions:
        data[d] = {"nsamp": [], "err": [], "ndofs": []}

    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        for d in distributions:
            rom_data = [ex.rom_solution(d, r) for r in range(ex.num_real)]
            minmaxmodes = compute_mean_minmax_modes(rom_data)
            mean_error_npz = ex.mean_error(d)
            mean_error = np.load(mean_error_npz)

            err = mean_error["err"][minmaxmodes]
            ndofs = mean_error["num_dofs"][minmaxmodes]

            data[d]["err"].append(err)
            data[d]["ndofs"].append(ndofs)

            # number of samples from log
            log_npz = ex.mean_log_data(d)
            log = np.load(log_npz.as_posix())
            nsamp = log["num_samples"]

            data[d]["nsamp"].append(nsamp)


    bamcd = read_bam_colors()
    red = bamcd["red"]
    blue = bamcd["blue"]
    marker = {"nsamp": "x", "ndofs": "o"}
    colors = {"normal": tuple(red[0]), "multivariate_normal": tuple(blue[0])}

    plot_argv = [__file__, out_file]
    with PlottingContext(plot_argv, "halfwidth") as fig:

        ax = fig.subplots()

        ax.set_xlabel("Error")
        ax.set_ylabel("Number of DOFs (marker='o')")
        ax_r = ax.twinx()
        ax_r.set_ylabel("Number of training samples (marker='x')")

        for d, label in zip(distributions, dlabel):
            ax.loglog(data[d]["err"], data[d]["ndofs"], color=colors[d],
                      marker=marker["ndofs"], label=label)
        for d, label in zip(distributions, dlabel):
            ax_r.semilogx(
                    data[d]["err"], data[d]["nsamp"], color=colors[d],
                    marker=marker["nsamp"], label=label)

        ax.legend(markerscale=0., loc="best")


def parse_log(search, logfile):
    """parse given logfile for keys in search"""

    def int_or_float(numstr):
        try:
            return int(numstr)
        except ValueError:
            return float(numstr)

    R = defaultdict(list)
    with open(logfile, "r") as instream:
        for line in instream.readlines():
            for key, chars in search.items():
                if chars in line:
                    filtered_string = re.sub("[^.0-9e-]", "", line.split(chars)[1])
                    number = int_or_float(filtered_string.strip("."))
                    R[key].append(number)
    # NOTE
    # there might be several lines in the log
    # that match the search key
    # either several runs in the log or in case of the rom
    # we have assembly and solve time for increasing number of modes
    return R


==> anc/src/preprocessing.py <==
"""preprocessing routines specific to the paper"""

from enum import Enum
from dolfinx.io import XDMFFile, gmshio
from dolfinx.mesh import create_submesh
from mpi4py import MPI

from multi.domain import StructuredQuadGrid


class GridType(Enum):
    COARSE = 1
    FINE = 2


class DomainType(Enum):
    GLOBAL = 1
    PATCH = 2
    SUBDOMAIN = 3


def create_grid(
    coarse_grid_msh,
    grid_type,
    domain_type,
    output_path,
    cell_index=None,
    subdomain_grid_method=None,
    **grid_creation_param,
):
    """create coarse or fine scale grid for given domain type

    Parameters
    ----------
    coarse_grid_msh : str
        The coarse grid of the global domain.
    grid_type : GridType
        The grid type.
    domain_type : DomainType
        The domain type.
    output_path : str
        The path to write the grid to.
    cell_index : optional, int
        The cell index for which to create a grid based on given
        domain and grid type.
    subdomain_grid_method : optional, callable
        The method to generate the fine scale subdomain grid.
    grid_creation_param : optional
        Additional parameters to be handed down to the method
        for subdomain grid creation.
    """

    assert grid_type in GridType
    assert domain_type in DomainType

    domain, cell_markers, facet_markers = gmshio.read_from_msh(
        coarse_grid_msh, MPI.COMM_SELF, gdim=2
    )
    coarse_grid = StructuredQuadGrid(domain, cell_markers, facet_markers)
    if subdomain_grid_method is not None:
        coarse_grid.fine_grid_method = subdomain_grid_method

    if domain_type == DomainType.GLOBAL:
        coarse_grid.create_fine_grid(
            coarse_grid.cells, output_path, **grid_creation_param
        )
    elif domain_type == DomainType.PATCH:
        cells = coarse_grid.get_patch(cell_index)
        if grid_type == GridType.COARSE:
            coarse_patch = create_submesh(domain, domain.topology.dim, cells)[0]
            with XDMFFile(coarse_patch.comm, output_path, "w") as xdmf:
                xdmf.write_mesh(coarse_patch)
        else:
            coarse_grid.create_fine_grid(cells, output_path, **grid_creation_param)
    elif domain_type == DomainType.SUBDOMAIN:
        coarse_grid.create_fine_grid([cell_index], output_path, **grid_creation_param)
    else:
        raise NotImplementedError


==> anc/src/tex/NJDnatbib.sty <==
%%
%% This is file `NJDnatbib.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% natbib.dtx  (with options: `package,all')
%% =============================================
%% IMPORTANT NOTICE:
%% 
%% This program can be redistributed and/or modified under the terms
%% of the LaTeX Project Public License Distributed from CTAN
%% archives in directory macros/latex/base/lppl.txt; either
%% version 1 of the License, or any later version.
%% 
%% This is a generated file.
%% It may not be distributed without the original source file natbib.dtx.
%% 
%% Full documentation can be obtained by LaTeXing that original file.
%% Only a few abbreviated comments remain here to describe the usage.
%% =============================================
%% Copyright 1993-2010 Patrick W Daly
%% Max-Planck-Institut f\"ur Sonnensystemforschung
%% Max-Planck-Str. 2
%% D-37191 Katlenburg-Lindau
%% Germany
%% E-mail: daly@mps.mpg.de
\NeedsTeXFormat{LaTeX2e}[1995/06/01]
\ProvidesPackage{NJDnatbib}
        [2010/09/13 8.31b (PWD, AO)]

 % This package reimplements the LaTeX \cite command to be used for various
 % citation styles, both author-year and numerical. It accepts BibTeX
 % output intended for many other packages, and therefore acts as a
 % general, all-purpose citation-style interface.
 %
 % With standard numerical .bst files, only numerical citations are
 % possible. With an author-year .bst file, both numerical and
 % author-year citations are possible.
 %
 % If author-year citations are selected, \bibitem must have one of the
 %   following forms:
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Williams]{key}...
 %   \bibitem[Jones et al., 1990]{key}...
 %   \bibitem[\protect\citeauthoryear{Jones, Baker, and Williams}{Jones
 %       et al.}{1990}]{key}...
 %   \bibitem[\protect\citeauthoryear{Jones et al.}{1990}]{key}...
 %   \bibitem[\protect\astroncite{Jones et al.}{1990}]{key}...
 %   \bibitem[\protect\citename{Jones et al., }1990]{key}...
 %   \harvarditem[Jones et al.]{Jones, Baker, and Williams}{1990}{key}...
 %
 % This is either to be made up manually, or to be generated by an
 % appropriate .bst file with BibTeX.
 %                            Author-year mode     ||   Numerical mode
 % Then, \citet{key}  ==>>  Jones et al. (1990)    ||   Jones et al. [21]
 %       \citep{key}  ==>> (Jones et al., 1990)    ||   [21]
 % Multiple citations as normal:
 % \citep{key1,key2}  ==>> (Jones et al., 1990; Smith, 1989) || [21,24]
 %                           or  (Jones et al., 1990, 1991)  || [21,24]
 %                           or  (Jones et al., 1990a,b)     || [21,24]
 % \cite{key} is the equivalent of \citet{key} in author-year mode
 %                         and  of \citep{key} in numerical mode
 % Full author lists may be forced with \citet* or \citep*, e.g.
 %       \citep*{key}      ==>> (Jones, Baker, and Williams, 1990)
 % Optional notes as:
 %   \citep[chap. 2]{key}    ==>> (Jones et al., 1990, chap. 2)
 %   \citep[e.g.,][]{key}    ==>> (e.g., Jones et al., 1990)
 %   \citep[see][pg. 34]{key}==>> (see Jones et al., 1990, pg. 34)
 %  (Note: in standard LaTeX, only one note is allowed, after the ref.
 %   Here, one note is like the standard, two make pre- and post-notes.)
 %   \citealt{key}          ==>> Jones et al. 1990
 %   \citealt*{key}         ==>> Jones, Baker, and Williams 1990
 %   \citealp{key}          ==>> Jones et al., 1990
 %   \citealp*{key}         ==>> Jones, Baker, and Williams, 1990
 % Additional citation possibilities (both author-year and numerical modes)
 %   \citeauthor{key}       ==>> Jones et al.
 %   \citeauthor*{key}      ==>> Jones, Baker, and Williams
 %   \citeyear{key}         ==>> 1990
 %   \citeyearpar{key}      ==>> (1990)
 %   \citetext{priv. comm.} ==>> (priv. comm.)
 %   \citenum{key}          ==>> 11 [non-superscripted]
 % Note: full author lists depends on whether the bib style supports them;
 %       if not, the abbreviated list is printed even when full requested.
 %
 % For names like della Robbia at the start of a sentence, use
 %   \Citet{dRob98}         ==>> Della Robbia (1998)
 %   \Citep{dRob98}         ==>> (Della Robbia, 1998)
 %   \Citeauthor{dRob98}    ==>> Della Robbia
 %
 %
 % Citation aliasing is achieved with
 %   \defcitealias{key}{text}
 %   \citetalias{key}  ==>> text
 %   \citepalias{key}  ==>> (text)
 %
 % Defining the citation mode and punctual (citation style)
 %   \setcitestyle{<comma-separated list of keywords, same
 %     as the package options>}
 % Example: \setcitestyle{square,semicolon}
 % Alternatively:
 % Use \bibpunct with 6 mandatory arguments:
 %    1. opening bracket for citation
 %    2. closing bracket
 %    3. citation separator (for multiple citations in one \cite)
 %    4. the letter n for numerical styles, s for superscripts
 %        else anything for author-year
 %    5. punctuation between authors and date
 %    6. punctuation between years (or numbers) when common authors missing
 % One optional argument is the character coming before post-notes. It
 %   appears in square braces before all other arguments. May be left off.
 % Example (and default) \bibpunct[, ]{(}{)}{;}{a}{,}{,}
 %
 % To make this automatic for a given bib style, named newbib, say, make
 % a local configuration file, natbib.cfg, with the definition
 %   \newcommand{\bibstyle@newbib}{\bibpunct...}
 % Then the \bibliographystyle{newbib} will cause \bibstyle@newbib to
 % be called on THE NEXT LATEX RUN (via the aux file).
 %
 % Such preprogrammed definitions may be invoked anywhere in the text
 %  by calling \citestyle{newbib}. This is only useful if the style specified
 %  differs from that in \bibliographystyle.
 %
 % With \citeindextrue and \citeindexfalse, one can control whether the
 % \cite commands make an automatic entry of the citation in the .idx
 % indexing file. For this, \makeindex must also be given in the preamble.
 %
 % Package Options: (for selecting punctuation)
 %   round  -  round parentheses are used (default)
 %   square -  square brackets are used   [option]
 %   curly  -  curly braces are used      {option}
 %   angle  -  angle brackets are used    <option>
 %   semicolon  -  multiple citations separated by semi-colon (default)
 %   colon  - same as semicolon, an earlier confusion
 %   comma  -  separated by comma
 %   authoryear - selects author-year citations (default)
 %   numbers-  selects numerical citations
 %   super  -  numerical citations as superscripts
 %   sort   -  sorts multiple citations according to order in ref. list
 %   sort&compress   -  like sort, but also compresses numerical citations
 %   compress - compresses without sorting
 %   longnamesfirst  -  makes first citation full author list
 %   sectionbib - puts bibliography in a \section* instead of \chapter*
 %   merge - allows the citation key to have a * prefix,
 %           signifying to merge its reference with that of the previous citation.
 %   elide - if references are merged, repeated portions of later ones may be removed.
 %   mcite - recognizes and ignores the * prefix for merging.
 % Punctuation so selected dominates over any predefined ones.
 % Package options are called as, e.g.
 %        \usepackage[square,comma]{natbib}
 % LaTeX the source file natbib.dtx to obtain more details
 % or the file natnotes.tex for a brief reference sheet.
 %-----------------------------------------------------------
\providecommand\@ifxundefined[1]{%
 \ifx#1\@undefined\expandafter\@firstoftwo\else\expandafter\@secondoftwo\fi
}%
\providecommand\@ifnum[1]{%
 \ifnum#1\expandafter\@firstoftwo\else\expandafter\@secondoftwo\fi
}%
\providecommand\@ifx[1]{%
 \ifx#1\expandafter\@firstoftwo\else\expandafter\@secondoftwo\fi
}%
\providecommand\appdef[2]{%
 \toks@\expandafter{#1}\@temptokena{#2}%
 \edef#1{\the\toks@\the\@temptokena}%
}%
\@ifclassloaded{agu2001}{\PackageError{natbib}
  {The agu2001 class already includes natbib coding,\MessageBreak
   so you should not add it explicitly}
  {Type <Return> for now, but then later remove\MessageBreak
   the command \protect\usepackage{natbib} from the document}
  \endinput}{}
\@ifclassloaded{agutex}{\PackageError{natbib}
  {The AGUTeX class already includes natbib coding,\MessageBreak
   so you should not add it explicitly}
  {Type <Return> for now, but then later remove\MessageBreak
   the command \protect\usepackage{natbib} from the document}
  \endinput}{}
\@ifclassloaded{aguplus}{\PackageError{natbib}
  {The aguplus class already includes natbib coding,\MessageBreak
   so you should not add it explicitly}
  {Type <Return> for now, but then later remove\MessageBreak
   the command \protect\usepackage{natbib} from the document}
  \endinput}{}
\@ifclassloaded{nlinproc}{\PackageError{natbib}
  {The nlinproc class already includes natbib coding,\MessageBreak
   so you should not add it explicitly}
  {Type <Return> for now, but then later remove\MessageBreak
   the command \protect\usepackage{natbib} from the document}
  \endinput}{}
\@ifclassloaded{egs}{\PackageError{natbib}
  {The egs class already includes natbib coding,\MessageBreak
   so you should not add it explicitly}
  {Type <Return> for now, but then later remove\MessageBreak
   the command \protect\usepackage{natbib} from the document}
  \endinput}{}
\@ifclassloaded{egu}{\PackageError{natbib}
  {The egu class already includes natbib coding,\MessageBreak
   so you should not add it explicitly}
  {Type <Return> for now, but then later remove\MessageBreak
   the command \protect\usepackage{natbib} from the document}
  \endinput}{}
 % Define citation punctuation for some author-year styles
 % One may add and delete at this point
 % Or put additions into local configuration file natbib.cfg
\newcommand\bibstyle@chicago{\bibpunct{(}{)}{;}{a}{,}{,}}
\newcommand\bibstyle@named{\bibpunct{[}{]}{;}{a}{,}{,}}
\newcommand\bibstyle@agu{\bibpunct{[}{]}{;}{a}{,}{,~}}%Amer. Geophys. Union
\newcommand\bibstyle@copernicus{\bibpunct{(}{)}{;}{a}{,}{,}}%Copernicus Publications
\let\bibstyle@egu=\bibstyle@copernicus
\let\bibstyle@egs=\bibstyle@copernicus
\newcommand\bibstyle@agsm{\bibpunct{(}{)}{,}{a}{}{,}\gdef\harvardand{\&}}
\newcommand\bibstyle@kluwer{\bibpunct{(}{)}{,}{a}{}{,}\gdef\harvardand{\&}}
\newcommand\bibstyle@dcu{\bibpunct{(}{)}{;}{a}{;}{,}\gdef\harvardand{and}}
\newcommand\bibstyle@aa{\bibpunct{(}{)}{;}{a}{}{,}} %Astronomy & Astrophysics
\newcommand\bibstyle@pass{\bibpunct{(}{)}{;}{a}{,}{,}}%Planet. & Space Sci
\newcommand\bibstyle@anngeo{\bibpunct{(}{)}{;}{a}{,}{,}}%Annales Geophysicae
\newcommand\bibstyle@nlinproc{\bibpunct{(}{)}{;}{a}{,}{,}}%Nonlin.Proc.Geophys.
 % Define citation punctuation for some numerical styles
\newcommand\bibstyle@cospar{\bibpunct{/}{/}{,}{n}{}{}%
     \gdef\bibnumfmt##1{##1.}}
\newcommand\bibstyle@esa{\bibpunct{(Ref.~}{)}{,}{n}{}{}%
     \gdef\bibnumfmt##1{##1.\hspace{1em}}}
\newcommand\bibstyle@nature{\bibpunct{}{}{,}{s}{}{\textsuperscript{,}}%
     \gdef\bibnumfmt##1{##1.}}
 % The standard LaTeX styles
\newcommand\bibstyle@plain{\bibpunct{[}{]}{,}{n}{}{,}}
\let\bibstyle@alpha=\bibstyle@plain
\let\bibstyle@abbrv=\bibstyle@plain
\let\bibstyle@unsrt=\bibstyle@plain
 % The author-year modifications of the standard styles
\newcommand\bibstyle@plainnat{\bibpunct{[}{]}{,}{a}{,}{,}}
\let\bibstyle@abbrvnat=\bibstyle@plainnat
\let\bibstyle@unsrtnat=\bibstyle@plainnat
\newif\ifNAT@numbers \NAT@numbersfalse
\newif\ifNAT@super \NAT@superfalse
\let\NAT@merge\z@
\DeclareOption{numbers}{\NAT@numberstrue
   \ExecuteOptions{square,comma,nobibstyle}}
\DeclareOption{super}{\NAT@supertrue\NAT@numberstrue
   \renewcommand\NAT@open{}\renewcommand\NAT@close{}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{authoryear}{\NAT@numbersfalse
   \ExecuteOptions{round,semicolon,bibstyle}}
\DeclareOption{round}{%
      \renewcommand\NAT@open{(} \renewcommand\NAT@close{)}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{square}{%
      \renewcommand\NAT@open{[} \renewcommand\NAT@close{]}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{angle}{%
      \renewcommand\NAT@open{$<$} \renewcommand\NAT@close{$>$}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{curly}{%
      \renewcommand\NAT@open{\{} \renewcommand\NAT@close{\}}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{comma}{\renewcommand\NAT@sep{,}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{semicolon}{\renewcommand\NAT@sep{;}
   \ExecuteOptions{nobibstyle}}
\DeclareOption{colon}{\ExecuteOptions{semicolon}}
\DeclareOption{nobibstyle}{\let\bibstyle=\@gobble}
\DeclareOption{bibstyle}{\let\bibstyle=\@citestyle}
\newif\ifNAT@openbib \NAT@openbibfalse
\DeclareOption{openbib}{\NAT@openbibtrue}
\DeclareOption{sectionbib}{\def\NAT@sectionbib{on}}
\def\NAT@sort{\z@}
\def\NAT@cmprs{\z@}
\DeclareOption{sort}{\def\NAT@sort{\@ne}}
\DeclareOption{compress}{\def\NAT@cmprs{\@ne}}
\DeclareOption{sort&compress}{\def\NAT@sort{\@ne}\def\NAT@cmprs{\@ne}}
\DeclareOption{mcite}{\let\NAT@merge\@ne}
\DeclareOption{merge}{\@ifnum{\NAT@merge<\tw@}{\let\NAT@merge\tw@}{}}
\DeclareOption{elide}{\@ifnum{\NAT@merge<\thr@@}{\let\NAT@merge\thr@@}{}}
\@ifpackageloaded{cite}{\PackageWarningNoLine{natbib}
  {The `cite' package should not be used\MessageBreak
   with natbib. Use option `sort' instead}\ExecuteOptions{sort}}{}
\@ifpackageloaded{mcite}{\PackageWarningNoLine{natbib}
  {The `mcite' package should not be used\MessageBreak
   with natbib. Use option `merge' instead}\ExecuteOptions{merge}}{}
\@ifpackageloaded{citeref}{\PackageError{natbib}
  {The `citeref' package must be loaded after natbib}%
  {Move \protect\usepackage{citeref} to after \string\usepackage{natbib}}}{}
\newif\ifNAT@longnames\NAT@longnamesfalse
\DeclareOption{longnamesfirst}{\NAT@longnamestrue}
\DeclareOption{nonamebreak}{\def\NAT@nmfmt#1{\mbox{\NAT@up#1}}}
\def\NAT@nmfmt#1{{\NAT@up#1}}
\renewcommand\bibstyle[1]{\csname bibstyle@#1\endcsname}
\AtBeginDocument{\global\let\bibstyle=\@gobble}
\let\@citestyle\bibstyle
\newcommand\citestyle[1]{\@citestyle{#1}\let\bibstyle\@gobble}
\newcommand\bibpunct[7][, ]%
  {\gdef\NAT@open{#2}\gdef\NAT@close{#3}\gdef
   \NAT@sep{#4}\global\NAT@numbersfalse
     \ifx #5n\global\NAT@numberstrue\global\NAT@superfalse
   \else
     \ifx #5s\global\NAT@numberstrue\global\NAT@supertrue
   \fi\fi
   \gdef\NAT@aysep{#6}\gdef\NAT@yrsep{#7}%
   \gdef\NAT@cmt{#1}%
   \NAT@@setcites
  }
\newcommand\setcitestyle[1]{
 \@for\@tempa:=#1\do
 {\def\@tempb{round}\ifx\@tempa\@tempb
    \renewcommand\NAT@open{(}\renewcommand\NAT@close{)}\fi
  \def\@tempb{square}\ifx\@tempa\@tempb
    \renewcommand\NAT@open{[}\renewcommand\NAT@close{]}\fi
  \def\@tempb{angle}\ifx\@tempa\@tempb
    \renewcommand\NAT@open{$<$}\renewcommand\NAT@close{$>$}\fi
  \def\@tempb{curly}\ifx\@tempa\@tempb
    \renewcommand\NAT@open{\{}\renewcommand\NAT@close{\}}\fi
  \def\@tempb{semicolon}\ifx\@tempa\@tempb
    \renewcommand\NAT@sep{;}\fi
  \def\@tempb{colon}\ifx\@tempa\@tempb
    \renewcommand\NAT@sep{;}\fi
  \def\@tempb{comma}\ifx\@tempa\@tempb
    \renewcommand\NAT@sep{,}\fi
  \def\@tempb{authoryear}\ifx\@tempa\@tempb
    \NAT@numbersfalse\fi
  \def\@tempb{numbers}\ifx\@tempa\@tempb
    \NAT@numberstrue\NAT@superfalse\fi
  \def\@tempb{super}\ifx\@tempa\@tempb
    \NAT@numberstrue\NAT@supertrue\fi
  \expandafter\NAT@find@eq\@tempa=\relax\@nil
  \if\@tempc\relax\else
    \expandafter\NAT@rem@eq\@tempc
    \def\@tempb{open}\ifx\@tempa\@tempb
     \xdef\NAT@open{\@tempc}\fi
    \def\@tempb{close}\ifx\@tempa\@tempb
     \xdef\NAT@close{\@tempc}\fi
    \def\@tempb{aysep}\ifx\@tempa\@tempb
     \xdef\NAT@aysep{\@tempc}\fi
    \def\@tempb{yysep}\ifx\@tempa\@tempb
     \xdef\NAT@yrsep{\@tempc}\fi
    \def\@tempb{notesep}\ifx\@tempa\@tempb
     \xdef\NAT@cmt{\@tempc}\fi
    \def\@tempb{citesep}\ifx\@tempa\@tempb
     \xdef\NAT@sep{\@tempc}\fi
  \fi
 }%
 \NAT@@setcites
}
 \def\NAT@find@eq#1=#2\@nil{\def\@tempa{#1}\def\@tempc{#2}}
 \def\NAT@rem@eq#1={\def\@tempc{#1}}
 \def\NAT@@setcites{\global\let\bibstyle\@gobble}
\AtBeginDocument{\let\NAT@@setcites\NAT@set@cites}
\newcommand\NAT@open{(} \newcommand\NAT@close{)}
\newcommand\NAT@sep{;}
\ProcessOptions
\newcommand\NAT@aysep{,} \newcommand\NAT@yrsep{,}
\newcommand\NAT@cmt{, }
\newcommand\NAT@cite%
    [3]{\ifNAT@swa\NAT@@open\if*#2*\else#2\NAT@spacechar\fi
        #1\if*#3*\else\NAT@cmt#3\fi\NAT@@close\else#1\fi\endgroup}
\newcommand\NAT@citenum%
    [3]{\ifNAT@swa\NAT@@open\if*#2*\else#2\NAT@spacechar\fi
        #1\if*#3*\else\NAT@cmt#3\fi\NAT@@close\else#1\fi\endgroup}
%\newcommand\NAT@citesuper[3]{\ifNAT@swa
%\if*#2*\else#2\NAT@spacechar\fi
%\unskip\kern\p@\textsuperscript{\NAT@@open#1\NAT@@close}%
%   \if*#3*\else\NAT@spacechar#3\fi\else #1\fi\endgroup}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand\NAT@citesuper[3]{\ifNAT@swa
\if*#2*\else#2\NAT@spacechar\fi
\unskip\kern\p@\textsuperscript{\NAT@@open#1\if*#3*\else,\NAT@spacechar#3\fi\NAT@@close}%
   \else #1\fi\endgroup}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\providecommand\textsuperscript[1]{\mbox{$^{\mbox{\scriptsize#1}}$}}
\begingroup \catcode`\_=8
\gdef\NAT@ifcat@num#1{%
 \ifcat_\ifnum\z@<0#1_\else A\fi
  \expandafter\@firstoftwo
 \else
  \expandafter\@secondoftwo
 \fi
}%
\endgroup
\providecommand\@firstofone[1]{#1}
\newcommand\NAT@citexnum{}
\def\NAT@citexnum[#1][#2]#3{%
  \NAT@reset@parser
  \NAT@sort@cites{#3}%
  \NAT@reset@citea
  \@cite{\def\NAT@num{-1}\let\NAT@last@yr\relax\let\NAT@nm\@empty
    \@for\@citeb:=\NAT@cite@list\do
    {\@safe@activestrue
     \edef\@citeb{\expandafter\@firstofone\@citeb\@empty}%
     \@safe@activesfalse
     \@ifundefined{b@\@citeb\@extra@b@citeb}{%
       {\reset@font\bfseries?}
        \NAT@citeundefined\PackageWarning{natbib}%
       {Citation `\@citeb' on page \thepage \space undefined}}%
     {\let\NAT@last@num\NAT@num\let\NAT@last@nm\NAT@nm
      \NAT@parse{\@citeb}%
      \ifNAT@longnames\@ifundefined{bv@\@citeb\@extra@b@citeb}{%
        \let\NAT@name=\NAT@all@names
        \global\@namedef{bv@\@citeb\@extra@b@citeb}{}}{}%
      \fi
      \ifNAT@full\let\NAT@nm\NAT@all@names\else
        \let\NAT@nm\NAT@name\fi
      \ifNAT@swa
       \@ifnum{\NAT@ctype>\@ne}{%
        \@citea
        \NAT@hyper@{\@ifnum{\NAT@ctype=\tw@}{\NAT@test{\NAT@ctype}}{\NAT@alias}}%
       }{%
        \@ifnum{\NAT@cmprs>\z@}{%
         \NAT@ifcat@num\NAT@num
          {\let\NAT@nm=\NAT@num}%
          {\def\NAT@nm{-2}}%
         \NAT@ifcat@num\NAT@last@num
          {\@tempcnta=\NAT@last@num\relax}%
          {\@tempcnta\m@ne}%
         \@ifnum{\NAT@nm=\@tempcnta}{%
          \@ifnum{\NAT@merge>\@ne}{}{\NAT@last@yr@mbox}%
         }{%
           \advance\@tempcnta by\@ne
           \@ifnum{\NAT@nm=\@tempcnta}{%
             \ifx\NAT@last@yr\relax
               \def@NAT@last@yr{\@citea}%
             \else
               \def@NAT@last@yr{--\NAT@penalty}%
             \fi
           }{%
             \NAT@last@yr@mbox
           }%
         }%
        }{%
         \@tempswatrue
         \@ifnum{\NAT@merge>\@ne}{\@ifnum{\NAT@last@num=\NAT@num\relax}{\@tempswafalse}{}}{}%
         \if@tempswa\NAT@citea@mbox\fi
        }%
       }%
       \NAT@def@citea
      \else
        \ifcase\NAT@ctype
          \ifx\NAT@last@nm\NAT@nm \NAT@yrsep\NAT@penalty\NAT@space\else
            \@citea \NAT@test{\@ne}\NAT@spacechar\NAT@mbox{\NAT@super@kern\NAT@@open}%
          \fi
          \if*#1*\else#1\NAT@spacechar\fi
          \NAT@mbox{\NAT@hyper@{{\citenumfont{\NAT@num}}}}%
          \NAT@def@citea@box
        \or
          \NAT@hyper@citea@space{\NAT@test{\NAT@ctype}}%
        \or
          \NAT@hyper@citea@space{\NAT@test{\NAT@ctype}}%
        \or
          \NAT@hyper@citea@space\NAT@alias
        \fi
      \fi
     }%
    }%
      \@ifnum{\NAT@cmprs>\z@}{\NAT@last@yr}{}%
      \ifNAT@swa\else
        \@ifnum{\NAT@ctype=\z@}{%
          \if*#2*\else\NAT@cmt#2\fi
        }{}%
        \NAT@mbox{\NAT@@close}%
      \fi
  }{#1}{#2}%
}%
\def\NAT@citea@mbox{%
 \@citea\mbox{\NAT@hyper@{{\citenumfont{\NAT@num}}}}%
}%
\def\NAT@hyper@#1{%
 \hyper@natlinkstart{\@citeb\@extra@b@citeb}#1\hyper@natlinkend
}%
\def\NAT@hyper@citea#1{%
 \@citea
 \NAT@hyper@{#1}%
 \NAT@def@citea
}%
\def\NAT@hyper@citea@space#1{%
 \@citea
 \NAT@hyper@{#1}%
 \NAT@def@citea@space
}%
\def\def@NAT@last@yr#1{%
 \protected@edef\NAT@last@yr{%
  #1%
  \noexpand\mbox{%
   \noexpand\hyper@natlinkstart{\@citeb\@extra@b@citeb}%
   {\noexpand\citenumfont{\NAT@num}}%
   \noexpand\hyper@natlinkend
  }%
 }%
}%
\def\NAT@last@yr@mbox{%
 \NAT@last@yr\let\NAT@last@yr\relax
 \NAT@citea@mbox
}%
\newcommand\NAT@test[1]{%
 \@ifnum{#1=\@ne}{%
  \ifx\NAT@nm\NAT@noname
   \begingroup\reset@font\bfseries(author?)\endgroup
   \PackageWarning{natbib}{%
    Author undefined for citation`\@citeb' \MessageBreak on page \thepage%
   }%
  \else \NAT@nm
  \fi
 }{%
  \if\relax\NAT@date\relax
   \begingroup\reset@font\bfseries(year?)\endgroup
   \PackageWarning{natbib}{%
    Year undefined for citation`\@citeb' \MessageBreak on page \thepage%
   }%
  \else \NAT@date
  \fi
 }%
}%
\let\citenumfont=\@empty
\newcommand\NAT@citex{}
\def\NAT@citex%
  [#1][#2]#3{%
  \NAT@reset@parser
  \NAT@sort@cites{#3}%
  \NAT@reset@citea
  \@cite{\let\NAT@nm\@empty\let\NAT@year\@empty
    \@for\@citeb:=\NAT@cite@list\do
    {\@safe@activestrue
     \edef\@citeb{\expandafter\@firstofone\@citeb\@empty}%
     \@safe@activesfalse
     \@ifundefined{b@\@citeb\@extra@b@citeb}{\@citea%
       {\reset@font\bfseries ?}\NAT@citeundefined
                 \PackageWarning{natbib}%
       {Citation `\@citeb' on page \thepage \space undefined}\def\NAT@date{}}%
     {\let\NAT@last@nm=\NAT@nm\let\NAT@last@yr=\NAT@year
      \NAT@parse{\@citeb}%
      \ifNAT@longnames\@ifundefined{bv@\@citeb\@extra@b@citeb}{%
        \let\NAT@name=\NAT@all@names
        \global\@namedef{bv@\@citeb\@extra@b@citeb}{}}{}%
      \fi
     \ifNAT@full\let\NAT@nm\NAT@all@names\else
       \let\NAT@nm\NAT@name\fi
     \ifNAT@swa\ifcase\NAT@ctype
       \if\relax\NAT@date\relax
         \@citea\NAT@hyper@{\NAT@nmfmt{\NAT@nm}\NAT@date}%
       \else
         \ifx\NAT@last@nm\NAT@nm\NAT@yrsep
            \ifx\NAT@last@yr\NAT@year
              \def\NAT@temp{{?}}%
              \ifx\NAT@temp\NAT@exlab\PackageWarningNoLine{natbib}%
               {Multiple citation on page \thepage: same authors and
               year\MessageBreak without distinguishing extra
               letter,\MessageBreak appears as question mark}\fi
              \NAT@hyper@{\NAT@exlab}%
            \else\unskip\NAT@spacechar
              \NAT@hyper@{\NAT@date}%
            \fi
         \else
           \@citea\NAT@hyper@{%
             \NAT@nmfmt{\NAT@nm}%
             \hyper@natlinkbreak{%
               \NAT@aysep\NAT@spacechar}{\@citeb\@extra@b@citeb
             }%
             \NAT@date
           }%
         \fi
       \fi
     \or\@citea\NAT@hyper@{\NAT@nmfmt{\NAT@nm}}%
     \or\@citea\NAT@hyper@{\NAT@date}%
     \or\@citea\NAT@hyper@{\NAT@alias}%
     \fi \NAT@def@citea
     \else
       \ifcase\NAT@ctype
        \if\relax\NAT@date\relax
          \@citea\NAT@hyper@{\NAT@nmfmt{\NAT@nm}}%
        \else
         \ifx\NAT@last@nm\NAT@nm\NAT@yrsep
            \ifx\NAT@last@yr\NAT@year
              \def\NAT@temp{{?}}%
              \ifx\NAT@temp\NAT@exlab\PackageWarningNoLine{natbib}%
               {Multiple citation on page \thepage: same authors and
               year\MessageBreak without distinguishing extra
               letter,\MessageBreak appears as question mark}\fi
              \NAT@hyper@{\NAT@exlab}%
            \else
              \unskip\NAT@spacechar
              \NAT@hyper@{\NAT@date}%
            \fi
         \else
           \@citea\NAT@hyper@{%
             \NAT@nmfmt{\NAT@nm}%
             \hyper@natlinkbreak{\NAT@spacechar\NAT@@open\if*#1*\else#1\NAT@spacechar\fi}%
               {\@citeb\@extra@b@citeb}%
             \NAT@date
           }%
         \fi
        \fi
       \or\@citea\NAT@hyper@{\NAT@nmfmt{\NAT@nm}}%
       \or\@citea\NAT@hyper@{\NAT@date}%
       \or\@citea\NAT@hyper@{\NAT@alias}%
       \fi
       \if\relax\NAT@date\relax
         \NAT@def@citea
       \else
         \NAT@def@citea@close
       \fi
     \fi
     }}\ifNAT@swa\else\if*#2*\else\NAT@cmt#2\fi
     \if\relax\NAT@date\relax\else\NAT@@close\fi\fi}{#1}{#2}}
\def\NAT@spacechar{\ }%
\def\NAT@separator{\NAT@sep\NAT@penalty}%
\def\NAT@reset@citea{\c@NAT@ctr\@ne\let\@citea\@empty}%
\def\NAT@def@citea{\def\@citea{\NAT@separator\NAT@space}}%
\def\NAT@def@citea@space{\def\@citea{\NAT@separator\NAT@spacechar}}%
\def\NAT@def@citea@close{\def\@citea{\NAT@@close\NAT@separator\NAT@space}}%
\def\NAT@def@citea@box{\def\@citea{\NAT@mbox{\NAT@@close}\NAT@separator\NAT@spacechar}}%
\newif\ifNAT@par \NAT@partrue
\newcommand\NAT@@open{\ifNAT@par\NAT@open\fi}
\newcommand\NAT@@close{\ifNAT@par\NAT@close\fi}
\newcommand\NAT@alias{\@ifundefined{al@\@citeb\@extra@b@citeb}{%
  {\reset@font\bfseries(alias?)}\PackageWarning{natbib}
  {Alias undefined for citation `\@citeb'
  \MessageBreak on page \thepage}}{\@nameuse{al@\@citeb\@extra@b@citeb}}}
\let\NAT@up\relax
\newcommand\NAT@Up[1]{{\let\protect\@unexpandable@protect\let~\relax
  \expandafter\NAT@deftemp#1}\expandafter\NAT@UP\NAT@temp}
\newcommand\NAT@deftemp[1]{\xdef\NAT@temp{#1}}
\newcommand\NAT@UP[1]{\let\@tempa\NAT@UP\ifcat a#1\MakeUppercase{#1}%
  \let\@tempa\relax\else#1\fi\@tempa}
\newcommand\shortcites[1]{%
  \@bsphack\@for\@citeb:=#1\do
  {\@safe@activestrue
   \edef\@citeb{\expandafter\@firstofone\@citeb\@empty}%
   \@safe@activesfalse
   \global\@namedef{bv@\@citeb\@extra@b@citeb}{}}\@esphack}
\newcommand\NAT@biblabel[1]{\hfill}
\newcommand\NAT@biblabelnum[1]{\bibnumfmt{#1}}
\let\bibnumfmt\@empty
\providecommand\@biblabel[1]{[#1]}
\AtBeginDocument{\ifx\bibnumfmt\@empty\let\bibnumfmt\@biblabel\fi}
\newcommand\NAT@bibsetnum[1]{\settowidth\labelwidth{\@biblabel{#1}}%
   \setlength{\leftmargin}{\labelwidth}\addtolength{\leftmargin}{\labelsep}%
   \setlength{\itemsep}{\bibsep}\setlength{\parsep}{\z@}%
   \ifNAT@openbib
     \addtolength{\leftmargin}{\bibindent}%
     \setlength{\itemindent}{-\bibindent}%
     \setlength{\listparindent}{\itemindent}%
     \setlength{\parsep}{0pt}%
   \fi
}
\newlength{\bibhang}
\setlength{\bibhang}{1em}
\newlength{\bibsep}
 {\@listi \global\bibsep\itemsep \global\advance\bibsep by\parsep}

\newcommand\NAT@bibsetup%
   [1]{\setlength{\leftmargin}{\bibhang}\setlength{\itemindent}{-\leftmargin}%
       \setlength{\itemsep}{\bibsep}\setlength{\parsep}{\z@}}
\newcommand\NAT@set@cites{%
  \ifNAT@numbers
    \ifNAT@super \let\@cite\NAT@citesuper
       \def\NAT@mbox##1{\unskip\nobreak\textsuperscript{##1}}%
       \let\citeyearpar=\citeyear
       \let\NAT@space\relax
       \def\NAT@super@kern{\kern\p@}%
    \else
       \let\NAT@mbox=\mbox
       \let\@cite\NAT@citenum
       \let\NAT@space\NAT@spacechar
       \let\NAT@super@kern\relax
    \fi
    \let\@citex\NAT@citexnum
    \let\@biblabel\NAT@biblabelnum
    \let\@bibsetup\NAT@bibsetnum
    \renewcommand\NAT@idxtxt{\NAT@name\NAT@spacechar\NAT@open\NAT@num\NAT@close}%
    \def\natexlab##1{}%
    \def\NAT@penalty{\penalty\@m}%
  \else
    \let\@cite\NAT@cite
    \let\@citex\NAT@citex
    \let\@biblabel\NAT@biblabel
    \let\@bibsetup\NAT@bibsetup
    \let\NAT@space\NAT@spacechar
    \let\NAT@penalty\@empty
    \renewcommand\NAT@idxtxt{\NAT@name\NAT@spacechar\NAT@open\NAT@date\NAT@close}%
    \def\natexlab##1{##1}%
  \fi}
\AtBeginDocument{\NAT@set@cites}
\AtBeginDocument{\ifx\SK@def\@undefined\else
\ifx\SK@cite\@empty\else
  \SK@def\@citex[#1][#2]#3{\SK@\SK@@ref{#3}\SK@@citex[#1][#2]{#3}}\fi
\ifx\SK@citeauthor\@undefined\def\HAR@checkdef{}\else
  \let\citeauthor\SK@citeauthor
  \let\citefullauthor\SK@citefullauthor
  \let\citeyear\SK@citeyear\fi
\fi}
\newif\ifNAT@full\NAT@fullfalse
\newif\ifNAT@swa
\DeclareRobustCommand\citet
   {\begingroup\NAT@swafalse\let\NAT@ctype\z@\NAT@partrue
     \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\newcommand\NAT@citetp{\@ifnextchar[{\NAT@@citetp}{\NAT@@citetp[]}}
\newcommand\NAT@@citetp{}
\def\NAT@@citetp[#1]{\@ifnextchar[{\@citex[#1]}{\@citex[][#1]}}
\DeclareRobustCommand\citep
   {\begingroup\NAT@swatrue\let\NAT@ctype\z@\NAT@partrue
         \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\cite
    {\begingroup\let\NAT@ctype\z@\NAT@partrue\NAT@swatrue
      \@ifstar{\NAT@fulltrue\NAT@cites}{\NAT@fullfalse\NAT@cites}}
\newcommand\NAT@cites{\@ifnextchar [{\NAT@@citetp}{%
     \ifNAT@numbers\else
     \NAT@swafalse
     \fi
    \NAT@@citetp[]}}
\DeclareRobustCommand\citealt
   {\begingroup\NAT@swafalse\let\NAT@ctype\z@\NAT@parfalse
         \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\citealp
   {\begingroup\NAT@swatrue\let\NAT@ctype\z@\NAT@parfalse
         \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\citenum
   {\begingroup
     \NAT@swatrue\let\NAT@ctype\z@\NAT@parfalse\let\textsuperscript\NAT@spacechar
     \NAT@citexnum[][]}
\DeclareRobustCommand\citeauthor
   {\begingroup\NAT@swafalse\let\NAT@ctype\@ne\NAT@parfalse
    \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\Citet
   {\begingroup\NAT@swafalse\let\NAT@ctype\z@\NAT@partrue
     \let\NAT@up\NAT@Up
     \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\Citep
   {\begingroup\NAT@swatrue\let\NAT@ctype\z@\NAT@partrue
     \let\NAT@up\NAT@Up
         \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\Citealt
   {\begingroup\NAT@swafalse\let\NAT@ctype\z@\NAT@parfalse
     \let\NAT@up\NAT@Up
         \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\Citealp
   {\begingroup\NAT@swatrue\let\NAT@ctype\z@\NAT@parfalse
     \let\NAT@up\NAT@Up
         \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\Citeauthor
   {\begingroup\NAT@swafalse\let\NAT@ctype\@ne\NAT@parfalse
     \let\NAT@up\NAT@Up
    \@ifstar{\NAT@fulltrue\NAT@citetp}{\NAT@fullfalse\NAT@citetp}}
\DeclareRobustCommand\citeyear
   {\begingroup\NAT@swafalse\let\NAT@ctype\tw@\NAT@parfalse\NAT@citetp}
\DeclareRobustCommand\citeyearpar
   {\begingroup\NAT@swatrue\let\NAT@ctype\tw@\NAT@partrue\NAT@citetp}
\newcommand\citetext[1]{\NAT@open#1\NAT@close}
\DeclareRobustCommand\citefullauthor
   {\citeauthor*}
\newcommand\defcitealias[2]{%
   \@ifundefined{al@#1\@extra@b@citeb}{}
   {\PackageWarning{natbib}{Overwriting existing alias for citation #1}}
   \@namedef{al@#1\@extra@b@citeb}{#2}}
\DeclareRobustCommand\citetalias{\begingroup
   \NAT@swafalse\let\NAT@ctype\thr@@\NAT@parfalse\NAT@citetp}
\DeclareRobustCommand\citepalias{\begingroup
   \NAT@swatrue\let\NAT@ctype\thr@@\NAT@partrue\NAT@citetp}
\renewcommand\nocite[1]{\@bsphack
  \@for\@citeb:=#1\do{%
    \@safe@activestrue
    \edef\@citeb{\expandafter\@firstofone\@citeb\@empty}%
    \@safe@activesfalse
    \if@filesw\immediate\write\@auxout{\string\citation{\@citeb}}\fi
    \if*\@citeb\else
    \@ifundefined{b@\@citeb\@extra@b@citeb}{%
       \NAT@citeundefined \PackageWarning{natbib}%
       {Citation `\@citeb' undefined}}{}\fi}%
  \@esphack}
\newcommand\NAT@parse[1]{%
  \begingroup
   \let\protect=\@unexpandable@protect
   \let~\relax
   \let\active@prefix=\@gobble
   \edef\NAT@temp{\csname b@#1\@extra@b@citeb\endcsname}%
   \aftergroup\NAT@split
   \expandafter
  \endgroup
  \NAT@temp{}{}{}{}{}@@%
  \expandafter\NAT@parse@date\NAT@date??????@@%
  \ifciteindex\NAT@index\fi
}%
\def\NAT@split#1#2#3#4#5@@{%
  \gdef\NAT@num{#1}\gdef\NAT@name{#3}\gdef\NAT@date{#2}%
  \gdef\NAT@all@names{#4}%
  \ifx\NAT@num\@empty\gdef\NAT@num{0}\fi
  \ifx\NAT@noname\NAT@all@names \gdef\NAT@all@names{#3}\fi
}%
\def\NAT@reset@parser{%
  \global\let\NAT@num\@empty
  \global\let\NAT@name\@empty
  \global\let\NAT@date\@empty
  \global\let\NAT@all@names\@empty
}%
\newcommand\NAT@parse@date{}
\def\NAT@parse@date#1#2#3#4#5#6@@{%
  \ifnum\the\catcode`#1=11\def\NAT@year{}\def\NAT@exlab{#1}\else
  \ifnum\the\catcode`#2=11\def\NAT@year{#1}\def\NAT@exlab{#2}\else
  \ifnum\the\catcode`#3=11\def\NAT@year{#1#2}\def\NAT@exlab{#3}\else
  \ifnum\the\catcode`#4=11\def\NAT@year{#1#2#3}\def\NAT@exlab{#4}\else
    \def\NAT@year{#1#2#3#4}\def\NAT@exlab{{#5}}\fi\fi\fi\fi}
\newcommand\NAT@index{}
\let\NAT@makeindex=\makeindex
\renewcommand\makeindex{\NAT@makeindex
  \renewcommand\NAT@index{\@bsphack\begingroup
     \def~{\string~}\@wrindex{\NAT@idxtxt}}}
\newcommand\NAT@idxtxt{\NAT@name\NAT@spacechar\NAT@open\NAT@date\NAT@close}
\@ifxundefined\@indexfile{}{\let\NAT@makeindex\relax\makeindex}
\newif\ifciteindex \citeindexfalse
\newcommand\citeindextype{default}
\newcommand\NAT@index@alt{{\let\protect=\noexpand\let~\relax
  \xdef\NAT@temp{\NAT@idxtxt}}\expandafter\NAT@exp\NAT@temp\@nil}
\newcommand\NAT@exp{}
\def\NAT@exp#1\@nil{\index[\citeindextype]{#1}}

\AtBeginDocument{%
\@ifpackageloaded{index}{\let\NAT@index=\NAT@index@alt}{}}
\newcommand\NAT@ifcmd{\futurelet\NAT@temp\NAT@ifxcmd}
\newcommand\NAT@ifxcmd{\ifx\NAT@temp\relax\else\expandafter\NAT@bare\fi}
\def\NAT@bare#1(#2)#3(@)#4\@nil#5{%
  \if @#2
    \expandafter\NAT@apalk#1, , \@nil{#5}%
  \else
  \NAT@wrout{\the\c@NAT@ctr}{#2}{#1}{#3}{#5}%
\fi
}
\newcommand\NAT@wrout[5]{%
\if@filesw
      {\let\protect\noexpand\let~\relax
       \immediate
       \write\@auxout{\string\bibcite{#5}{{#1}{#2}{{#3}}{{#4}}}}}\fi
\ignorespaces}
\def\NAT@noname{{}}
\renewcommand\bibitem{\@ifnextchar[{\@lbibitem}{\@lbibitem[]}}%
\let\NAT@bibitem@first@sw\@secondoftwo
\def\@lbibitem[#1]#2{%
  \if\relax\@extra@b@citeb\relax\else
    \@ifundefined{br@#2\@extra@b@citeb}{}{%
     \@namedef{br@#2}{\@nameuse{br@#2\@extra@b@citeb}}%
    }%
  \fi
  \@ifundefined{b@#2\@extra@b@citeb}{%
   \def\NAT@num{}%
  }{%
   \NAT@parse{#2}%
  }%
  \def\NAT@tmp{#1}%
  \expandafter\let\expandafter\bibitemOpen\csname NAT@b@open@#2\endcsname
  \expandafter\let\expandafter\bibitemShut\csname NAT@b@shut@#2\endcsname
  \@ifnum{\NAT@merge>\@ne}{%
   \NAT@bibitem@first@sw{%
    \@firstoftwo
   }{%
    \@ifundefined{NAT@b*@#2}{%
     \@firstoftwo
    }{%
     \expandafter\def\expandafter\NAT@num\expandafter{\the\c@NAT@ctr}%
     \@secondoftwo
    }%
   }%
  }{%
   \@firstoftwo
  }%
  {%
   \global\advance\c@NAT@ctr\@ne
   \@ifx{\NAT@tmp\@empty}{\@firstoftwo}{%
    \@secondoftwo
   }%
   {%
    \expandafter\def\expandafter\NAT@num\expandafter{\the\c@NAT@ctr}%
    \global\NAT@stdbsttrue
   }{}%
   \bibitem@fin
   \item[\hfil\NAT@anchor{#2}{\NAT@num}]%
   \global\let\NAT@bibitem@first@sw\@secondoftwo
   \NAT@bibitem@init
  }%
  {%
   \NAT@anchor{#2}{}%
   \NAT@bibitem@cont
   \bibitem@fin
  }%
  \@ifx{\NAT@tmp\@empty}{%
    \NAT@wrout{\the\c@NAT@ctr}{}{}{}{#2}%
  }{%
    \expandafter\NAT@ifcmd\NAT@tmp(@)(@)\@nil{#2}%
  }%
}%
\def\bibitem@fin{%
 \@ifxundefined\@bibstop{}{\csname bibitem@\@bibstop\endcsname}%
}%
\def\NAT@bibitem@init{%
 \let\@bibstop\@undefined
}%
\def\NAT@bibitem@cont{%
 \let\bibitem@Stop\bibitemContinue
 \let\bibitem@NoStop\bibitemContinue
}%
\def\BibitemOpen{%
 \bibitemOpen
}%
\def\BibitemShut#1{%
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\def\@bibitemShut{}%
\def\bibitemStop{\@bibitemShut}%
\def\bibitemNoStop{%
 \@ifx{\@empty\@bibitemShut}{.\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue{%
 \@ifx{\@empty\@bibitemShut}{;\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\mathchardef\@mmm=3000 %
\let\bibitemOpen\relax
\let\bibitemShut\relax
\@ifnum{\NAT@merge>\@ne}{%
\providecommand{\bibAnnote}[3]{%
  \BibitemShut{#1}%
  \def\@tempa{#3}\@ifx{\@tempa\@empty}{}{%
   \begin{quotation}\noindent
    \textsc{Key:}\ #2\\\textsc{Annotation:}\ \@tempa
   \end{quotation}%
  }%
  \ignorespaces
}%
\providecommand{\bibAnnoteFile}[2]{%
  \IfFileExists{#2}{%
    \bibAnnote{#1}{#2}{\input{#2}}%
  }{%
    \bibAnnote{#1}{#2}{}%
  }%
}%
}{}%
\def\bibfield{\@ifnum{\NAT@merge>\tw@}{\@bibfield}{\@secondoftwo}}%
\def\@bibfield#1#2{%
 \begingroup
  \let\Doi\@gobble
  \let\bibinfo\relax
  \let\restore@protect\@empty
  \protected@edef\@tempa{#2}%
  \aftergroup\def\aftergroup\@tempa
 \expandafter\endgroup\expandafter{\@tempa}%
 \expandafter\@ifx\expandafter{\csname @bib#1\endcsname\@tempa}{%
  \expandafter\let\expandafter\@tempa\csname @bib@X#1\endcsname
 }{%
  \expandafter\let\csname @bib#1\endcsname\@tempa
  \expandafter\let\expandafter\@tempa\csname @bib@Y#1\endcsname
 }%
 \@ifx{\@tempa\relax}{\let\@tempa\@firstofone}{}%
 \@tempa{#2}%
}%
\def\bibinfo#1{%
 \expandafter\let\expandafter\@tempa\csname bibinfo@X@#1\endcsname
 \@ifx{\@tempa\relax}{\@firstofone}{\@tempa}%
}%
\def\@bib@Xauthor#1{\let\@bib@Xjournal\@gobble}%
\def\@bib@Xjournal#1{\begingroup\let\bibinfo@X@journal\@bib@Z@journal#1\endgroup}%
\def\@bibibid@#1{\textit{ibid}.}%
\appdef\NAT@bibitem@init{%
 \let\@bibauthor  \@empty
 \let\@bibjournal \@empty
 \let\@bib@Z@journal\@bibibid@
}%
\ifx\SK@lbibitem\@undefined\else
   \let\SK@lbibitem\@lbibitem
   \def\@lbibitem[#1]#2{%
     \SK@lbibitem[#1]{#2}\SK@\SK@@label{#2}\ignorespaces}\fi
\newif\ifNAT@stdbst \NAT@stdbstfalse

\AtEndDocument{%
  \ifNAT@stdbst\if@filesw
   \immediate\write\@auxout{%
    \string\providecommand\string\NAT@force@numbers{}%
    \string\NAT@force@numbers
   }%
  \fi\fi
 }
\newcommand\NAT@force@numbers{%
  \ifNAT@numbers\else
  \PackageError{natbib}{Bibliography not compatible with author-year
  citations.\MessageBreak
  Press <return> to continue in numerical citation style}
  {Check the bibliography entries for non-compliant syntax,\MessageBreak
   or select author-year BibTeX style, e.g. plainnat}%
  \global\NAT@numberstrue\fi}

\providecommand\bibcite{}
\renewcommand\bibcite[2]{%
 \@ifundefined{b@#1\@extra@binfo}{\relax}{%
   \NAT@citemultiple
   \PackageWarningNoLine{natbib}{Citation `#1' multiply defined}%
 }%
 \global\@namedef{b@#1\@extra@binfo}{#2}%
}%
\AtEndDocument{\NAT@swatrue\let\bibcite\NAT@testdef}
\newcommand\NAT@testdef[2]{%
  \def\NAT@temp{#2}%
  \expandafter \ifx \csname b@#1\@extra@binfo\endcsname\NAT@temp
  \else
    \ifNAT@swa \NAT@swafalse
      \PackageWarningNoLine{natbib}{%
        Citation(s) may have changed.\MessageBreak
        Rerun to get citations correct%
      }%
    \fi
  \fi
}%
\newcommand\NAT@apalk{}
\def\NAT@apalk#1, #2, #3\@nil#4{%
  \if\relax#2\relax
    \global\NAT@stdbsttrue
    \NAT@wrout{#1}{}{}{}{#4}%
  \else
    \NAT@wrout{\the\c@NAT@ctr}{#2}{#1}{}{#4}%
  \fi
}%
\newcommand\citeauthoryear{}
\def\citeauthoryear#1#2#3(@)(@)\@nil#4{%
  \if\relax#3\relax
    \NAT@wrout{\the\c@NAT@ctr}{#2}{#1}{}{#4}%
  \else
    \NAT@wrout{\the\c@NAT@ctr}{#3}{#2}{#1}{#4}%
  \fi
}%
\newcommand\citestarts{\NAT@open}%
\newcommand\citeends{\NAT@close}%
\newcommand\betweenauthors{and}%
\newcommand\astroncite{}
\def\astroncite#1#2(@)(@)\@nil#3{%
 \NAT@wrout{\the\c@NAT@ctr}{#2}{#1}{}{#3}%
}%
\newcommand\citename{}
\def\citename#1#2(@)(@)\@nil#3{\expandafter\NAT@apalk#1#2, \@nil{#3}}
\newcommand\harvarditem[4][]{%
 \if\relax#1\relax
   \bibitem[#2(#3)]{#4}%
 \else
   \bibitem[#1(#3)#2]{#4}%
 \fi
}%
\newcommand\harvardleft{\NAT@open}
\newcommand\harvardright{\NAT@close}
\newcommand\harvardyearleft{\NAT@open}
\newcommand\harvardyearright{\NAT@close}
\AtBeginDocument{\providecommand{\harvardand}{and}}
\newcommand\harvardurl[1]{\textbf{URL:} \textit{#1}}
\providecommand\bibsection{}
\@ifundefined{chapter}{%
  \renewcommand\bibsection{%
   \section*{\refname\@mkboth{\MakeUppercase{\refname}}{\MakeUppercase{\refname}}}%
  }%
}{%
  \@ifxundefined\NAT@sectionbib{%
    \renewcommand\bibsection{%
      \chapter*{\bibname\@mkboth{\MakeUppercase{\bibname}}{\MakeUppercase{\bibname}}}%
    }%
  }{%
    \renewcommand\bibsection{%
      \section*{\bibname\ifx\@mkboth\@gobbletwo\else\markright{\MakeUppercase{\bibname}}\fi}%
    }%
  }%
}%
\@ifclassloaded{amsart}{\renewcommand\bibsection{\section*{\refname}}}{}%
\@ifclassloaded{amsbook}{\renewcommand\bibsection{\chapter*{\bibname}}}{}%
\@ifxundefined\bib@heading{}{\let\bibsection\bib@heading}%
\newcounter{NAT@ctr}
\renewenvironment{thebibliography}[1]{%
 \bibsection
 \parindent\z@
 \bibpreamble
 \bibfont
 \list{\@biblabel{\the\c@NAT@ctr}}{\@bibsetup{#1}\global\c@NAT@ctr\z@}%
 \ifNAT@openbib
   \renewcommand\newblock{\par}%
 \else
   \renewcommand\newblock{\hskip .11em \@plus.33em \@minus.07em}%
 \fi
 \sloppy\clubpenalty4000\widowpenalty4000
 \sfcode`\.\@m
 \let\NAT@bibitem@first@sw\@firstoftwo
    \let\citeN\cite \let\shortcite\cite
    \let\citeasnoun\cite
}{%
 \bibitem@fin
 \bibpostamble
 \def\@noitemerr{%
  \PackageWarning{natbib}{Empty `thebibliography' environment}%
 }%
 \endlist
 \bibcleanup
}%
\let\bibfont\@empty
\let\bibpreamble\@empty
\let\bibpostamble\@empty
\def\bibcleanup{\vskip-\lastskip}%
\providecommand\reset@font{\relax}
\providecommand\bibname{Bibliography}
\providecommand\refname{References}
\newcommand\NAT@citeundefined{\gdef \NAT@undefined {%
    \PackageWarningNoLine{natbib}{There were undefined citations}}}
\let \NAT@undefined \relax
\newcommand\NAT@citemultiple{\gdef \NAT@multiple {%
    \PackageWarningNoLine{natbib}{There were multiply defined citations}}}
\let \NAT@multiple \relax
\AtEndDocument{\NAT@undefined\NAT@multiple}
\providecommand\@mkboth[2]{}
\providecommand\MakeUppercase{\uppercase}
\providecommand{\@extra@b@citeb}{}
\gdef\@extra@binfo{}
\def\NAT@anchor#1#2{%
 \hyper@natanchorstart{#1\@extra@b@citeb}%
  \def\@tempa{#2}\@ifx{\@tempa\@empty}{}{\@biblabel{#2}}%
 \hyper@natanchorend
}%
\providecommand\hyper@natanchorstart[1]{}%
\providecommand\hyper@natanchorend{}%
\providecommand\hyper@natlinkstart[1]{}%
\providecommand\hyper@natlinkend{}%
\providecommand\hyper@natlinkbreak[2]{#1}%
\AtBeginDocument{%
  \@ifpackageloaded{babel}{%
     \let\org@@citex\@citex}{}}
\providecommand\@safe@activestrue{}%
\providecommand\@safe@activesfalse{}%

\newcommand\NAT@sort@cites[1]{%
  \let\NAT@cite@list\@empty
  \@for\@citeb:=#1\do{\expandafter\NAT@star@cite\@citeb\@@}%
  \if@filesw
    \expandafter\immediate\expandafter\write\expandafter\@auxout
      \expandafter{\expandafter\string\expandafter\citation\expandafter{\NAT@cite@list}}%
  \fi
  \@ifnum{\NAT@sort>\z@}{%
    \expandafter\NAT@sort@cites@\expandafter{\NAT@cite@list}%
  }{}%
}%
\def\NAT@star@cite{%
  \let\NAT@star@sw\@secondoftwo
  \@ifnum{\NAT@merge>\z@}{%
   \@ifnextchar*{%
    \let\NAT@star@sw\@firstoftwo
    \NAT@star@cite@star
   }{%
    \NAT@star@cite@nostar
   }%
  }{%
   \NAT@star@cite@noextension
  }%
}%
\def\NAT@star@cite@star*{%
 \NAT@star@cite@nostar
}%
\def\NAT@star@cite@nostar{%
 \let\nat@keyopt@open\@empty
 \let\nat@keyopt@shut\@empty
 \@ifnextchar[{\NAT@star@cite@pre}{\NAT@star@cite@pre[]}%
}%
\def\NAT@star@cite@pre[#1]{%
 \def\nat@keyopt@open{#1}%
 \@ifnextchar[{\NAT@star@cite@post}{\NAT@star@cite@post[]}%
}%
\def\NAT@star@cite@post[#1]#2\@@{%
 \def\nat@keyopt@shut{#1}%
 \NAT@star@sw{\expandafter\global\expandafter\let\csname NAT@b*@#2\endcsname\@empty}{}%
 \NAT@cite@list@append{#2}%
}%
\def\NAT@star@cite@noextension#1\@@{%
  \let\nat@keyopt@open\@empty
  \let\nat@keyopt@shut\@empty
  \NAT@cite@list@append{#1}%
}%
\def\NAT@cite@list@append#1{%
  \edef\@citeb{\@firstofone#1\@empty}%
  \if@filesw\@ifxundefined\@cprwrite{}{\expandafter\@cprwrite\@citeb=}\fi
  \if\relax\nat@keyopt@open\relax\else
   \global\expandafter\let\csname NAT@b@open@\@citeb\endcsname\nat@keyopt@open
  \fi
  \if\relax\nat@keyopt@shut\relax\else
   \global\expandafter\let\csname NAT@b@shut@\@citeb\endcsname\nat@keyopt@shut
  \fi
  \toks@\expandafter{\NAT@cite@list}%
  \ifx\NAT@cite@list\@empty
    \@temptokena\expandafter{\@citeb}%
  \else
    \@temptokena\expandafter{\expandafter,\@citeb}%
  \fi
  \edef\NAT@cite@list{\the\toks@\the\@temptokena}%
}%
\newcommand\NAT@sort@cites@[1]{%
  \count@\z@
  \@tempcntb\m@ne
  \let\@celt\delimiter
  \def\NAT@num@list{}%
  \let\NAT@cite@list\@empty
  \let\NAT@nonsort@list\@empty
  \@for \@citeb:=#1\do{\NAT@make@cite@list}%
  \ifx\NAT@nonsort@list\@empty\else
   \protected@edef\NAT@cite@list{\NAT@cite@list\NAT@nonsort@list}%
  \fi
  \ifx\NAT@cite@list\@empty\else
   \protected@edef\NAT@cite@list{\expandafter\NAT@xcom\NAT@cite@list @@}%
  \fi
}%
\def\NAT@make@cite@list{%
  \advance\count@\@ne
  \@safe@activestrue
  \edef\@citeb{\expandafter\@firstofone\@citeb\@empty}%
  \@safe@activesfalse
  \@ifundefined{b@\@citeb\@extra@b@citeb}%
   {\def\NAT@num{A}}%
   {\NAT@parse{\@citeb}}%
  \NAT@ifcat@num\NAT@num
   {\@tempcnta\NAT@num \relax
    \@ifnum{\@tempcnta<\@tempcntb}{%
      \let\NAT@@cite@list=\NAT@cite@list
      \let\NAT@cite@list\@empty
      \begingroup\let\@celt=\NAT@celt\NAT@num@list\endgroup
      \protected@edef\NAT@num@list{%
       \expandafter\NAT@num@celt \NAT@num@list \@gobble @%
      }%
    }{%
      \protected@edef\NAT@num@list{\NAT@num@list \@celt{\NAT@num}}%
      \protected@edef\NAT@cite@list{\NAT@cite@list\@citeb,}%
      \@tempcntb\@tempcnta
    }%
   }%
   {\protected@edef\NAT@nonsort@list{\NAT@nonsort@list\@citeb,}}%
}%
\def\NAT@celt#1{%
  \@ifnum{#1>\@tempcnta}{%
    \xdef\NAT@cite@list{\NAT@cite@list\@citeb,\NAT@@cite@list}%
    \let\@celt\@gobble
  }{%
    \expandafter\def@NAT@cite@lists\NAT@@cite@list\@@
  }%
}%
\def\NAT@num@celt#1#2{%
 \ifx#1\@celt
  \@ifnum{#2>\@tempcnta}{%
    \@celt{\number\@tempcnta}%
    \@celt{#2}%
  }{%
    \@celt{#2}%
    \expandafter\NAT@num@celt
  }%
 \fi
}%
\def\def@NAT@cite@lists#1,#2\@@{%
  \xdef\NAT@cite@list{\NAT@cite@list#1,}%
  \xdef\NAT@@cite@list{#2}%
}%
\def\NAT@nextc#1,#2@@{#1,}
\def\NAT@restc#1,#2{#2}
\def\NAT@xcom#1,@@{#1}
\InputIfFileExists{natbib.cfg}
       {\typeout{Local config file natbib.cfg used}}{}
%% 
%% <<<<< End of generated file <<<<<<
%%
%% End of file `natbib.sty'.


==> anc/src/tex/WileyNJD-AMA.bst <==
%
% THIS IS AN AMA BST FILE
%


ENTRY
  { address
    author
    booktitle
    chapter
    doi
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    url
    volume
    year
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.quote after.sentence
        after.quoted.block after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.quote :=
  #3 'after.sentence :=
  #4 'after.quoted.block :=
  #5 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { "" * write$ }
    { output.state after.quote =
    { " " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
        'write$
        { output.state after.quoted.block =
            { write$
              newline$
              "\newblock " write$
            }
            { add.period$ " " * write$ }
          if$
        }
          if$
        }
      if$
    }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {blank.sep}
{ after.quote 'output.state :=
}

FUNCTION {fin.entry}
{
  doi empty$
  {
    output.state after.quoted.block =
      'skip$
      'add.period$
      if$
  }
  {
  }
  if$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { output.state after.quote =
    { after.quoted.block 'output.state := }
    { after.block 'output.state := }
      if$
    }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
    'skip$
    { after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {new.sentence.checka}
{ empty$
    'skip$
    'new.sentence
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\it " swap$ * "}" * }
  if$
}

INTEGERS {nameptr namesleft numnames etal}

FUNCTION {format.names}
{ 's :=  % push the name s, pop s and author (already on stack), assign author to s
  #1 'nameptr := 
  #0 'etal :=

  s num.names$ 'numnames :=
  
  numnames #6 >
    {#3 'numnames :=
     #1 'etal :=
    }
    {}
    %end if 
  if$
  
  numnames 'namesleft :=
  { namesleft #0 > }

  {s nameptr "{ll }{v}{f{}}" format.name$ 't :=
    namesleft #1 >
    {t * ", " * }
    {t}
    %end if 
    if$
    nameptr #1 + 'nameptr :=
    namesleft #1 - 'namesleft :=
  }
  while$

  etal
    {", et al. "}
    {". "}
  if$
  *
}

FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
    { "\kern-2pt, eds." * }
    { "\kern-2pt, ed." * }
      if$
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "." *}
  if$
}

FUNCTION {format.journal}
{ journal empty$
    { "" }
    { journal "" *}
  if$
}

FUNCTION {format.title.p}
{ title empty$
    { "" }
    { title ". " *}
  if$
}

FUNCTION {n.dashify}
{ 't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
    { t #1 #2 substring$ "-" = not
        { "-" *
          t #2 global.max$ substring$ 't :=
        }
        {   { t #1 #1 substring$ "-" = }
        { "-" *
          t #2 global.max$ substring$ 't :=
        }
          while$
        }
      if$
    }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
      if$
    }
  while$
}

FUNCTION {format.date}
{ year empty$
    { "" }
    { " " * year }
  if$
}

FUNCTION {inproformat.date}
{ year empty$
    { "" }
    { "; " * year }
  if$
}

FUNCTION {incollecformat.pages}
{ pages empty$
    { "" }
    {" (pp. " pages * ")" *}
  if$
}

FUNCTION {format.btitle}
{ title emphasize
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { ". " volume *
      series empty$
    'skip$
    { " of " * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
    { series field.or.null }
    { output.state mid.sentence =
        { "no.~" }
        { "No.~" }
      if$
      number *
      series empty$
        { "there's a number but no series in " cite$ * warning$ }
        { " in " * series * }
      if$
    }
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { edition "l" change.case$ "~ed." * }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
    { #1 'multiresult := }
    { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    {"\string: " pages *}
  if$
}

FUNCTION {format.volume}
{ volume empty$
    { "" }
    { "\string; " volume * }
  if$
}

FUNCTION {format.number}
{ number empty$
    { "" }
    { "(" number * ")" *}
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
    { "ch.~" chapter * }
    { type "l" change.case$ chapter tie.or.space.connect }
      if$
      pages empty$
    'skip$
    { "" * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "In: " }
    { "In: " 
      editor empty$
    'skip$
    { " " * format.editors * " " * booktitle emphasize * "" * }
      if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      output.state after.block =
    { type "t" change.case$ }
    { type "l" change.case$ }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { "Tech. Rep." }
    'type
  if$
  number empty$
    { "l" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.addr.pub}
{ publisher empty$
    { "" }
    { address empty$
    { "" }
    { address ": " * }
      if$
      publisher *
    }
  if$
}

FUNCTION {format.paddress}
{ address empty$
    { "" }
    { "(" address * ")" * }
  if$
}

FUNCTION {format.ppaddress}
{ address empty$
    { "" }
    { "; " address * "" * }
  if$
}


FUNCTION {format.article.crossref}
{ key empty$
    { journal empty$
    { "need key or journal for " cite$ * " to crossref " * crossref *
      warning$
      ""
    }
    { "in {\em " journal * "\/}" * }
      if$
    }
    { "in " key * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$ " {\em et~al.}" * }
    { #2 <
    'skip$
    { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
        { " {\em et~al.}" * }
        { " and " * editor #2 "{vv~}{ll}" format.name$ * }
      if$
    }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      "In "
    }
    { "Vol.~" volume *
      " of " *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
    { series empty$
        { "need editor, key, or series for " cite$ * " to crossref " *
          crossref * warning$
          "" *
        }
        { "{\em " * series * "\/}" * }
      if$
    }
    { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{ editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
    { booktitle empty$
        { "need editor, key, or booktitle for " cite$ * " to crossref " *
          crossref * warning$
          ""
        }
        { "in {\em " booktitle * "\/}" * }
      if$
    }
    { "in " key * }
      if$
    }
    { "in " format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {default.name.doi.prefix}
{
  "doi: "
}

FUNCTION {no.blank.or.punct}
{  "" * before.all 'output.state :=
}

FUNCTION {add.semicolon}
{
  ";" *
  no.blank.or.punct
}

FUNCTION {add.comma}
{
  "," *
  no.blank.or.punct
}

FUNCTION {add.colon}
{
  ": " *
  no.blank.or.punct
}

FUNCTION {add.space}
{
  " " *
  no.blank.or.punct
}

FUNCTION {doi.base}
{
  "http://dx.doi.org/"
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      doi.base.command swap$ *
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {format.doi}
{ doi empty$
    { "" }
    { default.name.doi.prefix doi *
      link.tag.open swap$ * link.tag.shut *
    }
  if$
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  blank.sep
  crossref missing$
    { format.journal emphasize "journal" output.check
      format.date "year" output.check
      format.volume output
      format.number output
      format.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  format.doi output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
    { "author and editor" editor either.or.check }
    'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
      { format.bvolume output
      new.block
      format.number.series output
      format.addr.pub "publisher" output.check
    }
    { new.block
      format.book.crossref output.nonnull
    }
  if$
  new.block
  format.edition output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  title empty$
    { "empty title in " cite$ * warning$
      howpublished new.sentence.checka
    }
    { howpublished empty$ not
      address empty$ month empty$ year empty$ and and
      or
    { format.title.p output.nonnull }
    { format.title output.nonnull }
      if$
      blank.sep
    }
  if$
  howpublished add.colon add.space output
  address add.period$ add.space output
  format.date output
  new.block
  note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
    { "author and editor" editor either.or.check }
    'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume add.period$ add.space output
    new.block
      format.chapter.pages add.semicolon add.space "chapter and pages" output.check
      new.block
       format.number.series add.period$ add.space output
      format.addr.pub "publisher" output.check
      new.block
    }
    { format.chapter.pages "chapter and pages" output.check
      new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  blank.sep
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
    new.block
      format.number.series add.period$ add.space output
      format.bvolume add.period$ add.space output
      format.addr.pub add.period$ add.space "publisher" output.check
      format.edition output
      format.date "year" output.check
      %%format.chapter.pages output
      incollecformat.pages output
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  blank.sep
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume add.period$ add.space output
      format.number.series add.period$ add.space output
            organization add.period$ add.space output
      publisher output
      inproformat.date "year" output.check
      format.ppaddress output
      format.pages output
    }
    { format.incoll.inproc.crossref output.nonnull
          format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { organization empty$
    'skip$
    { organization output.nonnull
      address output
    }
      if$
    }
    { format.authors output.nonnull }
  if$
  format.btitle add.period$ add.space "title" output.check
  author empty$
    { organization empty$
    { address new.block.checka
      address output
    }
    'skip$
      if$
    }
    { organization address new.block.checkb
      organization add.semicolon add.space output
      address add.colon output
    }
  if$
  format.edition output
  format.date output
  new.block
  note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  format.title add.space "title" output.check
  blank.sep
  "Master's thesis" format.thesis.type add.period$ add.space output.nonnull
  school add.period$ add.space "school" output.check
  address add.colon add.space output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  title empty$
    { howpublished new.sentence.checka }
    { howpublished empty$ not
      month empty$ year empty$ and
      or
    { format.title.p output.nonnull }
    { format.title output.nonnull }
      if$
      blank.sep
    }
  if$
  howpublished add.semicolon add.space output
  format.date output
  new.block
  note output
  fin.entry
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  format.btitle add.period$ add.space "title" output.check
  new.block
  "PhD thesis" format.thesis.type add.period$ add.space output.nonnull
  school add.comma add.space "school" output.check
  address add.semicolon add.space output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { organization output }
    { format.editors add.comma add.space output.nonnull }
  if$
  format.btitle "title" output.check
  format.bvolume output
  format.number.series add.space output
  format.paddress add.semicolon add.space output
  editor empty$
    'skip$
    { organization add.comma add.space output }
  if$
  publisher add.colon add.space output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  format.title add.space "title" output.check
  blank.sep
  format.tr.number add.comma add.space output.nonnull
  institution add.semicolon add.space "institution" output.check
  address add.colon add.space output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  format.title.p "title" output.check
  blank.sep
  note add.semicolon add.space "note" output.check
  format.date output
  fin.entry
}

FUNCTION {default.type} { misc }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sept."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

MACRO {acmcs} {"ACM Computing Surveys"}

MACRO {acta} {"Acta Informatica"}

MACRO {cacm} {"Communications ACM"}

MACRO {ibmjrd} {"IBM J. Research and Development"}

MACRO {ibmsj} {"IBM Systems~J."}

MACRO {ieeese} {"IEEE Trans. Software Engineering"}

MACRO {ieeetc} {"IEEE Trans. Computers"}

MACRO {ieeetcad}
 {"IEEE Trans. Computer-Aided Design"}

MACRO {ipl} {"Information Processing Letters"}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Computer and System Sciences"}

MACRO {scp} {"Science of Computer Programming"}

MACRO {sicomp} {"SIAM J. Computing"}

MACRO {tocs} {"ACM Trans. Computer Systems"}

MACRO {tods} {"ACM Trans. Database Systems"}

MACRO {tog} {"ACM Trans. Graphics"}

MACRO {toms} {"ACM Trans. Mathematical Software"}

MACRO {toois} {"ACM Trans. Office Information Systems"}

MACRO {toplas} {"ACM Trans. Programming Languages and Systems"}

MACRO {tcs} {"Theoretical Computer Science"}

READ

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" * write$ newline$
  init.bib.doi
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}

==> anc/src/tex/WileyNJD-v2.cls <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% This file is copyright by SPi Technologies Ltd. All rights reserved.
%%
%% Author:       SPi, LaTeX Development Team, Chennai (India)
%% Created On:
%% Last Modified By:
%% Last Modified On:
%% Description:  Class file to support authoring template in LaTeX typesetting
%%               for Wiley Journals
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\NeedsTeXFormat{LaTeX2e}[2009/09/24]
\ProvidesClass{WileyNJD-v2}
              [2017/06/23 v0.2 Standard LaTeX document class for Journal]

\newif\if@cropmarkson\@cropmarksonfalse
\newif\if@croppage\@croppagefalse
\newif\if@draftruleson\@draftrulesonfalse
\newif\if@exactptsize\@exactptsizefalse
\newif\if@pagenum   \@pagenumfalse%
\newif\if@purexml\global\@purexmlfalse
\newif\if@xml\global\@xmlfalse
\newif\if@hyperrefon  \@hyperrefonfalse%
\newif\ifbibunnumbered\global\bibunnumberedtrue%
\newif\ifproof\global\prooffalse%
\newif\ifEqnSpan\global\EqnSpantrue%
\newif\if@dblspace\global\@dblspacefalse%

\newif\if@font@stix\global\@font@stixfalse%
\newif\if@large@design\global\@large@designtrue%
\newif\if@small@design\global\@small@designfalse%


\newif\if@APArefstyle\global\@APArefstylefalse%
\newif\if@AMSrefstyle\global\@AMSrefstylefalse%
\newif\if@AMArefstyle\global\@AMArefstylefalse%
\newif\if@Vancouverrefstyle\global\@Vancouverrefstylefalse%
\newif\if@Chemistryrefstyle\global\@Chemistryrefstylefalse%
\newif\if@Harvardstyle\global\@Harvardstylefalse%

\newif\if@STIXLargeOneCol\global\@STIXLargeOneColfalse%
\newif\if@STIXSmall\global\@STIXSmallfalse%
\newif\if@STIXLargeTwoCol\global\@STIXLargeTwoColfalse%

\newif\if@LATOLargeOneCol\global\@LATOLargeOneColfalse%
\newif\if@LATOSmall\global\@LATOSmallfalse%
\newif\if@LATOLargeTwoCol\global\@LATOLargeTwoColfalse%

\def\dummyalphabet{\vphantom{abcdefghijklmnopqrstuvwxyz0123456789}}

\DeclareOption{STIX1COL}{\global\@STIXLargeOneColtrue\global\@font@stixtrue}
\DeclareOption{STIX2COL}{\global\@STIXLargeTwoColtrue\global\@font@stixtrue}
\DeclareOption{STIXSMALL}{\global\@STIXSmalltrue \global\@font@stixtrue}
\DeclareOption{LATO1COL}{\global\@LATOLargeOneColtrue\global\@font@stixfalse}
\DeclareOption{LATO2COL}{\global\@LATOLargeTwoColtrue\global\@font@stixfalse}
\DeclareOption{LATOSMALL}{\global\@LATOSmalltrue\global\@font@stixfalse}


\DeclareOption{APA}{\global\@APArefstyletrue}
\DeclareOption{AMS}{\global\@AMSrefstyletrue}
\DeclareOption{ACS}{\global\@Chemistryrefstyletrue}
\DeclareOption{AMA}{\global\@AMArefstyletrue}
\DeclareOption{VANCOUVER}{\global\@Vancouverrefstyletrue}

\DeclareOption{HARVARD}{\global\@Harvardstyletrue}

\DeclareOption{doublespace}{\global\@dblspacetrue}

\DeclareOption{draftrules}{\global\@draftrulesontrue}
\DeclareOption{exactsize}{\global\@exactptsizetrue}%
\DeclareOption{noexactsize}{\global\@exactptsizefalse}%
\DeclareOption{croppage}{\global\@croppagetrue\global\@cropmarksontrue}%
\DeclareOption{number}{\xdef\@biboptions{numbers}}
\DeclareOption{numbers}{\xdef\@biboptions{numbers}}
\DeclareOption{EqnSpan}{\global\EqnSpantrue}%%

\DeclareRobustCommand{\foo}[1]{%
  R\number\numexpr#1-1\relax% Print R<counter-1>
}

\DeclareOption{proof}{%
\global\prooftrue%
\global\@hyperrefontrue%
}%

\DeclareOption{final}{%
\global\prooffalse%
\global\@hyperrefontrue% links and bookmarks are removed through PDF action list post PDF creation
}%

\def\@JrnlID{}%
\gdef\JrnlID#1{\gdef\@JrnlID{#1}}%

\def\@YES{YES}%
\def\@NO{NO}%

%
%%%%%%%%% From Boolean Package %%%%%%%%%
%

\newcommand {\TRUE}[2]{#1}
\newcommand {\FALSE}[2]{#2}

%% Public commands are also given inner hidden names

\let \bln@true \TRUE
\let \bln@false \FALSE

\newcommand {\AND}[2]{#1{#2}{\bln@false}}
\newcommand {\OR}[2]{#1{\bln@true}{#2}}
\newcommand {\NOT}[1]{#1{\bln@false}{\bln@true}}
\newcommand {\IF}[3]{#1{#2}{#3}}

\let \bln@and \AND
\let \bln@or  \OR
\let \bln@not \NOT
\let \bln@if  \IF


%% To convert if.. macros into Booleans:

\newcommand {\texbool}[1]
    {#1\let \bln@do \bln@true \else \let \bln@do \bln@false\fi \bln@do}
%% Does not work
\let \bln@tex \texbool

\newcommand {\ifxbool}[2]
    {\ifx #1#2\let \bln@do \bln@true \else \let \bln@do \bln@false \fi \bln@do}
\let \bln@ifx \ifxbool

\newcommand {\ifybool}[2]
    {\def \bln@testa{#1}\ifxbool{\bln@testa}{#2}}
\let \bln@ify \ifybool

\newcommand {\ifequalbool}[2]
    {\def \bln@testa{#1}\def \bln@testb{#2}\ifxbool{\bln@testa}{\bln@testb}}
\let \bln@ifequal \ifequalbool

\def \bln@empty {}
\newcommand {\ifemptybool}[1]
    {\ifybool{#1}{\bln@empty}}
\let \bln@ifempty \ifemptybool

%% To force evaluation, e.g. if a blnlean expression is to be used several
%% times. This takes a Boolean expression and returns a Boolean value, i.e.
%% \True or \False.

\newcommand* {\letboolval}[2]
        {#2{\let #1\bln@true}{\let #1\bln@false}}
\newcommand* {\newboolval}[2]
        {\@ifdefinable #1{\letboolval{#1}{#2}}}

%% We provide list versions of And and Or

\def \bln@scan #1,#2\bln@to#3#4{%
    \bln@ifempty{#2}{#3{#4}{#1}}
          {\bln@scan #2\bln@to {#3}{#3{#4}{#1}}}%
}
\def \bln@eval #1#2#3{%
    \bln@ifempty{#1}{#3}%
          {\bln@scan #1,\bln@to {#2}{#3}}%
}

\newcommand*{\ANDL}[1]{\bln@eval {#1}{\bln@and}{\bln@true}}
\newcommand*{\ORL} [1]{\bln@eval {#1}{\bln@or}{\bln@false}}

%% In some contexts, shorter names may be more convenient

\newcommand*{\ShorterBooleanNames}{%
  \let \true  \bln@true
  \let \false \bln@true
  \let \or    \bln@or
  \let \and   \bln@and
  \let \not   \bln@not
  \let \orl   \bln@orl
  \let \andl  \bln@andl
}

%% Comparisson between strings

\newcommand {\stringmatch}[3]{%
   \def \@match ##1#2##2\str@sep ##3\str@sep ##4\str@end
        {#1{##1}{##2}{\ifequalbool{#2}{##3}}}%
   \@match #3\str@sep #2\str@sep \str@sep \str@end
}
\let \str@match \stringmatch

%% The following commands takes in order Prefix Infix Suffix Left

\def \str@infix  #1#2#3{#3}
\def \str@prefix #1#2#3{\AND{#3}{\ifemptybool{#1}}}
\def \str@suffix #1#2#3{\AND{#3}{\ifemptybool{#2}}}

\newcommand {\ifstringinfix} {\str@match {\str@infix}}
\newcommand {\ifstringsuffix}{\str@match {\str@suffix}}
\newcommand {\ifstringprefix}{\str@match {\str@prefix}}

%%%%%%%%%%% From ifjobname Package %%%%%%%%%%%%%

\edef \@jobname {\jobname}

%% Simple equality
\def \job@eattwo #1#2{}
\def \ifjobname #1{%
   \edef \job@tmp {\expandafter \string \csname x#1\endcsname}%
   \edef \job@name {\expandafter \job@eattwo \job@tmp}%
   \ifxbool{\@jobname}{\job@name}%
}

%%

\newtoks \job@temptoken

\def \ifjob@iffix #1#2{%
   \edef \@tmp {\expandafter \string \csname x#2\endcsname}%
   \edef \job@name {\expandafter \job@eattwo \@tmp}%
   \job@temptoken{\def \@match ##1}%
   \@temptokena={##2\relax ##3\relax
           {\def \tmp@prefix {##1}\def \tmp@suffix {##2}\def \tmp@left
           {##3}}}%
   \let \arg@one \job@name%
   \edef \@tmp{\the \job@temptoken\job@name\the \@temptokena}\@tmp
   \edef \@tmp{\noexpand\@match \@jobname \relax \job@name \relax \relax}\@tmp
   #1}

\def \job@infix {\ifxbool{\tmp@left}{\arg@one}}
\def \job@suffix
     {\AND{\ifxbool{\tmp@left}{\arg@one}}{\ifxbool{\empty}{\tmp@suffix}}}
\def \job@prefix
     {\AND{\ifxbool{\tmp@left}{\arg@one}}{\ifxbool{\empty}{\tmp@prefix}}}

\newcommand {\ifjobinfix} {\ifjob@iffix {\job@infix}}
\newcommand {\ifjobsuffix}{\ifjob@iffix {\job@suffix}}
\newcommand {\ifjobprefix}{\ifjob@iffix {\job@prefix}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%\ExecuteOptions{twosidecrop,crop,centre,noinfo,a3paper,exactsize,croppage}%
\ProcessOptions
\LoadClass[twoside,fleqn,onecolumn]{article}%

\usepackage{etex}%
\reserveinserts{28}% included etex package and \reserveinserts{...} to avoid no room for \newinserts, \newcounts or \newskips etc.
\RequirePackage{graphicx,multicol}%
\RequirePackage{multirow}%
\RequirePackage{cuted}%
\RequirePackage{ifpdf}%
\RequirePackage{url}\def\UrlFont{}%\urlstyle{sf}
\RequirePackage[strict]{changepage}%
\RequirePackage{calc}%
\RequirePackage{xcolor}%
\RequirePackage{float}%
\RequirePackage{floatpag}%
\floatpagestyle{headings}%
\rotfloatpagestyle{headings}%modified from plain to headings to get header and footer for sidewaystable%
\RequirePackage{dblfloatfix}%
\RequirePackage[figuresright]{rotating}%
%\RequirePackage{longtable}%
%%\RequirePackage{threeparttable}%
\RequirePackage{ulem}%
\RequirePackage{enumerate}%
\RequirePackage{soul}
\usepackage{caption}
\usepackage[english]{babel}
%%
%\if@hyperrefon%
%  \if@xml%
     \RequirePackage{hyperref}%
%  \else%
%     \RequirePackage{hyperref}%
%  \fi%
%  \RequirePackage{breakurl}%
  \hypersetup{bookmarksopen=true,%
              bookmarksdepth=3}%
  \RequirePackage{bookmark}% if bookmark package is commented bookmarks are getting printed at the beginning of the file in the output
%\else%
%  \RequirePackage{hyperref}%
%  \RequirePackage{breakurl}%
%  \hypersetup{bookmarksopen=true,%
%              bookmarksdepth=3}%
%  \RequirePackage{bookmark}% if bookmark package is commented bookmarks are getting printed at the beginning of the file in the output
%\fi%
\IfFileExists{subfigure.sty}{}{\RequirePackage[labelformat=empty]{subfig}}%

\RequirePackage{twoopt}%
\RequirePackage[bottom]{footmisc}% to place footnotes below floats

%\if@xml%
%\else%
%%%%%%% For pagenumbering automations %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\usepackage{alphalph}%
%\usepackage[pagecontinue=true,alphMult=ab,AlphMulti=AB,fnsymbolmult=true,romanMult=true,RomanMulti=true]{pageslts}
%\AtBeginDocument{\pagenumbering{arabic}}%% for pagesLTS package
%%%%%%% end pagenumbering automations %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\fi%

\AtBeginDocument{\if@dblspace\usepackage{setspace}\doublespacing\fi}%

\RequirePackage{tabularx}%%  COMPULSARILY HAS TO BE INPUTTED TO USE \tabpara% XMT: Update


%\newcounter{boxcnt}%
%\newcommand\boxsection[1]{\begingroup\vskip2pt%
%\refstepcounter{boxcnt}%
%\vbox{{\textcolor{black!75}{\bfseries BOX \theboxcnt.}}\quad {\bfseries#1}}\par%
%\removelastskip\vskip4pt%
%\endgroup}


%\usepackage{mdframed}
%\mdfsetup{linewidth=1pt,topline=true,bottomline=true,skipabove=\topskip,skipbelow=\topskip}
%\newenvironment{boxtext}{\begingroup\begin{fcolorbox}{black}{white}%
%}{\par\end{fcolorbox}\endgroup}

%%%%%%%%%%%%%%%%%%%%%boxtext%%%%%%%%%%%%%%%%%%%%%
\def\ColorDefns{%
\definecolor{boxrulecol}{cmyk}{0,0,0,0}%
\definecolor{boxbodycol}{cmyk}{0,0,0,0}}%

\newdimen\tfboxrule%
\newdimen\bfboxrule%

\def\@spframeb@x#1{%
  \@tempdima\fboxrule
  \advance\@tempdima\fboxsep
  \advance\@tempdima\dp\@tempboxa
  \leavevmode
  \hbox{%
    \lower\@tempdima\hbox{%
      \vbox{%
        \hrule\@height\tfboxrule
        \hbox{%
          \vrule\@width\fboxrule
          #1%
          \vbox{%
            \vskip\fboxsep
            \box\@tempboxa
            \vskip\fboxsep}%
          #1%
          \vrule\@width\fboxrule}%
        \hrule\@height\bfboxrule}%
                          }%
        }%
}%



\newdimen\BXRuleThickness%
\BXRuleThickness=0.25pt%

\newdimen\BXleftrightskipdimen%
\BXleftrightskipdimen=8pt%

\newdimen\BXhsize%

\advance\BXhsize by -2\BXRuleThickness%(rule thickness)
\advance\BXhsize by -2\BXleftrightskipdimen%(rule thickness)

\newdimen\FreePageSpace%To find out the FreeSpace
\newdimen\ovsize%

\newskip\adjustskip%
\adjustskip=0pt plus10pt minus1pt%

\gdef\ComputeFreeSpaceOnPage{%
\par%
\ifdim\pagetotal=0pt%
   \global\FreePageSpace=\vsize%
   \global\advance\FreePageSpace by -\adjustskip%
\else%
   \FreePageSpace=\pagegoal%
  \ifvoid\footins%
     \global\advance\FreePageSpace by -\pagetotal%
     \global\advance\FreePageSpace by -\adjustskip%
  \else%
    \setbox3=\vbox{\unvbox\footins}%
    \htftbox=\ht3%
    \advance\htftbox by \dp3%
    \global\advance\FreePageSpace by -\pagetotal%
    \global\advance\FreePageSpace by -\htftbox%
    \global\advance\FreePageSpace by -\adjustskip%
  \fi%
\fi%
}%

\newbox\BXbox%

\gdef\overprinton{\special{ps:gsave
true setoverprint}}

\gdef\overprintoff{\special{ps:grestore
false setoverprint}}

\long\def\BXboxfirst#1{\begingroup%\undefined%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%

\long\def\BXboxmid#1{\begingroup%\undefined%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%

\long\def\BXboxlast#1{\begingroup%\undefined%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%
	
\long\def\BXboxfull#1{\begingroup%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%

\newskip\xxptspaceamount%
\xxptspaceamount=20pt plus10pt minus5pt%

\newskip\BXboxoutbnewskip%
\BXboxoutbnewskip=\xxptspaceamount%

\def\BXboxoutbskip{\removelastskip\vskip\BXboxoutbnewskip}%

\newdimen\BXdim%

\def\boxejectdefns{\vfill\eject}%

\long\def\BX#1{\begingroup%
\ComputeFreeSpaceOnPage%
\BXdim=\ht#1\advance\BXdim by \dp#1%
\ifdim\BXdim>\FreePageSpace%
\advance\FreePageSpace by -\BXboxoutbnewskip%outside space before definition
\advance\FreePageSpace by -\BXleftrightskipdimen%bottom space in the first box
  \setbox8=\vbox{\unvbox#1}%
  \setbox1=\vsplit8to\FreePageSpace%
  \setbox1=\vbox{\unvbox1}%
  \setbox2=\vbox{\unvbox8}%
  \BXboxfirst{\unvbox1}\boxejectdefns%
\loop\ifdim\ht2>\vsize%
  \ovsize=\vsize%
  \advance\ovsize by -2\BXleftrightskipdimen%
  \setbox1=\vsplit2to\ovsize%
  \setbox1=\vbox{\unvbox1}%
  \BXboxmid{\unvbox1}\boxejectdefns%
\repeat%
  \BXboxlast{\unvbox2}%
\else%
\BXboxfull{\unvbox#1}%
\fi%
\endgroup}%




\newbox\BXgraybox%
\newenvironment{boxtext}{\begingroup\parskip=0pt\parindent=0pt%
%\let\section=\boxhead%
\let\@frameb@x\@spframeb@x%
\fboxsep=5pt\hsize=\BXhsize\parindent=0pt%
\setbox\BXgraybox=\vbox\bgroup%\leftskip=1pt%
\nointerlineskip\vskip0pt%%
%\reset@font\tabbodyfont%
\removelastskip\noindent}%
{\egroup\hsize=\hsize\BXboxoutbskip\BX{\BXgraybox}\endgroup}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%% ========================================================= %%
%% If array package is included before dcolumn package,      %%
%% array environment inside eqnarray throw errors            %%
%% array package is included in dcolumn package; do not      %%
%% include array.sty again in Wileyarticle.cls anywhere;     %%
%% ========================================================= %%
\RequirePackage{varwidth}%
\RequirePackage{dcolumn}%
%
%% Fonts Used
%
\if@STIXLargeOneCol%
\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%
\usepackage[T1]{fontenc}
\BXhsize=170mm%
\else%
\if@STIXLargeTwoCol%
\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%
\usepackage[T1]{fontenc}
\BXhsize=19pc%
\else%
\if@STIXSmall%
\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%
\usepackage[T1]{fontenc}
\BXhsize=170mm%
\else%
\if@LATOLargeTwoCol%
\usepackage[default]{lato}
\usepackage[T1]{fontenc}
  \fontfamily{fla}%
 \renewcommand{\rmdefault}{fla}%
  \renewcommand{\sfdefault}{fla}%
\BXhsize=19pc%
\else%
\if@LATOLargeOneCol%
\usepackage[default]{lato}
\usepackage[T1]{fontenc}
  \fontfamily{fla}%
 \renewcommand{\rmdefault}{fla}%
 \renewcommand{\sfdefault}{fla}%
%\everymath{\sf}%  \renewcommand*{\mathsf}{fla}%
\BXhsize=170mm%
\else%
\if@LATOSmall%
\usepackage[default]{lato}
\usepackage[T1]{fontenc}
  \fontfamily{fla}%
 \renewcommand{\rmdefault}{fla}%
  \renewcommand{\sfdefault}{fla}%
\BXhsize=170mm%
\else%
\fi\fi\fi\fi\fi\fi%

%\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%

\captionsetup[figure]{labelformat=simple, labelsep=space, skip=10pt, labelfont=bf}
\captionsetup[table]{labelformat=simple, labelsep=space, skip=10pt, labelfont=bf}
\renewcommand{\thefigure}{\arabic{figure}}

\renewcommand{\thetable}{\arabic{table}}

\renewcommand\figurename{\textbf{FIGURE}}%%
\renewcommand\tablename{\textbf{TABLE}} %%

\def\fnum@figure{\figurenumfont{\figurename}\space\relax\textbf{\thefigure\hskip9pt}} %%LN

%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Layout Settings %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
\newlength\trimwidth
\newlength\trimheight
\newlength\typewidth
\newlength\typeheight
\newlength\normaltextheight
\newlength\blindfoliodrop
\newlength\figheight
\newlength\figwidth
\newlength\tabledim

\if@STIXLargeOneCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%

\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%

\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
%    text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@STIXLargeTwoCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%

\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%

\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
%    text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,twocolumn,columnsep=1pc,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@STIXSmall%
\setlength\paperwidth{171mm}%
\setlength\paperheight{246mm}%

\setlength\typeheight{56\baselineskip}
\setlength\typewidth{177mm}
%
\setlength\textheight{47\baselineskip}%
\addtolength\textheight{-5.1\p@}%
\setlength\textwidth{33.8pc}
%\addtolength\textwidth{2\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {21.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
%\addtolength\topmargin{4\p@}%
\setlength\oddsidemargin{40.5\p@}%
\setlength\evensidemargin{40.5\p@}%

\setlength\footskip{22\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
\setlength{\skip\footins}{12pt plus2pt minus2pt}%
%\setlength{\skip\footins}{22pt plus2pt minus2pt}%

\setlength\parindent{15pt}% \z@

\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
\parskip=0pt%
\newskip\abs@coli@hsize\abs@coli@hsize11pc%
\newskip\abs@colii@hsize\abs@colii@hsize21.7pc%

\RequirePackage[paperwidth=171mm,
    paperheight=246mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
 %   text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@LATOLargeTwoCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%


\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%

\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
 %   text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,twocolumn,columnsep=1pc,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@LATOLargeOneCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%

\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%


\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
   % text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@LATOSmall%
\setlength\paperwidth{171mm}%
\setlength\paperheight{246mm}%

\setlength\typeheight{56\baselineskip}
\setlength\typewidth{177mm}
%
\setlength\textheight{47\baselineskip}%
\addtolength\textheight{-5.1\p@}%
\setlength\textwidth{33.8pc}
%\addtolength\textwidth{2\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {21.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
%\addtolength\topmargin{4\p@}%
\setlength\oddsidemargin{40.5\p@}%
\setlength\evensidemargin{40.5\p@}%

\setlength\footskip{22\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
\setlength{\skip\footins}{12pt plus2pt minus2pt}%
%\setlength{\skip\footins}{22pt plus2pt minus2pt}%

\setlength\parindent{15pt}% \z@

\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
\parskip=0pt%

\newskip\abs@coli@hsize\abs@coli@hsize11pc%
\newskip\abs@colii@hsize\abs@colii@hsize21.7pc%

\RequirePackage[paperwidth=171mm,
    paperheight=246mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
 %   text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\fi\fi\fi\fi\fi\fi%


%
\newdimen\parindentvalue%
\parindentvalue=1em%
%
\setlength\parindent{\parindentvalue}%
%
\ifpdf%
    \global\@cropmarksonfalse%
\else%
    \if@cropmarkson%
        \RequirePackage{crop}%
        \if@croppage%
            \CROP@size{\paperwidth}{\paperheight}%
        \fi%
    \fi%
\fi%

%
% Footnotes
%
%%\renewcommand\thefootnote{\@fnsymbol\c@footnote}%

%


%
%%%%%%%%%%%%%%%%%%%%%%%%%%%% Pagination Settings %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Line spacing
\setlength\lineskip{0\p@}%
\setlength\normallineskip{0\p@}%
\renewcommand\baselinestretch{}%
\parskip=\z@%

\pagenumbering{arabic}%
\sloppy%
\frenchspacing%
%%\flushbottom

%%% special parameters for TeX
\adjdemerits=100
\linepenalty=100


% Page break penalties
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301

% Disallow widows and orphans
\clubpenalty 10000
\widowpenalty 10000

% Disable page breaks before equations, allow pagebreaks after
% equations and discourage widow lines before equations.
\displaywidowpenalty 100
\predisplaypenalty   10000
\postdisplaypenalty  0

% Set these global demerits
\doublehyphendemerits 1000000% corresponds to badness 800
\finalhyphendemerits  1000000% corresponds to badness 1000

% Allow loose lines rather than overfull lines
\vbadness=9999%
\tolerance=9999%


% Allow breaking the page in the middle of a paragraph
\interlinepenalty 0%

% Disallow breaking the page after a hyphenated line
\brokenpenalty 10000%

% Hyphenation; don't split words into less than three characters
\lefthyphenmin=3%
\righthyphenmin=3%

% Float placement parameters

% The total number of floats that can be allowed on a page.
\setcounter{totalnumber}{10}%

% The maximum number of floats at the top and bottom of a page.
\setcounter{topnumber}{3}%
\setcounter{bottomnumber}{3}%

% The maximum part of the top or bottom of a text page that can be
% occupied by floats. This is set so that at least four lines of text
% fit on the page.
\renewcommand\topfraction{.921}%
\renewcommand\bottomfraction{.921}%

% The minimum amount of a text page that must be occupied by text.
% This should accomodate four lines of text.
%%\renewcommand\textfraction{.13}%
\renewcommand\textfraction{.1}%

% The minimum amount of a float page that must be occupied by floats.
%%\renewcommand\floatpagefraction{.887}%
\renewcommand\floatpagefraction{.95}%

% The same parameters repeated for double column output
%%\renewcommand\dbltopfraction{.88}%
%%\renewcommand\dblfloatpagefraction{.88}%
\renewcommand\dbltopfraction{.95}%
\renewcommand\dblfloatpagefraction{.95}%

% Space between floats
\setlength\floatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%

% Space between floats and text
\setlength\textfloatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%
%
%%\def\resettextfloatsep{\makeatletter\setlength\textfloatsep{13.5\p@ \@plus 2.875\p@ \@minus 1.4375\p@}\makeatother}%
%
% Space above and below an inline figure
\setlength\intextsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%

% For double column floats
\setlength\dblfloatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%
\setlength\dbltextfloatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%

\hyphenation{Figure Figures Table Tables Equation Equations Section Sections Appendix Theorem Lemma Proposition Corollary}%
\hyphenation{Claim Conjecture Property Remark Problem Example Definition Algorithm Assumption Axiom Case Hypotheses Note Proof}%

%%% miscellaneous macros %%%
\def\zz#1{\vphantom{#1}}%
\def\nobreaktie{\penalty\@M\hbox{\ }} % tie

%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Draftrules %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%% To print grid lines on all pages
\newdimen\pageheight\global\pageheight=\textheight%
\newcount\rulecount\rulecount=1%
%
\newdimen\leftcolrulepos
\newdimen\rightcolrulepos
%
\edef\slugtoday{\two@digits{\the\day}/\two@digits{\the\month}/\the\year}%
%
\def\PrintGridLines{%
{\color{black!10}%
    {%
    \loop%
    \ifdim\pageheight>0pt%
        \ifnum\rulecount=1%
            \advance\pageheight by -1.5pt%
        \fi%
        \AtTextUpperLeft{%x
          \put(0,\LenToUnit{-\pageheight}){%
            \line(1,0){\LenToUnit{\leftcolrulepos}}}}%
%%14Mar16%%
        \AtTextUpperLeft{%
        \put(\LenToUnit{\rightcolrulepos},\LenToUnit{-\pageheight}){%
           \line(1,0){\LenToUnit{\leftcolrulepos}}}}%
        \advance\pageheight-11.5pt%baseline
        \advance\rulecount\@ne%
    \repeat%
}}}%
%
\RequirePackage{showframe}
\if@draftruleson%
%
\renewcommand\ShowFramePicture{%
\leftcolrulepos\columnwidth%
\rightcolrulepos\columnwidth%
\advance\rightcolrulepos by \columnsep%
  \begingroup
    \normalcolor\thinlines%
    \put(0,0){
%    \if@watermarkon\AtTextUpperLeft{%
%      \put(\LenToUnit{\textwidth},41){\llap{\fontsize{8}{10}\selectfont {\rm JrnlID\ \@JrnlID\_ArtID \@artid\_Proof\#1 - \slugtoday}}}}\fi%
    \AtTextLowerLeft{%
      \framebox(\LenToUnit{\textwidth},\LenToUnit{\textheight}){}}%
      \linethickness{.1pt}%
      \PrintGridLines%
    \AtTextLowerLeft{%
      \put(0,\LenToUnit{-\footskip}){%
        \line(1,0){\LenToUnit{\textwidth}}}}%
        \AtTextLowerLeft{%
          \put(\LenToUnit{\columnwidth},0){%
            \line(0,1){\LenToUnit{\textheight}}}}%
            %%For marginpar
%%14Mar16%%
        \AtTextLowerLeft{%
          \put(\LenToUnit{\rightcolrulepos},0){%
            \line(0,1){\LenToUnit{\textheight}}}}%
    \AtTextLowerLeft{%
      \@tempdima=\textwidth\advance\@tempdima\marginparsep%
      \if@twoside%
        \ifodd\c@page
          \if@mparswitch
            \@tempdima=-\marginparsep\advance\@tempdima-\marginparwidth%
          \fi
        \else%
          \@mparswitchfalse
          \if@mparswitch
            \@tempdima=-\marginparsep\advance\@tempdima-\marginparwidth%
          \fi
        \fi%
      \fi%
    }}%
  \endgroup
}%
\else
\renewcommand\ShowFramePicture{%
\leftcolrulepos\columnwidth%
\rightcolrulepos\columnwidth%
\advance\rightcolrulepos by \columnsep%
  \begingroup
    \normalcolor\thinlines%
    \put(0,0){
%    \if@watermarkon\AtTextUpperLeft{%
%      \put(\LenToUnit{\textwidth},41){\llap{\fontsize{8}{10}\selectfont {\rm JrnlID\ \@JrnlID\_ArtID \@artid\_Proof\#1 - \slugtoday}}}}\fi%
    }%
  \endgroup
}%
\fi%

%% Miscellaneous macros %%

\newdimen\artopleftskipdim%
\artopleftskipdim=36.25pt%

\def\hb{\hfill\break}%
\def\uns{\ifmmode\,\else$\,$\fi}%
\def\raggedcenter{\leftskip=0pt plus 0.5fil\rightskip=0pt plus 0.5fil\parfillskip=0pt}%
\def\artopraggedright{\leftskip=\artopleftskipdim\rightskip=0pt plus 1fil\parfillskip=0pt\relax}%

%% Metadata Info %%

\def\@artid{xx}% pub-id
\def\@jname{xxx}%
\def\@jvol{\emph{xxx}}%
\def\@eissn{xx}%
\def\@pissn{xx}%
%%\def\@copyyear{xxxx}%
\def\copyyr{xxxx}%
\def\@jnlyear{xxxx}%
\def\@doi{}%
\def\@pubname{ }%
\def\@arteditor{}%

\def\artid#1{\gdef\@artid{#1}}%
\def\@jid{}%
\def\jid#1{\gdef\@jid{#1}}%
\def\jname#1{\gdef\@jname{#1}}%
\def\jvol#1{\gdef\@jvol{#1}}%
\def\eissn#1{\gdef\@eissn{#1}}%
\def\pissn#1{\gdef\@pissn{#1}}%
\def\copyyear#1{\gdef\copyyr{#1}}%
\def\jyear#1{%%\gdef\copyyear{#1}
\gdef\@jnlyear{#1}}%
\def\doi#1{\gdef\@doi{#1}}%
\def\pubname#1{\gdef\@pubname{#1}}%
%%\def\arteditor#1{\gdef\@arteditor{\acadeditorfont Academic Editor:\ #1}}%
%%\def\aceditor#1{\gdef\@arteditor{\acadeditorfont Academic Editor:\ #1}}%

\def\jmonth#1{\gdef\@jmonth{#1}}%


\def\@copyeditor{}%
\def\copyeditor#1{\gdef\@copyeditor{#1}}%

\def\orcid[#1]#2#3{}%
\newcommand{\orgdiv}[1]{#1}%
\newcommand{\orgname}[1]{#1}%
\newcommand{\orgaddress}[1]{#1}%
\newcommand{\street}[1]{#1}%
\newcommand{\postcode}[1]{#1}%
\newcommand{\city}[1]{#1}%
\newcommand{\state}[1]{#1}%
\newcommand{\country}[1]{#1}%

%%\def\PI#1{{#1}}%
%%\def\licenseVal#1{}%

\def\@copyname{}%
\newcommand\copyrightinfo[2][]{\if!#2!\gdef\@copyname{}\else\gdef\@copyname{\copyrightfont#2\ \@licenseVal}\fi}%

%% Macros for firstpage %%

\def\startpage#1{%
  \gdef\temp{#1}%
  \ifx\temp\@empty%
    \def\@firstpage{1}%
  \else%
    \def\@firstpage{#1}%
    \setcounter{page}{#1}%
    \setcounter{spagecounter}{#1}%
  \fi%
}%
\def\@firstpage{}

\def\endpage#1{\gdef\@endpage{#1}}
\def\@endpage{}

%
%% Cross Link for Author & Address
%
\def\jmkLabel#1{\@bsphack\protected@write\@auxout{}{\string\Newlabel{#1}{\@currentlabel}}\@esphack}%
\def\Newlabel#1#2{\expandafter\xdef\csname X@#1\endcsname{#2}}%
\def\jmkRef#1{\@ifundefined{X@#1}{0}{\csname X@#1\endcsname}}%

%
%%%%%%%%%%%%%%%%%% Updation for xml conversion
%
\gdef\@FirstPg{}%
\gdef\@LastPg{}%
%
\def\FirstPg#1{\if!#1!\else\gdef\@FirstPg{#1}\fi}%
\def\LastPg#1{\if!#1!\else\gdef\@LastPg{#1}\fi}%

%\newcount\LastAQCnt%

\newwrite\@xmlpage
\openout\@xmlpage=\jobname.pag
\newcounter{spagecounter}
\newcounter{lpagecounter}
%%\AtBeginDocument{\setcounter{spagecounter}{\c@page}}
\AtEndDocument{\setcounter{lpagecounter}{\c@page}%
\addtocounter{lpagecounter}{-1}%
\immediate\write\@xmlpage{\string\FirstPg{\thespagecounter}\string\LastPg{\thelpagecounter}}%
\immediate\write\@auxout{\string\FirstPg{\thespagecounter}\string\LastPg{\thelpagecounter}}%
\immediate\closeout\@xmlpage%
}%

%% Fonts definitions %%

\if@font@stix%
  \def\footnotetextfont{\rmfamily\fontsize{8bp}{10bp}\selectfont}\else%
  %%
  \def\footnotetextfont{\rmfamily\fontsize{6bp}{8bp}\selectfont}
\fi%
%


%\usepackage{microtype}
%\DisableLigatures[f]{encoding = *, family = * }

\newcommand{\sbdefault}{sb}
\DeclareRobustCommand\sbseries{\not@math@alphabet\sbseries\mathbf\fontseries\sbdefault\selectfont}
\DeclareTextFontCommand{\textsb}{\sbseries}
\DeclareRobustCommand\sfitseries{\not@math@alphabet\sfitseries\normalfont\fontseries{m}\fontshape{it}\selectfont}
\DeclareTextFontCommand{\textsfi}{\sfitseries}
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch\relax\mathcal}
\DeclareRobustCommand*\mit{\@fontswitch\relax\mathnormal}
\if@exactptsize%
  \def\set@fontsize#1#2#3{%
    \@defaultunits\@tempdimb#2bp\relax\@nnil%
    \edef\f@size{\strip@pt\@tempdimb}%
    \@defaultunits\@tempskipa#3bp\relax\@nnil%
    \edef\f@baselineskip{\the\@tempskipa}%
    \edef\f@linespread{#1}%
    \let\baselinestretch\f@linespread%
    \def\size@update{%
      \baselineskip\f@baselineskip\relax%
      \baselineskip\f@linespread\baselineskip%
      \normalbaselineskip\baselineskip%
      \setbox\strutbox\hbox{\vrule\@height.7\baselineskip\@depth.3\baselineskip\@width\z@}%
      \let\size@update\relax%
    }%
  }%
\fi%
\renewcommand\normalsize{%
  \if@font@stix%
    \@setfontsize\normalsize{10bp}{13bp}%
  \else%
    \@setfontsize\normalsize{8bp}{13bp}%
  \fi%
  \abovedisplayskip 5.5\p@ \@plus2\p@ \@minus0\p@
  \abovedisplayshortskip \z@ \@plus3\p@%
  \belowdisplayshortskip 3\p@ \@plus3\p@ \@minus3\p@%
  \belowdisplayskip \abovedisplayskip%
  \let\@listi\@listI}%
\newcommand{\textbaselineskip}{\baselineskip13bp}%
\normalsize\baselineskip13bp%
\newcommand\medsize{%
  \@setfontsize\small\@viipt{9}%
  \abovedisplayskip 5\p@ \@plus3\p@ \@minus4\p@
  \abovedisplayshortskip \z@ \@plus2\p@
  \belowdisplayshortskip 3\p@ \@plus2\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 4\p@ \@plus2\p@ \@minus2\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep}%
  \belowdisplayskip\abovedisplayskip}
\renewcommand\small{%
  \@setfontsize\small\@vpt{7}%
  \abovedisplayskip 5\p@ \@plus3\p@ \@minus4\p@
  \abovedisplayshortskip \z@ \@plus2\p@
  \belowdisplayshortskip 3\p@ \@plus2\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 4\p@ \@plus2\p@ \@minus2\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep}%
  \belowdisplayskip \abovedisplayskip}
\renewcommand\footnotesize{%
  \@setfontsize\footnotesize{7.5}{9}%
  \abovedisplayskip 5\p@ \@plus2\p@ \@minus4\p@
  \abovedisplayshortskip \z@ \@plus\p@
  \belowdisplayshortskip 3\p@ \@plus\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 3\p@ \@plus\p@ \@minus\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep}%
  \belowdisplayskip \abovedisplayskip}
\renewcommand\scriptsize{\@setfontsize\scriptsize\@ixpt\@ixpt}
\newcommand\scrisize{\@setfontsize\scrisize{9.3}{9}}
\renewcommand\tiny{\@setfontsize\tiny\@vpt\@vipt}
\renewcommand\large{\@setfontsize\large{12}{14}}
\newcommand\larg{\@setfontsize\larg{11}{13}}
\renewcommand\Large{\@setfontsize\Large{16}{18}}
\newcommand\fpe{\@setfontsize\fpe{19}{21}}
\renewcommand\LARGE{\@setfontsize\LARGE\@xviipt{22}}
\newcommand\rke{\@setfontsize\rke{10}{10}}
\newcommand\ke{\@setfontsize\ke{9}{10}}
\newcommand\lke{\@setfontsize\lke{8.4}{8.25}}
\newcommand\ffe{\@setfontsize\ffe{9}{12}}
\newcommand\adf{\@setfontsize\adf{10.3}{12}}
\newcommand\kes{\@setfontsize\kes{8}{9.5}}
\newcommand\bis{\@setfontsize\bis{9}{10}}
\newcommand\tdf{\@setfontsize\tdf{14}{16}}
\newcommand\svo{\@setfontsize\svo{14.5}{16}}
\renewcommand\huge{\@setfontsize\huge\@xxpt{25}}
\renewcommand\Huge{\@setfontsize\Huge\@xxvpt{30}}
%
%\DeclareMathSizes{24bp}{24}{16.06}{10}%
%\DeclareMathSizes{15bp}{15}{10}{5}%
%\DeclareMathSizes{9bp}{9}{6.02}{5.5}
%\DeclareMathSizes{8bp}{8}{5.35}{4.1}%
%\DeclareMathSizes{7.5bp}{7.5}{5.35}{4.1}%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% FONT DECLARATION Ends %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% FONTS / COLOR DECLARATION Starts %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
\def\dummyalphabet{\vphantom{abcdefghijklmnopqrstuvwxyz0123456789}}
%
\sodef\letterspacetwty{}{.2em}{.4em plus1em}{.5em plus 1em minus1em }
%
\definecolor{Black}{gray}{0}
\definecolor{White}{cmyk}{0.0,0.0,0.0,0.0}
\definecolor{Tcolor}{cmyk}{1,0.8,0.0,0.0}%
\definecolor{Jcolor}{cmyk}{0.0,0.85,1,0.0}%
\definecolor{rgray}{cmyk}{0.0,0.0,0.0,0.4}%
\definecolor{lightgray}{cmyk}{0.0,0.0,0.0,0.2}
\definecolor{Blue}{cmyk}{1,0.77,0.0,0.0}
%
\gdef\@stix@font@defn{%
  %
%  \def\infoboxfont{\fontfamily{tim}\fontsize{8}{8}\selectfont}%
  %
%  \def\watermarkfont{\reset@font\fontfamily{\ffdefault}\fontsize{45}{45}\bfseries\selectfont}
  %
  \def\pagenumfont{\rmfamily\fontsize{7}{9}\bfseries\selectfont}%
  \def\cnmpagenumfont{\rmfamily\fontsize{7}{9}\selectfont\bfseries}%
%%%  \def\runningheadfont{\rmfamily\fontsize{7}{9}\scshape\selectfont}%
  \def\runningheadfont{\rmfamily\fontsize{7}{9}\selectfont}%New updations 19aug2016
  \def\runningfootfont{\rmfamily\fontsize{7}{9}\selectfont}%
  \def\titlepageheadfont{\rmfamily\fontsize{7}{9}\selectfont}%
  %
  \def\BRarttypefont{\reset@font\rmfamily\fontsize{18}{18}\fontseries{b}\selectfont}%
  \def\pubheadfont{\reset@font\rmfamily\fontsize{7}{9}\fontseries{b}\selectfont}%
  \def\arttypefont{\rmfamily\fontsize{9}{9}\fontseries{b}\selectfont}%
  \def\SParttypefont{\rmfamily\fontsize{9}{12}\fontseries{b}\selectfont}%
  \def\titlefont{\rmfamily\fontsize{18}{23}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subtitlefont{\rmfamily\fontsize{16}{21}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\Authorfont{\rmfamily\fontsize{12}{18}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\absheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{10}{10}\fontseries{b}\selectfont\bfseries\leftskip7\p@\rightskip\leftskip}% LN20FEB2016
  \def\legalstatementfont{\rmfamily\fontsize{7}{10}\selectfont\leftskip0\p@\rightskip\leftskip}%
    \def\BRsectionfont{\rmfamily\fontsize{10}{16}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\sectionfont{\rmfamily\fontsize{12}{13}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsectionfont{\rmfamily\fontsize{12}{13}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsubsectionfont{\rmfamily\fontsize{12}{13}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\paragraphfont{\rmfamily\fontsize{10.5}{13}\fontseries{b}\selectfont}%
  \def\subparagraphfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont}%
  \def\appsectionfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  %
  \def\boxheadfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont}
  \def\boxtitlefont{\rmfamily\fontsize{10}{13}\bfseries\selectfont}
  %
  \def\GnSabsfont{\rmfamily\fontsize{9}{15}\selectfont}%
  \def\GnSabsfootfont{\reset@font\rmfamily\fontsize{14}{0}\bfseries\selectfont}%
  %
  \def\suppinfofont{\noindent\rmfamily}%
  \def\suppinfoheadfont{\noindent\fontsize{10}{13}\fontseries{b}\selectfont}%
  \def\suppinfocaptionfont{\noindent\rmfamily}%
  %
  \def\figurenumfont{\rmfamily\fontsize{9bp}{12}\fontseries{b}\selectfont}%
  \def\figurecaptionfont{\rmfamily\fontsize{8.5bp}{12}\selectfont}
  \def\bwfiginfofont{\fontfamily{tim}\fontsize{10bp}{10bp}\selectfont}%
  %
  \def\tablenumfont{\rmfamily\fontsize{9bp}{11.5bp}\fontseries{b}\selectfont}%
  \def\keypointheadfont{\reset@font\rmfamily\fontsize{10bp}{13bp}\fontseries{b}\selectfont}%
  \def\tablecaptionfont{\rmfamily\fontsize{8.5bp}{12bp}\selectfont}
  \def\tablebodyfont{\rmfamily\fontsize{8.5bp}{11.5bp}\selectfont}
  \def\tablecolheadfont{\rmfamily\fontsize{8.5bp}{11.5bp}\selectfont\bfseries}
  \def\tablefootnotefont{\rmfamily\fontsize{7.5bp}{10.5bp}\selectfont}
  %
%%  \def\footnotetextfont{\rmfamily\fontsize{8bp}{10bp}\selectfont}
  %
  \def\listfont{\normalsize}%
  %
  \def\refheadfont{\fontsize{10}{13}\fontseries{b}\selectfont}
  \def\reflistfont{\fontsize{8.5}{11.5}\selectfont}
  %
  \def\biographyheadfont{\fontsize{10}{13}\fontseries{b}\selectfont}
  %
  \def\ackheadfont{\fontsize{10}{13}\selectfont\fontseries{b}\selectfont}
  \def\addressfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\corresfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\FIfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\JELfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\keywordsheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{8}{8}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  \def\abstractfont{\hsize\abs@colii@hsize\rmfamily\fontsize{10}{15}\selectfont\leftskip7\p@\rightskip\leftskip}%
  \def\keywordsfont{\rmfamily\fontsize{8}{13}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  %
}%
\gdef\@lato@font@defn{%
  %
%  \def\infoboxfont{\fontfamily{tim}\fontsize{8}{8}\selectfont}%
  %
%  \def\watermarkfont{\reset@font\fontfamily{\ffdefault}\fontsize{45}{45}\bfseries\selectfont}
  %
  \def\pagenumfont{\rmfamily\fontsize{7}{9}\bfseries\selectfont}%
  \def\cnmpagenumfont{\rmfamily\fontsize{7}{9}\selectfont\bfseries}%
%%%  \def\runningheadfont{\rmfamily\fontsize{7}{9}\scshape\selectfont}%
  \def\runningheadfont{\rmfamily\fontsize{7}{9}\selectfont}%New updations 19aug2016
  \def\runningfootfont{\rmfamily\fontsize{7}{9}\selectfont}%
  \def\titlepageheadfont{\rmfamily\fontsize{7}{9}\selectfont}%
  %
  \def\BRarttypefont{\reset@font\rmfamily\fontsize{18}{18}\fontseries{b}\selectfont}%
  \def\pubheadfont{\reset@font\rmfamily\fontsize{7}{9}\fontseries{b}\selectfont}%
  \def\arttypefont{\rmfamily\fontsize{9}{9}\fontseries{b}\selectfont}%
  \def\SParttypefont{\rmfamily\fontsize{9}{12}\fontseries{b}\selectfont}%
  \def\titlefont{\rmfamily\fontsize{18}{23}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil\let\mathbcal\titmathbcal}%
  \def\subtitlefont{\rmfamily\fontsize{16}{21}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\Authorfont{\rmfamily\fontsize{12}{18}\selectfont\bfseries\leftskip\z@\rightskip\z@ plus1fil}%
  \def\addressfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\corresfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  %
  \def\FIfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\JELfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\abstractfont{\hsize\abs@colii@hsize\rmfamily\fontsize{8}{13}\selectfont\leftskip7\p@\rightskip\leftskip}%
  \def\keywordsheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{7}{7}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  \def\absheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{10}{10}\fontseries{b}\selectfont\bfseries\leftskip7\p@\rightskip\leftskip}% LN20FEB2016
  \def\keywordsfont{\rmfamily\fontsize{8}{13}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  \def\legalstatementfont{\rmfamily\fontsize{7}{10}\selectfont\leftskip0\p@\rightskip\leftskip}%
  %
  \def\BRsectionfont{\rmfamily\fontsize{10}{16}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\sectionfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsectionfont{\rmfamily\fontsize{10}{14}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsubsectionfont{\rmfamily\fontsize{9}{12.5}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\paragraphfont{\rmfamily\fontsize{8.5}{13}\fontseries{b}\selectfont}%
  \def\subparagraphfont{\rmfamily\fontsize{8.5}{13}\fontseries{b}\selectfont}%
  \def\appsectionfont{\rmfamily\fontsize{8}{11}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  %
  \def\boxheadfont{\rmfamily\fontsize{8}{10}\fontseries{b}\selectfont}
  \def\boxtitlefont{\rmfamily\fontsize{8}{10}\bfseries\selectfont}
  %
  \def\GnSabsfont{\rmfamily\fontsize{9}{15}\selectfont}%
  \def\GnSabsfootfont{\reset@font\rmfamily\fontsize{14}{0}\bfseries\selectfont}%
  %
  \def\suppinfofont{\noindent\rmfamily}%
  \def\suppinfoheadfont{\noindent\fontsize{8}{13}\fontseries{b}\selectfont}%
  \def\suppinfocaptionfont{\noindent\rmfamily}%
  %
  \def\figurenumfont{\rmfamily\fontsize{7bp}{9}\fontseries{b}\selectfont}%
  \def\figurecaptionfont{\rmfamily\fontsize{8bp}{11}\selectfont}
  \def\bwfiginfofont{\fontfamily{tim}\fontsize{10bp}{10bp}\selectfont}%
  %
  \def\tablenumfont{\rmfamily\fontsize{7bp}{9bp}\fontseries{b}\selectfont}%
  \def\keypointheadfont{\reset@font\rmfamily\fontsize{9bp}{11bp}\fontseries{b}\selectfont}%
  \def\tablecaptionfont{\rmfamily\fontsize{8bp}{9bp}\selectfont}
  \def\tablebodyfont{\rmfamily\fontsize{7.5bp}{9bp}\selectfont}
  \def\tablecolheadfont{\rmfamily\fontsize{7.5bp}{9bp}\selectfont\bfseries}
  \def\tablefootnotefont{\rmfamily\fontsize{7.5bp}{9bp}\selectfont}
  %
%%  \def\footnotetextfont{\rmfamily\fontsize{8bp}{10bp}\selectfont}
  %
  \def\listfont{\normalsize}%
  %
  \def\refheadfont{\fontsize{8}{10}\fontseries{b}\selectfont}
  \def\reflistfont{\fontsize{7.5}{10}\selectfont}
  %
  \def\biographyheadfont{\fontsize{8}{10}\fontseries{b}\selectfont}
  %
  \def\ackheadfont{\fontsize{8}{9}\selectfont\fontseries{b}\selectfont}
  %
}%
%%
\gdef\largedesign@lato@font{\@lato@font@defn}%
%%
\gdef\largedesign@stix@font{\@stix@font@defn%
}%
%%
\gdef\smalldesign@lato@font{\@lato@font@defn}%
%%
\gdef\smalldesign@stix@font{\@stix@font@defn}%


\if@large@design%
  \if@font@stix%
    \largedesign@stix@font%
  \else%
    \largedesign@lato@font%
  \fi%
\else%
  \if@font@stix%
    \smalldesign@stix@font%
  \else%
    \smalldesign@lato@font%
  \fi%
\fi%
%
\def\listfont{\reset@font\fontfamily{\rmdefault}\normalsize}%
\def\tablistfont{\tablebodyfont}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% article front matter elements %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% article opening Running headers %%

\def\artoprunningheaders{\vbox{\OPRHfont\raggedright%
\@pubname\par%
\@jname\par%
Volume\ \@jvol, Article ID\ \@artid, \thepage~pages\par%
%%\if@hyperrefon\urlstyle{same}\burlalt{http://dx.doi.org/\@doi}{http://dx.doi.org/\@doi}\else{http://dx.doi.org/\@doi}\fi% this line is not required in the output
}}

\def\nullartoprunningheaders{\vbox{\OPRHfont\raggedright%
\phantom{\@pubname}\par%
\phantom{\@jname}\par%
\phantom{Volume\ \@jvol, Article ID\ \@artid, \thepage pages}\par%
%%\if@hyperrefon\urlstyle{same}\burlalt{http://dx.doi.org/\@doi}{http://dx.doi.org/\@doi}\else{http://dx.doi.org/\@doi}\fi%
}}

%% article category %%

\def\@DocHead{}%
\def\articletype#1{\gdef\@DocHead{\hsize=\textwidth\arttypefont\bfseries\uline{\uppercase{#1}}}}%

%% article title %%

\def\titlemark#1{\gdef\@titlemark{#1}}%
\gdef\@titlemark{}%

%%\def\titlefootnotemark#1{\textsuperscript{\hbox{\reset@font\fontsize{12.5}{0}\selectfont$\@fnsymbol{#1}$}}}%
\def\titlefootnotemark#1{\textsuperscript{$\@fnsymbol{#1}$}}%

\def\title#1{\gdef\@title{\hsize=\textwidth%
\titlefont#1\addcontentsline{toc}{chapter}{#1}% for bookmarks
}}%
\def\shrttitle#1{\gdef\@shrttitle{#1}}\shrttitle{}%

%% article authors %%

\let\sep\@empty%
\let\authorsep\@empty%
\let\emailsep\@empty%

\newcount\aucount%
\newcount\corrauthcount%

%%\def\au@and{\unskip\advance\punctcount by -1, }%
\def\au@and{\ifnum\punctcount=1\else\ifnum\punctcount=2\ and\advance\punctcount by -1\else\advance\punctcount by -1 \fi \fi}%
\def\artauthors{}

\newif\if@auemail%

\newcommand{\thecorrauthcount}{\the\corrauthcount}%
\newcommand{\theaucount}{\the\aucount}%
\newcommand{\thefnmCnt}{\the\fnmCnt}%

\newcount\authfncnt%
\authfncnt=0%

\newcount\authfnTmpCnt%
\authfnTmpCnt=1%
%
\gdef\StoreAuthFnText#1#2{%
\edef\GetRoman{\romannumeral#1}%
\expandafter\gdef\csname\GetRoman StoreAuthFnTxt\endcsname{#2}%
}%
%
\def\authfndefns{%
\loop\ifnum\authfncnt>0%
   \csname\romannumeral\authfnTmpCnt StoreAuthFnTxt\endcsname\par%
   \StepDownCounter{\authfncnt}%
   \StepUpCounter{\authfnTmpCnt}%
\repeat}%


\def\author{\advance\aucount\@ne%
%%\let\footnotetext\authfootnotetext%
\@ifstar\@@corrauthor\@@author}%

\newcommand{\@@corrauthor}[2][]{\g@addto@macro\artauthors{\undefined%
\renewcommand{\email}[1]{}%
\hsize=\textwidth\raggedright%
\global\advance\aucount\@ne%%
\global\advance\corrauthcount\@ne%%
\def\@currentlabel{#2}
\jmkLabel{corrauth\thecorrauthcount}%
\Authorfont%
\def\baselinestretch{1}%
\authorsep{#2\ifnum\aucount=2\else\ifnum\punctcount=2,\else\ifnum\punctcount=1\relax\else\ifnum\punctcount=0\relax\else,\fi\fi\fi\fi}%
\unskip\ifx#1\empty\else\textsuperscript{\smash{{%
\@for\@@affmark:=#1\do{\edef\affnum{\@ifundefined{X@\@@affmark}{1}{\jmkRef{\@@affmark}}}%
\unskip\sep\affnum\let\sep=,}}}}\fi%
\def\authorsep{\au@and~}%
\global\let\sep\@empty%
}}%

\newcommand\fnm[1]{{\StepUpCounter{\fnmCnt}#1\addtocontents{aq}{\protect{\bfseries Author\ \thefnmCnt}\hfill\protect\break Given Names: #1\hfill\protect\break}}}%
\newcommand\sur[1]{{#1\addtocontents{aq}{Last Name: #1\protect\par}}}%

\newbox\aufootnotemark%

\newbox\authmarkbox%
\newif\ifGApresent%

\def\@filtername#1#2\@nil{#1.\ }%
\def\filtername#1 #2\@nil{%
\@filtername#1\@nil #2}%
\newcommand{\@@author}[2][]{%
\def\temp{#1}\g@addto@macro\artauthors{%
\def\footnotemark##1{%
\affilmarkdefns%
\global\setbox\authmarkbox\hbox{\reset@font\fontfamily{\rmdefault}\fontsize{8.75pt}{0}\selectfont{##1}}}%
\ifnum\aucount=1%
    \global\@auemailtrue%
    \else%
    \global\@auemailfalse%
    \fi%
    \Authorfont%\baselineskip=12pt%
    \def\baselinestretch{1}%
   \authorsep{#2}\unskip\ifx\temp\@empty%
      \@ifundefined{Xname@0}%
        {\expandafter\xdef\csname Xname@0\endcsname{\filtername#2\@nil}}%
        {\expandafter\protected@xdef\csname Xname@0\endcsname%
             {\csname Xname@0\endcsname,\ \filtername#2\@nil}}%
   \else%
   \textsuperscript{\smash{{%
      \@for\@@affmark:=#1\do{\edef\affnum{\@ifundefined{X@\@@affmark}{1}{\jmkRef{\@@affmark}}}%
      \@ifundefined{Xname@\@@affmark}%
        {\expandafter\xdef\csname Xname@\@@affmark\endcsname{\filtername#2\@nil}}%
        {\expandafter\protected@xdef\csname Xname@\@@affmark\endcsname%
             {\csname Xname@\@@affmark\endcsname,\ \filtername#2\@nil}}%
     \unskip\sep\ifnum\addcount=1\else\affnum\fi\let\sep=,}}}\unhbox\authmarkbox}\fi%
    \gdef\authorsep{\enspace|\enspace}%%%
    \global\let\sep\@empty\global\let\@corref\@empty%
}}%

%%\if@purexml\else%
%
\newcounter{affn}%
\renewcommand\theaffn{\arabic{affn}}%
%
\def\jmkaddress{}%
\def\miscjmkaddress{}%
\def\addsep{\par\vskip0pt}%
%
\newcount\addcount% To check the count of address
%
\def\address{\advance\addcount\@ne\@ifstar\@@corraddress\@@address}%
%
\newcommand{\@@corraddress}[2][]{\gdef\@corresinfo{#2}}%
%
\newcommand{\@@address}[2][]{\def\temp{#1}%
\g@addto@macro\jmkaddress{\hsize=\textwidth%
\def\baselinestretch{1}%
\stepcounter{affn}%
\xdef\@currentlabel{\theaffn}%
\jmkLabel{#1}%
\addressfont\ifx#1\empty\else\@hangfrom{\textsuperscript{\smash{\theaffn}}}\fi%
#2\vphantom{Thy}\par%
}}%
%%\fi%

%% email details %%

\newcount\emailcount%
\newcount\punctcount%

%\def\jmkemail{}%
%\def\emailand{\ and\ }%
%\def\@emailsep{\unskip\advance\emailcount by -1\emailand}%

%\newcommand{\email}[1]{%%\global\advance\emailcount\@ne%
%\let\emailcount\corrauthcount%
%\g@addto@macro\jmkemail{%
%\def\emailau{\jmkRef{corrauth\thecorrauthcount};}%
%\emailsep{\emailau\ #1}\def\emailsep{\@emailsep}}}%

\newcommand{\email}[1]{Email: #1}%

%
%% Correspondence details
%

%\def\corresinfotext{Correspondence should be addressed to }%
%\newcommand{\corresinfo}{{\hsize=\textwidth\corresfont\corresinfotext\jmkemail\par}}%

\gdef\@corresinfo{}%
\def\corres#1{\gdef\@corresinfo{#1}}%

\newcommand{\corresinfo}{{\corresfont\baselineskip11pt\textbf{Correspondence}\par \@corresinfo\par}}%

\gdef\@presentaddress{}%
\def\presentaddress#1{\gdef\@presentaddress{\hsize=\textwidth\corresfont\baselineskip11pt\textbf{Present Address}\par #1}}%

%
\def\received#1{\gdef\@received{Received #1;}}\gdef\@received{Added at production}%
\def\revised#1{\gdef\@revised{Revised #1;}}\gdef\@revised{Added at production}%
\def\accepted#1{\gdef\@accepted{Accepted #1}}\gdef\@accepted{Added at production}%
\def\published#1{\gdef\@published{Published #1}}\gdef\@published{Added at production}%
   \def\xmlreceived{\gdef\@received{\ifnum\artActypcnt=1\relax Received:\ref{MSSreceiveddate}\ReceivedMONTH\nobreakspace{}\kern.5pt\ReceivedYEAR,\else Received:\ref{MSSreceiveddate}\nobreakspace{}\kern.5pt\ReceivedDATE\nobreakspace{}\kern.5pt\ReceivedMONTH\nobreakspace{}\kern.5pt\ReceivedYEAR\fi}}\gdef\@received{}%
   \def\xmlrevised{\gdef\@revised{Revised:\ref{MSSrevised}\nobreakspace{}\kern.5pt\RevisedDATE\nobreakspace{}\kern.5pt\RevisedMONTH\nobreakspace{}\kern.5pt\RevisedYEAR}}\gdef\@revised{}%
   \def\xmlaccepted{\gdef\@accepted{\ifnum\artActypcnt=1\relax in final form\ref{ACCdate}\AccMONTH\nobreakspace{}\kern.5pt\AccYEAR\else Accepted:\ref{ACCdate}\nobreakspace{}\kern.5pt\AccDATE\nobreakspace{}\kern.5pt\AccMONTH\nobreakspace{}\kern.5pt\AccYEAR\fi}}\gdef\@accepted{}%
   \def\xmlacceptedonline{\gdef\@acceptedonline{Accepted article online\ref{PUBaccptdate}\nobreakspace{}\kern.5pt\AccDATEi\nobreakspace{}\kern.5pt\AccMONTHi\nobreakspace{}\kern.5pt\AccYEARi}}\gdef\@acceptedonline{}%
   \def\xmlpubdate{\gdef\@pubdate{Published on:\ref{PUBEVdate}\nobreakspace{}\kern.5pt\PubDATE\nobreakspace{}\kern.5pt\PubMONTH\nobreakspace{}\kern.5pt\PubYEAR}}\gdef\@pubdate{}%

\newif\ifarticletype\global\articletypefalse

\def\pagenumberalign#1{\hbox to 22.5\p@{#1}}%
\def\rhvertbar{\smash{\raisebox{-2\p@}{\rule{.5\p@}{10\p@}}}}%
\def\historydatesvertbar{\hspace*{7\p@}\smash{\raisebox{-4\p@}{\rule{.5\p@}{12\p@}}}\hspace*{7\p@}}%
\def\foot@pagenumber@align#1{\hbox to 15.75\p@{#1}}%
\def\foot@vertbar{\hspace*{7\p@}\smash{\raisebox{0\p@}{\rule{.5\p@}{9.25\p@}}}\hspace*{7\p@}}%
\def\authorseprule#1{\gdef\author@seprule{\hspace*{7\p@}#1\hspace*{7\p@}}}\authorseprule{\smash{\raisebox{.1\p@}{\hbox{\rule{.5\p@}{8.5\p@}}}}}%
%
\def\thepagedef{{\pagenumfont\thepage}}%

\def\headfootrule#1{\gdef\@headfootrule{#1}}\headfootrule{{\rule{\textwidth}{.5\p@}}}%

\def\historykern#1{\gdef\history@kern{#1}}\historykern{\nobreakspace{}\kern.5pt}
\def\@dummy@received{\textcolor{red}{Received:\history@kern{}\history@kern{}Added at production}}%
\def\@dummy@revised{\textcolor{red}{Revised:\history@kern{}\history@kern{}Added at production}}%
\def\@dummy@accepted{\textcolor{red}{Accepted:\history@kern{}\history@kern{}Added at production}}%
\def\@dummy@pubdate{\textcolor{red}{Published\history@kern{}on:\history@kern{}\history@kern{}Added at production}}%
\def\historydates#1{\gdef\@history@dates{#1}}%
\historydates{{\titlepageheadfont%
  \ifx\@received\@empty\@dummy@received\else\@dummy@received\fi\historydatesvertbar%
  \ifx\@revised\@empty\@dummy@revised\else\@dummy@revised\fi\historydatesvertbar%
  \ifx\@accepted\@empty\@dummy@accepted\else\@dummy@accepted\fi%\historydatesvertbar%
%  \ifx\@pubdate\@empty\@dummy@pubdate\else\@pubdate\fi%
}}%
%
\def\doiheadtext#1{\gdef\@DOI@text{#1}}\doiheadtext{DOI: xxx/xxxx\nobreakspace{}}%
\def\head@titlepage@def#1#2{\vbox{%
  \hbox to \textwidth{#1\dummyalphabet}\par\vspace*{2.5\p@}%
  \@headfootrule\par\vspace*{9\p@}%
  \smash{{\titlepageheadfont\@DOI@text#2}}\par\vspace*{9\p@}%
  \vspace*{-2.5\p@}%
%  \smash{\hbox to \textwidth{\hfill\rhlogo}}\par%
}}%
%
\newskip\foot@titlepage@raise@skip\global\foot@titlepage@raise@skip23\p@%

\def\oddhead@titlepage@info{\head@titlepage@def{\@history@dates\hfill}{\@doi}}%
\def\evenhead@titlepage@info{\oddhead@titlepage@info}%
%
%\def\oddfoot@titlepage@info{\foot@titlepage@def{\runningfooter}}%
%\def\evenfoot@titlepage@info{\oddfoot@titlepage@info}%
%
\def\ps@titlepage{%
%  \def\@oddfoot{\oddfoot@titlepage@info}%
 % \def\@evenfoot{\evenfoot@titlepage@info}%
  \def\@oddhead{\oddhead@titlepage@info}%
  \def\@evenhead{\evenhead@titlepage@info}%
  \let\@mkboth\markboth%
}%


%% Abstract %%

%% Article Abstract
%% Author name in Running Head

\newcount\lastauthorcnt

\newif\if@suppimage \global\@suppimagefalse
\newif\ifAbstractexist%
\global\Abstractexistfalse%
%% Article Abstract
\renewcommand\abstract[2][]{\global\Abstractexisttrue%
  \gdef\@abstract{%
    \setlength{\parindent}{\z@}%
    \vspace*{8.5\p@}%
    \rightskip0pt\raggedright\hspace*{7\p@}\hbox{\reset@font\abstractfont{\absheadfont#1}}\par\vskip3pt% LN20feb2016
    {\abstractfont\baselineskip15pt\ifFWabstract\hsize\textwidth\fi#2\par\vspace*{0\p@}}%
    \addcontentsline{toc}{section}{\abstractname}%
}}%\abstract{}%

%% Correspondence
\def\correspondencename{Correspondence}
\def\correspondence#1{%
  \gdef\@correspondence{%
    \par\vspace*{3\p@}%
    {\corresfont\correspondencename\par}%
    {\corresfont#1\par}%
  }%
}\correspondence{}%

%% Funding Information
\def\fundingNumber#1{#1.}%
\def\fundingAgency#1{#1,\space}%
%
\newcount\fundinginfocount\fundinginfocount0%
\newcount\commafundinginfocount\commafundinginfocount0%
\newcount\fundinginfotempcount\fundinginfotempcount0%
\newcount\tempfundinginfocount\tempfundinginfocount0%
%
\def\fundingInfo#1{%
  \expandafter\protected@xdef\csname fundinginfo\the\fundinginfocount\endcsname{#1}%
  \global\advance\fundinginfocount1%
}%
%
\def\fundinginfohead#1{\gdef\@fundinginfo@head{#1}}\fundinginfohead{Funding Information}%
\def\fundinginfoheadtext#1{\gdef\@fundinginfo@head@text{#1}}\fundinginfoheadtext{This research was supported by the }%
\gdef\@fundinginfo{{%
  \reset@font\FIfont%
  \ifnum\fundinginfocount<1\else%
  \par\vspace*{3\p@}%
  \@fundinginfo@head\par%
  \@fundinginfo@head@text%
  \global\tempfundinginfocount\fundinginfocount%
  \global\advance\tempfundinginfocount-1%
  \global\commafundinginfocount\tempfundinginfocount%
  \global\advance\commafundinginfocount-1%
  \ifnum\fundinginfocount=1%
    \ignorespaces\csname fundinginfo0\endcsname%
  \else%
    \@whilenum\fundinginfotempcount<\tempfundinginfocount\do{%
      \ignorespaces\csname fundinginfo\the\fundinginfotempcount\endcsname\ %
      \global\advance\fundinginfotempcount1%
    }%
    \csname fundinginfo\the\fundinginfotempcount\endcsname\par%
  \fi%
  \fi%
\vfill}}%

%% JEL Classification
\newcount\JELinfocount\JELinfocount0%
\newcount\commaJELinfocount\commaJELinfocount0%
\newcount\JELinfotempcount\JELinfotempcount0%
\newcount\tempJELinfocount\tempJELinfocount0%
%
\def\JELinfo#1{%
  \expandafter\protected@xdef\csname JELinfo\the\JELinfocount\endcsname{#1}%
  \global\advance\JELinfocount1%
}%
%
\def\JELinfohead#1{\gdef\@JELinfo@head{#1}}\JELinfohead{JEL Classification:\nobreakspace{}}%
\gdef\@JELinfo{{%
  \ifnum\JELinfocount<1\else%
  \reset@font\JELfont%
  \par\vspace*{3\p@}%
  \@JELinfo@head%
  \global\tempJELinfocount\JELinfocount%
  \global\advance\tempJELinfocount-1%
  \global\commaJELinfocount\tempJELinfocount%
  \global\advance\commaJELinfocount-1%
  \ifnum\JELinfocount=1%
    \ignorespaces\csname JELinfo0\endcsname%
  \else%
    \@whilenum\JELinfotempcount<\tempJELinfocount\do{%
      \ignorespaces\csname JELinfo\the\JELinfotempcount\endcsname\ %
      \global\advance\JELinfotempcount1%
    }%
    \csname JELinfo\the\JELinfotempcount\endcsname\par\vspace*{-\baselineskip}%
  \fi%
  \fi%
\vfill}}%

%%
\newbox\htftbox%
\newdimen\ovsize%
\newdimen\oovsize%
\newdimen\FreePageSpace%
\newdimen\FreePageSpaceTest%
\newskip\fadjskip\fadjskip=0pt%
\newskip\adjustskip\adjustskip=0pc%
\newskip\titleskip%

\gdef\ComputeFreeSpaceOnPage{%
\par%
\ifdim\pagetotal=0pt%
   \global\FreePageSpace=\vsize%
   \global\advance\FreePageSpace by -\adjustskip%
\else%
   \FreePageSpace=\pagegoal%
  \ifvoid\footins%
     \global\advance\FreePageSpace by -\pagetotal%
     \global\advance\FreePageSpace by -\adjustskip%
  \else%
    \setbox3=\vbox{\unvbox\footins}%
    \htftbox=\ht3%
    \advance\htftbox by \dp3%
    \global\advance\FreePageSpace by -\pagetotal%
    \global\advance\FreePageSpace by -\htftbox%
    \global\advance\FreePageSpace by -\adjustskip%
  \fi%
\fi%
}%
%%

\definecolor{tenpercent}{cmyk}{0,0,0,0.10}
\definecolor{thirtyfivepercent}{cmyk}{0,0,0,0.35}
\definecolor{sixtyfivepercent}{cmyk}{0,0,0,0.65}
\definecolor{seventyfivepercent}{cmyk}{0,0,0,0.75}
%

%\newskip\abs@coli@hsize\abs@coli@hsize12pc%
%\newskip\abs@colii@hsize\abs@colii@hsize29pc%


%
\newbox\abs@boxa%
\newbox\abs@boxb%
\newbox\abs@boxc%
%
\newdimen\abs@dima%
\newdimen\abs@dimb%
\newdimen\abs@dimc%
%
\def\absCOvrule{\vrule width0.5pt}%
\def\authCOvrule{{\color{tenpercent}\vrule width\abs@colii@hsize}}%

\def\FWauthCOvrule{{\color{tenpercent}\vrule width\textwidth}}%

%
\long\def\absworkarea#1#2{%
  \setbox\abs@boxa\vbox{\hsize\abs@coli@hsize#1\dummyalphabet}%
  \abs@dima=\ht\abs@boxa%
  \advance\abs@dima by \dp\abs@boxa%
  \advance\abs@dima by -4.5\p@%
  \setbox\abs@boxb\vbox{\hsize\abs@colii@hsize#2\dummyalphabet}%
  \abs@dimb=\ht\abs@boxb%
  \advance\abs@dimb by \dp\abs@boxb%
  \ComputeFreeSpaceOnPage%
  \stripsep\z@%
  \ifdim\abs@dimb>\FreePageSpace%
    \setbox8=\vbox{\unvbox\abs@boxb}%
    \advance\FreePageSpace by -\@firstpage@foot@height%
    %\advance\FreePageSpace by \baselineskip%
    \setbox1=\vsplit8 to \FreePageSpace%
    \setbox1=\vbox{\unvbox1}%
    \setbox2=\vbox{\unvbox8}%
    \ifdim\abs@dima>\FreePageSpace%
      \setbox7=\vbox{\unvbox\abs@boxa}%
      %\advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
      \setbox3=\vsplit7 to \FreePageSpace%
      \setbox3=\vbox{\unvbox3}%
      \setbox4=\vbox{\unvbox7}%
    \fi%
    \gdef\abs@dimchk{\ifdim\ht3>\ht1\ht3\else\ht1\fi}%
    \parbox{\textwidth}{%
      \begin{minipage}[t]{\abs@coli@hsize}%
      \leavevmode\vbox to \abs@dimchk{\ifdim\abs@dima>\FreePageSpace\copy3\else\unvbox\abs@boxa\fi\vfill}%
      \end{minipage}\hfill%
      \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\abs@colii@hsize}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox1\vfill}%
      \end{minipage}%
      \vspace*{\@firstpage@foot@height}%
    }%\end{strip}%
    \clearpage%\vfill\eject%
    \loop%
    \ifdim\ht2>\textheight%
    \ovsize=\vsize%
    \setbox1=\vsplit2 to \ovsize%
    \setbox1=\vbox{\unvbox1}%
    \setbox3=\vsplit4 to \ovsize%
    \setbox3=\vbox{\unvbox3}%
    %\ifdim\ht4>\textheight%
    %\oovsize=\vsize%
    %\setbox3=\vsplit4 to \oovsize%
    %\setbox3=\vbox{\unvbox3}%
     \parbox{\textwidth}{%
      \begin{minipage}[t]{\abs@coli@hsize}%
      \leavevmode\vbox{\unvbox3\vfill}%
      \end{minipage}\hfill%
      \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\abs@colii@hsize}%
      \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
      \end{minipage}%
   }%
    \clearpage%
    \repeat%
    \gdef\abs@dimchk{\ifdim\ht4>\ht2\ht4\else\ht2\fi}%
     \parbox{\textwidth}{%
      \begin{minipage}[t]{\abs@coli@hsize}%
      \leavevmode\vbox to \abs@dimchk{\copy4\vfill}%
      \end{minipage}
      \hfill%
      \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\abs@colii@hsize}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox2\vfill}%
      \end{minipage}%
      \vspace*{2pc}%
      \vskip\titleskip%
    }%
  \else%
    \ifdim\abs@dima>\FreePageSpace%
      \setbox8=\vbox{\unvbox\abs@boxa}%
      \advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
      \setbox1=\vsplit8 to \FreePageSpace%
      \setbox1=\vbox{\unvbox1}%
      \setbox2=\vbox{\unvbox8}%
       \parbox{\textwidth}{%%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox{\copy1\vfill}%
        \end{minipage}\hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox to \ht1{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{\@firstpage@foot@height}%
      }%
      \clearpage%\vfill\eject%
      \loop\ifdim\ht2>\textheight%
      \ovsize=\vsize%
      \setbox1=\vsplit2 to \ovsize%
      \setbox1=\vbox{\unvbox1}%
       \parbox{\textwidth}{%%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox{\unvbox1\vfill}%
        \end{minipage}\hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
        \end{minipage}%
      }%
      \clearpage%
      \repeat%
       \parbox{\textwidth}{%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox{\unvbox2\vfill}%
        \end{minipage}
        \hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox2\vspace*{-7\p@}}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%
    \else%
      \gdef\abs@dimchk{\ifdim\abs@dima>\abs@dimb\abs@dima\else\abs@dimb\fi}%
       \parbox{\textwidth}{%%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox to \abs@dimchk{\copy\abs@boxa\vfill}%
        \end{minipage}\hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%
    \fi%
  \fi%
%%%  \ifx\@titlenotes\@empty\else\global\thankstrue\footnotetext{\@titlenotes\par\vspace*{-\baselineskip}}\fi%
}%

\long\def\FWabsworkarea#1#2{%
%  \setbox\abs@boxa\vbox{\hsize\abs@coli@hsize#1\dummyalphabet}%
%  \abs@dima=\ht\abs@boxa%
%  \advance\abs@dima by \dp\abs@boxa%
%  \advance\abs@dima by -4.5\p@%
  \setbox\abs@boxb\vbox{\hsize\textwidth#2\dummyalphabet}%
  \abs@dimb=\ht\abs@boxb%
  \advance\abs@dimb by \dp\abs@boxb%
  \ComputeFreeSpaceOnPage%
  \stripsep\z@%
  %\ifx\@titlenotes\@empty\else\footnotetext{\textsuperscript{1}\@titlenotes\par\vspace*{-2\baselineskip}}\par\vspace*{-2\baselineskip}\fi%
%%  \ifx\@fundinginfo\@empty\else\footnotetext{\textsuperscript{1}\@fundinginfo\par\vspace*{-2\baselineskip}}\par\vspace*{-2\baselineskip}\fi%
  \ifdim\abs@dimb>\FreePageSpace%
    \setbox8=\vbox{\unvbox\abs@boxb}%
    \advance\FreePageSpace by -\@firstpage@foot@height%
    %\advance\FreePageSpace by \baselineskip%
    \setbox1=\vsplit8 to \FreePageSpace%
    \setbox1=\vbox{\unvbox1}%
    \setbox2=\vbox{\unvbox8}%
    \ifdim\abs@dima>\FreePageSpace%
%      \setbox7=\vbox{\unvbox\abs@boxa}%
      %\advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
      \setbox3=\vsplit7 to \FreePageSpace%
      \setbox3=\vbox{\unvbox3}%
      \setbox4=\vbox{\unvbox7}%
    \fi%
    \gdef\abs@dimchk{\ifdim\ht3>\ht1\ht3\else\ht1\fi}%
   \parbox{\textwidth}{%
%      \begin{minipage}[t]{\abs@coli@hsize}%
%      \leavevmode\vbox to \abs@dimchk{\ifdim\abs@dima>\FreePageSpace\copy3\else\unvbox\abs@boxa\fi\vfill}%
%      \end{minipage}\hfill%
\FWauthCOvrule %     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\textwidth}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox1\vfill}%
      \end{minipage}%
      \vspace*{\@firstpage@foot@height}%
   }% \end{strip}%
    \vfill\eject%
    \loop%
    \ifdim\ht2>\textheight%
    \ovsize=\vsize%
    \setbox1=\vsplit2 to \ovsize%
    \setbox1=\vbox{\unvbox1}%
    \setbox3=\vsplit4 to \ovsize%
    \setbox3=\vbox{\unvbox3}%
    %\ifdim\ht4>\textheight%
    %\oovsize=\vsize%
    %\setbox3=\vsplit4 to \oovsize%
    %\setbox3=\vbox{\unvbox3}%
    \parbox{\textwidth}{%\begin{strip}%
    %  \begin{minipage}[t]{\abs@coli@hsize}%
     % \leavevmode\vbox{\unvbox3\vfill}%
     % \end{minipage}\hfill%
      \FWauthCOvrule%
      \begin{minipage}[t]{\textwidth}%
      \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
      \end{minipage}%
    }%\end{strip}%
    \clearpage%
    \repeat%
    \gdef\abs@dimchk{\ifdim\ht4>\ht2\ht4\else\ht2\fi}%
    \parbox{\textwidth}{%\begin{strip}
     % \begin{minipage}[t]{\abs@coli@hsize}%
     % \leavevmode\vbox to \abs@dimchk{\copy4\vfill}%
     % \end{minipage}
     % \hfill%
     \FWauthCOvrule% \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\textwidth}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox2\vfill}%
      \end{minipage}%
      \vspace*{2pc}%
      \vskip\titleskip%
    }%\end{strip}
  \else%
    \ifdim\abs@dima>\FreePageSpace%
%      \setbox8=\vbox{\unvbox\abs@boxa}%
      \advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
%      \setbox1=\vsplit8 to \FreePageSpace%
    %  \setbox1=\vbox{\unvbox1}%
%      \setbox2=\vbox{\unvbox8}%
      \parbox{\textwidth}{%\begin{strip}%
%        \begin{minipage}[t]{\abs@coli@hsize}%
 %       \leavevmode\vbox{\copy1\vfill}%
  %      \end{minipage}\hfill%
   %     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox to \ht1{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{\@firstpage@foot@height}%
      }%\end{strip}%
      \vfill\eject%
      \loop\ifdim\ht2>\textheight%
      \ovsize=\vsize%
      \setbox1=\vsplit2 to \ovsize%
      \setbox1=\vbox{\unvbox1}%
      \parbox{\textwidth}{%\begin{strip}%
%        \begin{minipage}[t]{\abs@coli@hsize}%
 %       \leavevmode\vbox{\unvbox1\vfill}%
  %      \end{minipage}\hfill%
   \FWauthCOvrule%     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
        \end{minipage}%
      }%\end{strip}%
      \clearpage%
      \repeat%
      \parbox{\textwidth}{%\begin{strip}
   %     \begin{minipage}[t]{\abs@coli@hsize}%
   %     \leavevmode\vbox{\unvbox2\vfill}%
   %     \end{minipage}
   %     \hfill%
   \FWauthCOvrule%     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox2\vspace*{-7\p@}}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%\end{strip}
    \else%
      \gdef\abs@dimchk{\ifdim\abs@dima>\abs@dimb\abs@dima\else\abs@dimb\fi}%
     \parbox{\textwidth}{%\begin{strip}%
       % \begin{minipage}[t]{\abs@coli@hsize}%
       % \leavevmode\vbox to \abs@dimchk{\copy\abs@boxa\vfill}%
       % \end{minipage}\hfill%
        \FWauthCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%\end{strip}%
    \fi%
  \fi%
  \ifx\@titlenotes\@empty\else\global\thankstrue\footnotetext{\@titlenotes\par\vspace*{-\baselineskip}}\fi%
}%


\newif\ifabstract\global\abstractfalse%
\newif\ifFWabstract%
%
\gdef\printabstractpart{%
  \absworkarea{%
    \noindent{\reset@font\addressfont\jmkaddress\par}%\movedauaddress\@movedauaddress%\@corres%
   % \noindent\ifx\movedauaddress\@empty\else{\addressfont\@movedauaddress\par}\fi%
 \removelastskip\vskip8pt%
   \ifx\@corresinfo\empty\else{\corresinfo\par}\fi%
   \removelastskip\vskip8pt%
   \ifx\@presentaddress\empty\else\@presentaddress\fi%
   \removelastskip\vskip8pt%
    \ifx\@fundinginfo\@empty\else\par\@fundinginfo\fi%
    \ifx\@JELinfo\@empty\else\par\@JELinfo\fi%
  }{%
    \global\abstracttrue%
    \ifx\@abstract\@empty\else\@abstract\fi%
\removelastskip\vskip15pt%
    \ifx\@keywords\@empty\else\@keywords\fi%
    \global\abstractfalse%
  }
}

%% Printing Abstract
%% Printing Abstract
\long\def\printabstract{%
  \bgroup%
    \setlength{\parindent}{\z@}%
    \printabstractpart%
  \egroup%
}%

%% Legal Statement
\def\legalstatement#1{%
  \gdef\@temp{#1}%
  \ifx\@temp\@empty%
    \gdef\@legalstatement{}%
  \else%
    \gdef\@legalstatement{%
      \smash{{\color{thirtyfivepercent}\@headfootrule}}\par\vspace*{-.45\baselineskip}%
      \parbox[t]{\textwidth}{{\color{seventyfivepercent}\legalstatementfont#1\dummyalphabet\par}}\par\vspace*{4.75\p@}%
    }%
  \fi%
}\legalstatement{}%


%% Keywords %%

\def\keywords#1{\def\@keywords{{\keywordsheadfont\textbf{KEYWORDS:}\par\removelastskip\nointerlineskip\vskip6pt \keywordsfont#1\par}}}\def\@keywords{}%

\def\@fnsymbol#1{\ensuremath{\ifcase#1\or \dagger\or \ddagger\or
   \S\or \P\or \#\or \|\or **\or \dagger\dagger
   \or \ddagger\ddagger\or \S\S\or \P\P\or \#\#\or \|\|\else\@ctrerr\fi\relax}}

\renewcommand{\maketitle}{\par%
  \@afterindentfalse%
  \begingroup
    \renewcommand{\thefootnote}{\fnsymbol{footnote}}%
    \def\@makefnmark{\hbox to\z@{$\m@th^{\@thefnmark}$\hss}}%
    \long\def\@makefntext##1{\parindent 1em\noindent
            \hbox to1.8em{\hss$\m@th^{\@thefnmark}$}##1}%
    \if@twocolumn
      \ifnum \col@number=\@ne
         \twocolumn[\@maketitle]%
      \else
         \twocolumn[\@maketitle]%
      \fi
    \else
      \newpage
      \global\@topnum\z@   % Prevents figures from going at top of page.
      \@maketitle
    \fi
    \thispagestyle{titlepage}\@thanks%
    \insert\footins{\authfndefns}\par%
  \endgroup
%  \let\footnotetext\oldfootnotetext%
  \setcounter{footnote}{0}%
  \let\thanks\relax
  \let\maketitle\relax\let\@maketitle\relax
  \gdef\@thanks{}\gdef\@author{}\gdef\@title{}
  \@afterheading%
}

\newskip\adjtitleskip%

\adjtitleskip=10pt plus4pt minus2pt

\renewcommand{\@maketitle}{{\unskip%
\hsize=\textwidth\parindent=0pt%
\thispagestyle{empty}%
%%\let\footnote\thanks%
%\removelastskip\vskip-21.13pt%
%\ifproof\artoprunningheaders\else\nullartoprunningheaders\fi\par%
\removelastskip\vspace*{5pt}%
\ifx\@DocHead\empty%
  \zz{\@DocHead\par}%
\else%
  {\@DocHead\par}%
\fi%
\removelastskip\vskip4pt%
\ifx\@title\empty\else{\@title\par}\fi%
\removelastskip\vskip18pt%
\ifnum\aucount>0%
   \global\punctcount\aucount%
   {\artauthors\par}%
   \removelastskip\vskip8.25pt%
%   {\jmkaddress\par}%
\fi%
 %  \removelastskip\vskip9pt%
  % \ifx\@corresinfo\empty\else{\corresinfo\par}\fi%
   %\removelastskip\vskip8pt%
   %\ifx\@presentaddress\empty\else\@presentaddress\fi%
   %\removelastskip\vskip8pt%
   %{\history\par}%
   %\removelastskip\vskip12pt%
%   \ifx\@abstract\empty\else{\@abstract\par}\fi%
   \removelastskip\vskip19pt%
%   \ifx\@keywords\empty\else{\@keywords\par}\fi%
   \printabstract
%%   \vspace*{10pt plus4pt minus2pt}%
   \removelastskip\vskip\adjtitleskip%
}}%

%\renewcommand\thefootnote{\@arabic\c@footnote}%

%
%%

%%%%%%%%%%%%%%%%%%%%%%%section defn%%%%%%%%%%%%%%%%%%%%%%

%\setcounter{secnumdepth}{3}
\newcounter {chapter}[part]% for bookmarks
\renewcommand\thepart         {\@Roman\c@part}
\renewcommand\thesection      {\@arabic\c@section}
\renewcommand\thesubsection   {\thesection.\@arabic\c@subsection}
\renewcommand\thesubsubsection{\thesubsection.\@arabic\c@subsubsection}
\renewcommand\theparagraph    {\thesubsubsection.\@arabic\c@paragraph}
\renewcommand\thesubparagraph {\theparagraph\@arabic\c@subparagraph}
%%
\renewcommand\part{\par
   \addvspace{4ex}%
   \@afterindentfalse
   \secdef\@part\@spart}
%%
\def\@part[#1]#2{%
    \ifnum \c@secnumdepth >\m@ne
      \refstepcounter{part}%
      \addcontentsline{toc}{part}{\thepart\hspace{1em}#1}%
    \else
      \addcontentsline{toc}{part}{#1}%
    \fi
    {\parindent \z@ \raggedright
     \interlinepenalty \@M
     \normalfont
     \ifnum \c@secnumdepth >\m@ne
       \Large\bfseries \partname~\thepart
       \par\nobreak
     \fi
     \huge \bfseries #2%
     \markboth{}{}\par}%
    \nobreak
    \vskip 3ex
    \@afterheading}

\def\@spart#1{%
    {\parindent \z@ \raggedright
     \interlinepenalty \@M
     \normalfont
     \huge \bfseries #1\par}%
     \nobreak
     \vskip 3ex
     \@afterheading}

\renewcommand\section{\@startsection{section}{1}{\z@}{-27pt \@plus -2pt \@minus -2pt}{12\p@}{\sectionfont}}%
\renewcommand\subsection{\@startsection{subsection}{2}{\z@}{-23pt \@plus -2pt \@minus -2pt}{5\p@}{\subsectionfont}}%
\renewcommand\subsubsection{\@startsection{subsubsection}{3}{\z@}{-20pt \@plus -2pt \@minus -2pt}{2\p@}{\subsubsectionfont}}%
%
\newskip\secruleskip\secruleskip8.5\p@%
%\def\secrule{\color{sixtyfivepercent}\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{7.5\p@}}\hspace*{\secruleskip}}%
%\def\subsecrule{\color{sixtyfivepercent}\secrule}%
%\def\subsubsecrule{\color{sixtyfivepercent}\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{6.5\p@}}\hspace*{\secruleskip}}%

\def\secrule{\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{7.5\p@}}\hspace*{\secruleskip}}%
\def\subsecrule{\secrule}%
\def\subsubsecrule{\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{6.5\p@}}\hspace*{\secruleskip}}%


\def\@sectioncntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname\secrule\fi}}%
\def\@subsectioncntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname\subsecrule\fi}}%
\def\@subsubsectioncntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname\subsubsecrule\fi}}%

\def\@paragraphcntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname.\ \fi}}%
\def\@subparagraphcntformat#1{#1}
%
\if@font@stix\relax%
\renewcommand\paragraph{\@startsection{paragraph}{4}{\z@}{-10pt \@plus -2pt \@minus -2pt}{2\p@}{\paragraphfont}}%
\renewcommand\subparagraph{\@startsection{subparagraph}{5}{\z@}{-10pt \@plus -2pt \@minus -2pt}{-12\p@}{\subparagraphfont}}%
\def\@sect#1#2#3#4#5#6[#7]#8{%
   \ifnum #2>\c@secnumdepth%
      \edef\@svsec{\noindent}%
   \else%
      \refstepcounter{#1}%
      \let\@@protect\protect%
      \def\protect{\noexpand\protect\noexpand}%
      \edef\@svsec{\csname @#1cntformat\endcsname{#1}}%
      \let\protect\@@protect%
   \fi%
   \@tempskipa #5\relax%
   \ifdim \@tempskipa>\z@%
      \ifnum#2=1%
         \begingroup #6\relax%\@hangfrom%
            {\noindent\hskip #3\relax{\@svsec}}%
            {\interlinepenalty\@M{\uppercase{#8}}\par}%
         \endgroup%
      \else%
         \ifnum#2=2%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \else%
      \ifnum#2=3%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \else%
      \ifnum#2=4%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{\textcolor{black!75}{#8}}\par}%
            \endgroup%
         \else%
            \begingroup #6\relax%\@hangfrom
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M#8\par}%
            \endgroup%
         \fi%
     \fi%
     \fi%
      \fi%
      \csname #1mark\endcsname{#7}%
      \addcontentsline{toc}{#1}{%
        \ifnum #2>\c@secnumdepth \else%
          \protect\numberline{\csname the#1\endcsname}%
        \fi%
        #7}%
   \else%
      \def\@svsechd{%
         #6{\hskip #3\relax%
         \@svsec \textcolor{black!75}{#8}\hspace*{4pt}}%
      }%
   \fi%
   \@xsect{#5}%
}%
\else%
\renewcommand\paragraph{\@startsection{paragraph}{4}{\z@}{-20pt \@plus -2pt \@minus -2pt}{2\p@}{\paragraphfont}}%
\renewcommand\subparagraph{\@startsection{subparagraph}{5}{\z@}{-20pt \@plus -2pt \@minus -2pt}{-12\p@}{\subparagraphfont}}%
\def\@sect#1#2#3#4#5#6[#7]#8{%
   \ifnum #2>\c@secnumdepth%
      \edef\@svsec{\noindent}%
   \else%
      \refstepcounter{#1}%
      \let\@@protect\protect%
      \def\protect{\noexpand\protect\noexpand}%
      \edef\@svsec{\csname @#1cntformat\endcsname{#1}}%
      \let\protect\@@protect%
   \fi%
   \@tempskipa #5\relax%
   \ifdim \@tempskipa>\z@%
      \ifnum#2=1%
         \begingroup #6\relax%\@hangfrom%
            {\noindent\hskip #3\relax{\@svsec}}%
            {\interlinepenalty\@M{\uppercase{#8}}\par}%
         \endgroup%
      \else%
         \ifnum#2=2%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \else%
            \begingroup #6\relax%\@hangfrom
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \fi%
      \fi%
      \csname #1mark\endcsname{#7}%
      \addcontentsline{toc}{#1}{%
        \ifnum #2>\c@secnumdepth \else%
          \protect\numberline{\csname the#1\endcsname}%
        \fi%
        #7}%
   \else%
      \def\@svsechd{%
         #6{\hskip #3\relax%
         \@svsec #8.\hspace*{6pt}}%
      }%
   \fi%
   \@xsect{#5}%
}%
\fi%

\def\@ssect#1#2#3#4#5#6{%
   %#1#2#3#4#5#6
   \@tempskipa #4\relax%
   \ifdim\@tempskipa>\z@%
      \ifnum#1=1%
         \begingroup%
            #5{\@hangfrom{\hskip #2}%
            \interlinepenalty \@M\uppercase{#6}\@@par}%
         \endgroup%
         \addcontentsline{toc}{section}{#6}%
      \else%
         \begingroup%
            #5{\@hangfrom{\hskip #2}%
            \interlinepenalty \@M#6\@@par}%
         \endgroup%
      \fi%
   \else%
      \def\@svsechd{#5{\hskip #2\relax #6}}%
   \fi%
   \@xsect{#4}%
}%
%
\def\@startsection#1#2#3#4#5#6{%
   \if@noskipsec\leavevmode\fi%
   \par%
   \@tempskipa #4\relax%
   \@afterindenttrue%
   \ifdim \@tempskipa <\z@%
      \@tempskipa-\@tempskipa%
      \@afterindentfalse%
   \fi
   \if@nobreak
      %\ifnum#2=2%
      %   \vspace*{-2.4\p@}%
      %\fi%
      \everypar{}%
   \else%
      \addpenalty\@secpenalty%
      \addvspace\@tempskipa%
   \fi%
   \@ifstar%
      {\@ssect{#2}{#3}{#4}{#5}{#6}}%
      {\@dblarg{\@sect{#1}{#2}{#3}{#4}{#5}{#6}}}}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%% Regular pagestyle %%
%

\def\@authormark{}%
\def\authormark#1{%
\markboth{{{#1}}}{{{#1}}}\gdef\@authormark{\def\etal{\textit{ET AL.}}\let\AQ\AHAQ#1}\gdef\@authormarkforcite{\undefined\def\etal{\textit{et al.}}#1}}%
\def\etal{\textit{et al.}}%

\newskip\rhverticalsep\rhverticalsep11.5\p@%
\def\oddpage@headings@def{\hspace*{\rhverticalsep}\rhvertbar\pagenumberalign{\hss\thepagedef}}%
\def\evenpage@headings@def{\pagenumberalign{\thepagedef\hss}\rhvertbar\hspace*{\rhverticalsep}}%

\def\leftmarkdef{{\runningheadfont\@authormark}}%
\def\rightmarkdef{{\runningheadfont\@authormark}}%
%
\def\headfootrule#1{\gdef\@headfootrule{#1}}\headfootrule{{\rule{\textwidth}{.5\p@}}}%
%
\def\head@headings@def#1{\vbox{%
  \strut\par\vspace*{-5pt}%
\vspace*{2\p@}%\fi%
  \@headfootrule\par%\vspace*{-8.25\p@}%
\vspace*{-11\p@}%\fi%
  \hbox to \textwidth{#1\dummyalphabet}\par\vspace*{\p@}%
  }%
}%
%

\def\oddhead@headings@info{\head@headings@def{\rightmarkdef\hfill\oddpage@headings@def}}%
\def\evenhead@headings@info{\head@headings@def{\evenpage@headings@def\hfill\leftmarkdef}}%

\def\ps@headings{%
\let\@oddfoot\@empty\let\@evenfoot\@empty%
  \def\@oddhead{\oddhead@headings@info}%
  \def\@evenhead{\evenhead@headings@info}%
\let\@mkboth\markboth%
}%
\pagestyle{headings}%
%

%% Macros for Section headings %%

\setcounter{secnumdepth}{3}%
%

\newif\if@FTSection%
\global\@FTSectionfalse%

\newif\if@unnumsection%
\@unnumsectionfalse%


%% Macros for Bibliography %%

%\newif\ifbackmatter\newcommand{\backmatter}{\par\global\backmattertrue}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Bibliography %%%%%%%%%%%%%%%%%%%%%%%%%%%
%

\if@Vancouverrefstyle%
   \IfFileExists{NJDnatbib.sty}{\usepackage[numbers,super,sort&compress]{NJDnatbib}}{\usepackage[numbers,super,sort&compress]{natbib}}%
   \bibliographystyle{WileyNJD-VANCOUVER}%
   \bibpunct{}{}{, }{s}{}{}%
\renewcommand\@biblabel[1]{#1.}
%   \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@AMArefstyle%
   \IfFileExists{NJDnatbib.sty}{\usepackage[numbers,super]{NJDnatbib}}{\usepackage[numbers,super]{natbib}}%
   \bibliographystyle{WileyNJD-AMA}%
\renewcommand\@biblabel[1]{#1.}
%   \bibpunct{(}{)}{,}{n}{}{}%
%   \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@Chemistryrefstyle%
   \IfFileExists{NJDnatbib.sty}{\usepackage[numbers,super,sort&compress]{NJDnatbib}}{\usepackage[numbers,super,sort&compress]{natbib}}%
   \bibliographystyle{WileyNJD-ACS}%
   \bibpunct{[}{]}{,}{n}{}{}%
\setcitestyle{super,open={[},close={]}}
%%  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@AMSrefstyle%
   \usepackage[numbers]{natbib}%
   \bibliographystyle{WileyNJD-AMS}%
   \bibpunct{(}{)}{,}{}{}{}%
\setcitestyle{numbers,square}
 %  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@Harvardstyle%
   \usepackage[authoryear]{natbib}%
   \bibliographystyle{WileyNJD-Harvard}%
   \bibpunct{(}{)}{,}{}{}{}%
%\setcitestyle{numbers,square}
 %  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@APArefstyle
   \usepackage[natbibapa]{NJDapacite}%
   \bibliographystyle{WileyNJD-APA}%
   \renewcommand{\APACrefbtitle}[2]{\textit{#2}}
   \bibpunct{(}{)}{; }{}{}{}%
   %%
 %  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
   %%
   \renewcommand{\APACrefnote}[1]{%
     \ifx\@empty#1\@empty
     \else
       {#1.}%
     \fi}%
   %%
   \renewcommand{\BTR}{}%%
   \renewcommand{\BNUM}{}% number (of a technical report)
   %%
   \renewcommand{\APACjournalVolNumPages}[4]{%
     \textit{#1}%             journal
     \ifx\@empty#2\@empty
     \else
       \unskip, \textit{#2}%  volume
     \fi
     \ifx\@empty#3\@empty
     \else
       \unskip({#3})%      issue number
     \fi
     \ifx\@empty#4\@empty
     \else
       \unskip, {#4}%      pages
     \fi}
   %%
\fi\fi\fi\fi\fi\fi%


%
%% Macros for Scheme %%
%
\def\ftype@scheme{1}%
\def\ext@scheme{los}%
\def\fps@scheme{tbp}%
\newcounter{scheme}%
\setcounter{scheme}{0}%
\renewcommand{\thescheme}{\@arabic\c@scheme}%
\newenvironment{scheme}%
               {\@float{scheme}}%
               {\end@float}
\newenvironment{scheme*}%
               {\@dblfloat{scheme}}%
               {\end@dblfloat}
%
%% Macros for display equations %%

\let\SplitEq\relax%

\setlength\arraycolsep{2\p@}%
\setlength\tabcolsep{6\p@}%
\setlength\arrayrulewidth{.4\p@}%
\setlength\doublerulesep{4\p@}%
\setlength\tabbingsep{\labelsep}%

\def\eqnarray{%%\initialset%%%introduced on 31Oct15%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering%
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel% for centered equations
%%     \hskip\z@skip\hfil$\displaystyle\tabskip\z@skip{##}$\@eqnsel% for left aligned equations
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
       \tabskip\z@skip
      \cr
}
\def\endeqnarray{%
      \@@eqncr
      \egroup
      \global\advance\c@equation\m@ne
   $$\@ignoretrue
}
%

%

%% Macros for Tables %%

\RequirePackage{booktabs}%

%%%%table notes%%%%
\newenvironment{tablenotes}{\list{}{\setlength{\labelsep}{0pt}%
\setlength{\labelwidth}{0pt}%
\setlength{\leftmargin}{0pt}%
\setlength{\rightmargin}{0pt}%
\setlength{\topsep}{2pt}%
\setlength{\itemsep}{0pt}%
\setlength{\partopsep}{0pt}%
\setlength{\listparindent}{0em}%
\setlength{\parsep}{0pt}}%
\item\relax%
}{\endlist}%

\def\tnote#1{#1}%%

%

%
%\renewenvironment{sidewaystable*}
%               {\@rotdblfloat{table}}
%               {\thisfloatpagestyle{headings}\end@rotdblfloat}%

%\renewenvironment{sidewaysfigure*}
%               {\@rotdblfloat{figure}}
%               {\thisfloatpagestyle{headings}\end@rotdblfloat}

%% Macros for Quote %%

\renewenvironment{quote}{\list{}{\setlength{\labelsep}{0pt}%
\setlength{\labelwidth}{0pt}%
\setlength{\leftmargin}{\parindentvalue}%
\setlength{\rightmargin}{\parindentvalue}%
\setlength{\topsep}{12.5pt \@plus2pt \@minus1pt}%
\setlength{\itemsep}{0pt}%
\setlength{\partopsep}{0pt}%
\setlength{\listparindent}{0em}%
\setlength{\parsep}{0pt}}%
\def\rightline##1{\undefined\vspace*{6pt}\@@line{\hss##1}}%
\item\relax%
}{\endlist}%

%%
%%%% Enunciations: Theorem-like styles %%
%%

\let\iint\undefined%
\let\iiint\undefined%
\let\iiiint\undefined%
\let\dddot\undefined%
\let\ddddot\undefined%
\let\overleftrightarrow\undefined%
\let\underrightarrow\undefined%
\let\underleftarrow\undefined%
\let\underleftrightarrow\undefined%

\RequirePackage[intlimits,sumlimits,namelimits,centertags]{amsmath}%

\RequirePackage{amsthm}

\newif\ifeproof%

%%introduced to make number in italics
%\def\thmhead@plain#1#2#3{%
%  \thmname{#1}\ifeproof\else\thmnumber{\@ifnotempty{#1}{ }\textit{#2}}%
%  \thmnote{ {\the\thm@notefont\textit{(#3)}}}\fi}

%\newtheorem{theorem}{Theorem}
%\newtheorem{lemma}{Lemma}
%\newtheorem{proposition}{Proposition}
%\newtheorem{definition}{Definition}
%\newtheorem{corollary}{Corollary}
%\newtheorem{conjecture}{Conjecture}
%\newtheorem{eremark}{Remark}
%\newtheorem{case}{Case}
%\newtheorem{eexample}{Example}
%\newtheorem{estep}{Step}
%\newtheorem{eproof}{Proof}
\def\thm@space@setup{%
  \thm@preskip=7\p@ \thm@postskip=7\p@
}
\thm@headpunct{}

\def\thmsep{9pt}%

\newif\ifOldenunciation%
\newif\ifEnunciation%

\newtheoremstyle{plain}% Numbered
{8pt}% Space above
{8pt}% Space below
{\normalfont}% Body font
{}% Indent amount
{\itshape}% Theorem head font
{}% Punctuation after theorem head
{\newline}% Space after theorem headi
{}% Theorem head spec (can be left empty, meaning `normal')

%\renewenvironment{proof}[1][\proofname]{\par%
%\pushQED{\qed}%
%  \pushQED{\fontsize{9}{0}\selectfont{\qed}}%
%\pushQED{\hfill\fontsize{9}{0}\selectfont{$\square$}}%
%  \normalfont \topsep8\p@\@plus6\p@\relax
%  \noindent\ignorespaces{\itshape#1}\newline%\itshape
%}{%
%\popQED\endtrivlist\@endpefalse
%}
%

\newtheoremstyle{WBstyleone}
  {6\p@} % Space above
  {6\p@} % Space below
  {\normalfont} % Body font
  {\z@} % Indent amount
  {\bfseries} % Theorem head font
  {.} % Punctuation after theorem head
  {5\p@} % Space after theorem head
  {} % Theorem head spec (can be left empty, meaning `normal')

%\renewenvironment{proof}[1][\proofname]{\par%%%%%%%%%%%%%commented as per author request
 % \pushQED{\qed}%
%  \normalfont \topsep6\p@\@plus6\p@\relax
%  \trivlist
%  \item[\hskip\labelsep
%      %  \itshape
%    #1\@addpunct{.}]\ignorespaces\Enunciationtrue%
%\itshape}{%\vspace*{-\baselineskip}%
%  \popQED\endtrivlist\@endpefalse
%}


\newtheoremstyle{WBstyletwo}
  {6\p@} % Space above
  {6\p@} % Space below
  {\normalfont} % Body font
  {\z@} % Indent amount
  {\itshape} % Theorem head font
  {.} % Punctuation after theorem head
  {5\p@} % Space after theorem head
  {\thmname{#1}\thmnumber{ #2}\thmnote{. #3}} % Theorem head spec (can be left empty, meaning `normal')

\newtheoremstyle{WBstylethree}
  {6\p@} % Space above
  {6\p@} % Space below
  {\normalfont} % Body font
  {\z@} % Indent amount
  {\bfseries} % Theorem head font
  {.} % Punctuation after theorem head
  {5\p@} % Space after theorem head
  {} % Theorem head spec (can be left empty, meaning `normal')

\theoremstyle{WBstyleone}
\newtheorem{theorem}{Theorem}
\newtheorem{construction}{Construction}
\newtheorem{estimate}{Estimate}
\newtheorem{lemma}{Lemma}
\newtheorem{corollary}{Corollary}
\newtheorem{result}{Result}
\newtheorem{algth}{Algorithm}
\newtheorem{proposition}{Proposition}
\newtheorem{hypothesis}{Hypothesis}
\newtheorem{experiment}{Experiment}
\newtheorem{LWrule}{Rule}
\newtheorem{procedure}{Procedure}

\newtheorem{assertion}{Assertion}
\newtheorem{axiom}{Axiom}
\newtheorem{conjecture}{Conjecture}
\newtheorem{criterion}{Criterion}
\newtheorem{reduction}{Reduction}
\newtheorem{sublemma}{Sublemma}


\theoremstyle{WBstyletwo}
\newtheorem{case}{Case}
\newtheorem{remark}{Remark}
\newtheorem{notation}{Notation}

\newtheorem{answer}{Answer}
\newtheorem{base}{Base}
\newtheorem{claim}{Claim}
\newtheorem{ccomment}{Comment}
\newtheorem{subproof}{Subproof}
\newtheorem{conclusion}{Conclusion}
\newtheorem{observation}{Observation}
\newtheorem{subcase}{Subcase}
\newtheorem{step}{Step}
\newtheorem{summary}{Summary}



\theoremstyle{WBstylethree}
\newtheorem{definition}{Definition}
\newtheorem{condition}{Condition}
\newtheorem{property}{Property}
\newtheorem{problem}{Problem}
\newtheorem{fact}{Fact}
\newtheorem{assumption}{Assumption}
\newtheorem{eexample}{Example}
\newtheorem{model}{Model}

\newtheorem{affirmation}{Affirmation}
\newtheorem{application}{Application}
\newtheorem{convention}{Convention}
\newtheorem{discussion}{Discussion}
\newtheorem{exercise}{Exercise}
\newtheorem{question}{Question}
\newtheorem{scholium}{Scholium}
\newtheorem{terminology}{Terminology}

%
%% Macros for Appendix %%
%
\newif\ifappendixsec%

\newcounter{printcitcnt}

%\newcounter{appcnt}
%\newcounter{appseccnt}
%\newcounter{appsubseccnt}
%\newcounter{appsubsubseccnt}

%\def\sappendix{\global\appendixsectrue\printjnlcitation%
%  \setcounter{figure}{0}%
%  \setcounter{table}{0}%
%  \setcounter{equation}{0}%
%  \renewcommand\thesection{\protect\refstepcounter{appcnt}\protect\refstepcounter{appseccnt}APPENDIX\ \protect\Alph{appcnt}\protect\arabic{appseccnt}:}%
%  \renewcommand\thesubsection{\protect\refstepcounter{appsubseccnt}\Alph{appseccnt}.\arabic{appsubseccnt}}%
%  \renewcommand\thesubsubsection{\thesubsection.\@arabic\c@subsubsection}%
%  \renewcommand\thefigure{\@Alph\c@section\arabic{figure}\enspace }%
%  \renewcommand\thetable{\@Alph\c@section\arabic{table}\enspace }%
%  \renewcommand\theequation{\@Alph\c@section\arabic{equation}}%
%}%
%

%%%%%%%%%%%%%%%%%%%%appendix%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newif\if@chapter@pp\@chapter@ppfalse
\newif\if@knownclass@pp\@knownclass@ppfalse
\@ifundefined{chapter}{%
  \@ifundefined{section}{}{\@knownclass@pptrue}}{%
  \@chapter@pptrue\@knownclass@pptrue}
\providecommand{\phantomsection}{}
\newcounter{@pps}
  \renewcommand{\the@pps}{\alph{@pps}}
\newif\if@pphyper
  \@pphyperfalse
\AtBeginDocument{%
  \@ifpackageloaded{hyperref}{\@pphypertrue}{}}

\newif\if@dotoc@pp\@dotoc@ppfalse
\newif\if@dotitle@pp\@dotitle@ppfalse
\newif\if@dotitletoc@pp\@dotitletoc@ppfalse
\newif\if@dohead@pp\@dohead@ppfalse
\newif\if@dopage@pp\@dopage@ppfalse
\DeclareOption{toc}{\@dotoc@pptrue}
\DeclareOption{title}{\@dotitle@pptrue}
\DeclareOption{titletoc}{\@dotitletoc@pptrue}
\DeclareOption{header}{\@dohead@pptrue}
\DeclareOption{page}{\@dopage@pptrue}
\ProcessOptions\relax
\newcommand{\@ppendinput}{}
\if@knownclass@pp\else
  \PackageWarningNoLine{appendix}%
    {There is no \protect\chapter\space or \protect\section\space command.\MessageBreak
     The appendix package will not be used}
  \renewcommand{\@ppendinput}{\endinput}
\fi
\@ppendinput

\newcommand{\appendixtocon}{\@dotoc@pptrue}
\newcommand{\appendixtocoff}{\@dotoc@ppfalse}
\newcommand{\appendixpageon}{\@dopage@pptrue}
\newcommand{\appendixpageoff}{\@dopage@ppfalse}
\newcommand{\appendixtitleon}{\@dotitle@pptrue}
\newcommand{\appendixtitleoff}{\@dotitle@ppfalse}
\newcommand{\appendixtitletocon}{\@dotitletoc@pptrue}
\newcommand{\appendixtitletocoff}{\@dotitletoc@ppfalse}
\newcommand{\appendixheaderon}{\@dohead@pptrue}
\newcommand{\appendixheaderoff}{\@dohead@ppfalse}
\newcounter{@ppsavesec}
\newcounter{@ppsaveapp}
\setcounter{@ppsaveapp}{0}
\newcommand{\@ppsavesec}{%
  \if@chapter@pp \setcounter{@ppsavesec}{\value{chapter}} \else
                 \setcounter{@ppsavesec}{\value{section}} \fi}
\newcommand{\@pprestoresec}{%
  \if@chapter@pp \setcounter{chapter}{\value{@ppsavesec}} \else
                 \setcounter{section}{\value{@ppsavesec}} \fi}
\newcommand{\@ppsaveapp}{%
  \if@chapter@pp \setcounter{@ppsaveapp}{\value{chapter}} \else
                 \setcounter{@ppsaveapp}{\value{section}} \fi}
\newcommand{\restoreapp}{%
  \if@chapter@pp \setcounter{chapter}{\value{@ppsaveapp}} \else
                 \setcounter{section}{\value{@ppsaveapp}} \fi}
\providecommand{\appendixname}{Appendix}
\newcommand{\appendixtocname}{Appendices}
\newcommand{\appendixpagename}{Appendices}
\newcommand{\appendixpage}{%
  \if@chapter@pp \@chap@pppage \else \@sec@pppage \fi
}
\newcommand{\clear@ppage}{%
  \if@openright\cleardoublepage\else\clearpage\fi}

\newcommand{\@chap@pppage}{%
  \clear@ppage
  \thispagestyle{plain}%
  \if@twocolumn\onecolumn\@tempswatrue\else\@tempswafalse\fi
  \null\vfil
  \markboth{}{}%
  {\centering
   \interlinepenalty \@M
   \normalfont
   \Huge \bfseries \appendixpagename\par}%
  \if@dotoc@pp
    \addappheadtotoc
  \fi
  \vfil\newpage
  \if@twoside
    \if@openright
      \null
      \thispagestyle{empty}%
      \newpage
    \fi
  \fi
  \if@tempswa
    \twocolumn
  \fi
}

\newcommand{\@sec@pppage}{%
  \par
  \addvspace{4ex}%
  \@afterindentfalse
  {\parindent \z@ \raggedright
   \interlinepenalty \@M
   \normalfont
   \huge \bfseries \appendixpagename%
   \markboth{}{}\par}%
  \if@dotoc@pp
    \addappheadtotoc
  \fi
  \nobreak
  \vskip 3ex
  \@afterheading
}

\newif\if@pptocpage
  \@pptocpagetrue
\newcommand{\noappendicestocpagenum}{\@pptocpagefalse}
\newcommand{\appendicestocpagenum}{\@pptocpagetrue}
\newcommand{\addappheadtotoc}{%
  \phantomsection
  \if@chapter@pp
    \if@pptocpage
      \addcontentsline{toc}{chapter}{\appendixtocname}%
    \else
      \if@pphyper
        \addtocontents{toc}%
          {\protect\contentsline{chapter}{\appendixtocname}{}{\@currentHref}}%
      \else
        \addtocontents{toc}%
          {\protect\contentsline{chapter}{\appendixtocname}{}}%
      \fi
    \fi
  \else
    \if@pptocpage
      \addcontentsline{toc}{section}{\appendixtocname}%
    \else
      \if@pphyper
        \addtocontents{toc}%
          {\protect\contentsline{section}{\appendixtocname}{}{\@currentHref}}%
      \else
        \addtocontents{toc}%
          {\protect\contentsline{section}{\appendixtocname}{}}%
      \fi
    \fi
  \fi
}

\providecommand{\theH@pps}{\alph{@pps}}

\newcommand{\@resets@pp}{\par
  \@ppsavesec
  \stepcounter{@pps}
  \setcounter{section}{0}%
  \if@chapter@pp
    \setcounter{chapter}{0}%
    \renewcommand\@chapapp{\appendixname}%
    \renewcommand\thechapter{\@Alph\c@chapter}%
  \else
    \setcounter{subsection}{0}%
\ifnum\c@secnumdepth=1
    \renewcommand\thesection{Appendix\@Alph\c@section}%
\else
  \renewcommand\thesection{\@Alph\c@section}%
\fi
  \fi
  \if@pphyper
    \if@chapter@pp
      \renewcommand{\theHchapter}{\theH@pps.\Alph{chapter}}%
    \else
      \renewcommand{\theHsection}{\theH@pps.\Alph{section}}%
    \fi
    \def\Hy@chapapp{\appendixname}%
  \fi
  \restoreapp
}

\renewenvironment{appendix}{\printjnlcitation\section*{Appendix}\global\appendixsectrue%
  \setcounter{figure}{0}%
  \setcounter{table}{0}%
  \setcounter{equation}{0}%
  \@resets@pp
  \if@dotoc@pp
    \if@dopage@pp              % both page and toc
      \if@chapter@pp           % chapters
        \clear@ppage
      \fi
      \appendixpage
    \else                      % toc only
       \if@chapter@pp          % chapters
         \clear@ppage
       \fi
      \addappheadtotoc
    \fi
  \else
    \if@dopage@pp              % page only
      \appendixpage
    \fi
  \fi
  \if@chapter@pp
    \if@dotitletoc@pp \@redotocentry@pp{chapter} \fi
  \else
    \if@dotitletoc@pp \@redotocentry@pp{section} \fi
    \if@dohead@pp
      \def\sectionmark##1{%
        \if@twoside
          \markboth{\@formatsecmark@pp{##1}}{}
        \else
          \markright{\@formatsecmark@pp{##1}}{}
        \fi}
    \fi
    \if@dotitle@pp
      \def\sectionname{\appendixname}
      \def\@seccntformat##1{\@ifundefined{##1name}{}{\csname ##1name\endcsname\ }%
        \csname the##1\endcsname\quad}
    \fi
  \fi%
  \renewcommand\thefigure{\@Alph\c@section\arabic{figure}}%
  \renewcommand\thetable{\@Alph\c@section\arabic{table}}%
  \renewcommand\theequation{\@Alph\c@section\arabic{equation}}%
}{%
  \@ppsaveapp\@pprestoresec}

\newcommand{\setthesection}{\thechapter.\Alph{section}}
\newcommand{\setthesubsection}{\thesection.\Alph{subsection}}

\newcommand{\@resets@ppsub}{\par
  \stepcounter{@pps}
  \if@chapter@pp
    \setcounter{section}{0}
    \renewcommand{\thesection}{\setthesection}
  \else
    \setcounter{subsection}{0}
    \renewcommand{\thesubsection}{\setthesubsection}
  \fi
  \if@pphyper
    \if@chapter@pp
      \renewcommand{\theHsection}{\theH@pps.\setthesection}%
    \else
      \renewcommand{\theHsubsection}{\theH@pps.\setthesubsection}%
    \fi
    \def\Hy@chapapp{\appendixname}%
  \fi
}

\newenvironment{subappendices}{%
  \@resets@ppsub
  \if@chapter@pp
    \if@dotitletoc@pp \@redotocentry@pp{section} \fi
    \if@dotitle@pp
      \def\sectionname{\appendixname}
      \def\@seccntformat##1{\@ifundefined{##1name}{}{\csname ##1name\endcsname\ }%
        \csname the##1\endcsname\quad}
    \fi
  \else
    \if@dotitletoc@pp \@redotocentry@pp{subsection} \fi
    \if@dotitle@pp
      \def\subsectionname{\appendixname}
      \def\@seccntformat##1{\@ifundefined{##1name}{}{\csname ##1name\endcsname\ }%
        \csname the##1\endcsname\quad}
    \fi
  \fi}{}

\newcommand{\@formatsecmark@pp}[1]{%
  \MakeUppercase{\appendixname\space
    \ifnum \c@secnumdepth >\z@
      \thesection\quad
    \fi
    #1}}
\newcommand{\@redotocentry@pp}[1]{%
  \let\oldacl@pp=\addcontentsline
  \def\addcontentsline##1##2##3{%
    \def\@pptempa{##1}\def\@pptempb{toc}%
    \ifx\@pptempa\@pptempb
      \def\@pptempa{##2}\def\@pptempb{#1}%
      \ifx\@pptempa\@pptempb
\oldacl@pp{##1}{##2}{\appendixname\space ##3}%
      \else
        \oldacl@pp{##1}{##2}{##3}%
      \fi
    \else
      \oldacl@pp{##1}{##2}{##3}%
    \fi}
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\renewcommand\footnoterule{%%LN
  \kern-3\p@%
  \hrule height0.5pt%
  \kern4.4\p@%
}%

%
%%% Macros for float algorithm %%%

%\usepackage[plain]{algorithm} %% wrapper
%\usepackage{varwidth}%
%\usepackage{algorithmicx}%
%\usepackage{algpseudocode}%
\usepackage{algorithm, algorithmicx, algpseudocode}

\usepackage{listings}%
\usepackage{alltt}%


%%% Macros for upright lowercase greek characters %%%


%% since small triangle symbol is not found used \triangleright and rotated to 90 degrees %%


\def\@jissue{}%
\def\jissue#1{\gdef\@jissue{#1}}%

\def\@licenseVal{}%
\def\licenseVal#1{\gdef\@licenseVal{#1}}%

\def\@supplinks{}%
\def\supplinks#1{\gdef\@supplinks{#1}}%

\def\@coninterest{}%
\def\coninterest#1{\gdef\@coninterest{#1}}%

\def\@confinfo{}%
\def\confinfo#1{\def\@confinfo{#1}}%

\def\@cdate{}%
\def\cdate#1{\gdef\@cdate{#1}}%

\def\@cname{}%
\def\cname#1{\gdef\@cname{#1}}%

\def\@cloc{}%
\def\cloc#1{\gdef\@cloc{#1}}%

\def\tabheadfont{}%

\let\fullpagewidth\textwidth%

\def\jargon#1{#1}%

\newenvironment{bm}[1][]{\begingroup%
\if!#1!\else\section*{#1}\fi%
}{\endgroup}

\let\glosslist\description%
\let\endglosslist\enddescription%

\newenvironment{ack}[1][]{\begingroup%
\if!#1!\else\section*{#1}\fi%
}{\endgroup}

\def\APLrightarrowbox{}% Use \usepackage{wasysym} to get this symbol
\def\boxcircle{}%

%% Macros for \citation tag %%

\newbox\jnlcitationbox%

\def\cname#1{\gdef\author##1{##1}#1}%
\def\cyear#1{#1}%
\def\ctitle#1{#1}%
\def\cjournal#1{\textit{#1}}%
\def\cvol#1{\textit{#1}}%

\gdef\@jnlcitation{}%
\def\jnlcitation#1{\gdef\@jnlcitation{\textbf{How to cite this article: }#1}}%

\newdimen\jnlcithsize%
%\jnlcithsize=\hsize%
\advance\jnlcithsize-12pt% fbox sep x 2
\advance\jnlcithsize-1pt% fbox rule x 2

\gdef\printjnlcitation{\removelastskip\vskip18pt\fboxsep=6pt\fboxrule=0.5pt%
\hskip-\parindentvalue\fbox{\vbox{\noindent\@jnlcitation}}}%

\AtEndDocument{\ifappendixsec\else\printjnlcitation\fi}%

%% Misc math macros %%

\newcommand{\xleftrightarrow}[2][]{\ext@arrow 3399\leftrightarrowfill@{#1}{#2}}%

%
%%% Macros for Biography %%%
%
\RequirePackage{wrapfig}%
%
%  \begin{wrapfigure}[12]{r}[34pt]{5cm} <figure> \end{wrapfigure}
%                     --  -  ----  ---
%  [number of narrow lines] {placement} [overhang] {width of figure}
\newcount\wraplines%
\wraplines=5%
%
\newbox\@authorfigbox%
\newskip\@authorfigboxdim%
%

\newskip\biofigadjskip%
\biofigadjskip=0pt%
%
\newenvironment{biography}[2]{\par\addvspace{10.5pt plus3.375pt minus1.6875pt}%\lineno@off%
\def\author##1{\textbf{##1}}%
\def\@authorfig{{#1}}%
\setbox\@authorfigbox=\hbox{#1}%%10Nov16%%
\@authorfigboxdim=\wd\@authorfigbox%
\advance\@authorfigboxdim by 10pt
\if@dblspace\else\wraplines=7\fi%
%14pt%
\noindent{%
\ifx\@authorfig\@empty\else\unskip%
\begin{wrapfigure}[\wraplines]{l}[0pt]{\@authorfigboxdim}%{38.25mm}%
\vskip-25pt\vskip\biofigadjskip%
\@authorfig%
\end{wrapfigure}%
\fi%
#2%
\par%
}}{\par\addvspace{10.5pt plus3.375pt minus1.6875pt}}

\def\emph#1{\textit{#1}}

%%% Macros for Bibliography %%%


\endinput
=======
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% This file is copyright by SPi Technologies Ltd. All rights reserved.
%%
%% Author:       SPi, LaTeX Development Team, Chennai (India)
%% Created On:
%% Last Modified By:
%% Last Modified On:
%% Description:  Class file to support authoring template in LaTeX typesetting
%%               for Wiley Journals
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\NeedsTeXFormat{LaTeX2e}[2009/09/24]
\ProvidesClass{WileyNJD-v2}
              [2017/06/23 v0.2 Standard LaTeX document class for Journal]

\newif\if@cropmarkson\@cropmarksonfalse
\newif\if@croppage\@croppagefalse
\newif\if@draftruleson\@draftrulesonfalse
\newif\if@exactptsize\@exactptsizefalse
\newif\if@pagenum   \@pagenumfalse%
\newif\if@purexml\global\@purexmlfalse
\newif\if@xml\global\@xmlfalse
\newif\if@hyperrefon  \@hyperrefonfalse%
\newif\ifbibunnumbered\global\bibunnumberedtrue%
\newif\ifproof\global\prooffalse%
\newif\ifEqnSpan\global\EqnSpantrue%
\newif\if@dblspace\global\@dblspacefalse%

\newif\if@font@stix\global\@font@stixfalse%
\newif\if@large@design\global\@large@designtrue%
\newif\if@small@design\global\@small@designfalse%


\newif\if@APArefstyle\global\@APArefstylefalse%
\newif\if@AMSrefstyle\global\@AMSrefstylefalse%
\newif\if@AMArefstyle\global\@AMArefstylefalse%
\newif\if@Vancouverrefstyle\global\@Vancouverrefstylefalse%
\newif\if@Chemistryrefstyle\global\@Chemistryrefstylefalse%
\newif\if@Harvardstyle\global\@Harvardstylefalse%

\newif\if@STIXLargeOneCol\global\@STIXLargeOneColfalse%
\newif\if@STIXSmall\global\@STIXSmallfalse%
\newif\if@STIXLargeTwoCol\global\@STIXLargeTwoColfalse%

\newif\if@LATOLargeOneCol\global\@LATOLargeOneColfalse%
\newif\if@LATOSmall\global\@LATOSmallfalse%
\newif\if@LATOLargeTwoCol\global\@LATOLargeTwoColfalse%

\def\dummyalphabet{\vphantom{abcdefghijklmnopqrstuvwxyz0123456789}}

\DeclareOption{STIX1COL}{\global\@STIXLargeOneColtrue\global\@font@stixtrue}
\DeclareOption{STIX2COL}{\global\@STIXLargeTwoColtrue\global\@font@stixtrue}
\DeclareOption{STIXSMALL}{\global\@STIXSmalltrue \global\@font@stixtrue}
\DeclareOption{LATO1COL}{\global\@LATOLargeOneColtrue\global\@font@stixfalse}
\DeclareOption{LATO2COL}{\global\@LATOLargeTwoColtrue\global\@font@stixfalse}
\DeclareOption{LATOSMALL}{\global\@LATOSmalltrue\global\@font@stixfalse}


\DeclareOption{APA}{\global\@APArefstyletrue}
\DeclareOption{AMS}{\global\@AMSrefstyletrue}
\DeclareOption{ACS}{\global\@Chemistryrefstyletrue}
\DeclareOption{AMA}{\global\@AMArefstyletrue}
\DeclareOption{VANCOUVER}{\global\@Vancouverrefstyletrue}

\DeclareOption{HARVARD}{\global\@Harvardstyletrue}

\DeclareOption{doublespace}{\global\@dblspacetrue}

\DeclareOption{draftrules}{\global\@draftrulesontrue}
\DeclareOption{exactsize}{\global\@exactptsizetrue}%
\DeclareOption{noexactsize}{\global\@exactptsizefalse}%
\DeclareOption{croppage}{\global\@croppagetrue\global\@cropmarksontrue}%
\DeclareOption{number}{\xdef\@biboptions{numbers}}
\DeclareOption{numbers}{\xdef\@biboptions{numbers}}
\DeclareOption{EqnSpan}{\global\EqnSpantrue}%%

\DeclareRobustCommand{\foo}[1]{%
  R\number\numexpr#1-1\relax% Print R<counter-1>
}

\DeclareOption{proof}{%
\global\prooftrue%
\global\@hyperrefontrue%
}%

\DeclareOption{final}{%
\global\prooffalse%
\global\@hyperrefontrue% links and bookmarks are removed through PDF action list post PDF creation
}%

\def\@JrnlID{}%
\gdef\JrnlID#1{\gdef\@JrnlID{#1}}%

\def\@YES{YES}%
\def\@NO{NO}%

%
%%%%%%%%% From Boolean Package %%%%%%%%%
%

\newcommand {\TRUE}[2]{#1}
\newcommand {\FALSE}[2]{#2}

%% Public commands are also given inner hidden names

\let \bln@true \TRUE
\let \bln@false \FALSE

\newcommand {\AND}[2]{#1{#2}{\bln@false}}
\newcommand {\OR}[2]{#1{\bln@true}{#2}}
\newcommand {\NOT}[1]{#1{\bln@false}{\bln@true}}
\newcommand {\IF}[3]{#1{#2}{#3}}

\let \bln@and \AND
\let \bln@or  \OR
\let \bln@not \NOT
\let \bln@if  \IF


%% To convert if.. macros into Booleans:

\newcommand {\texbool}[1]
    {#1\let \bln@do \bln@true \else \let \bln@do \bln@false\fi \bln@do}
%% Does not work
\let \bln@tex \texbool

\newcommand {\ifxbool}[2]
    {\ifx #1#2\let \bln@do \bln@true \else \let \bln@do \bln@false \fi \bln@do}
\let \bln@ifx \ifxbool

\newcommand {\ifybool}[2]
    {\def \bln@testa{#1}\ifxbool{\bln@testa}{#2}}
\let \bln@ify \ifybool

\newcommand {\ifequalbool}[2]
    {\def \bln@testa{#1}\def \bln@testb{#2}\ifxbool{\bln@testa}{\bln@testb}}
\let \bln@ifequal \ifequalbool

\def \bln@empty {}
\newcommand {\ifemptybool}[1]
    {\ifybool{#1}{\bln@empty}}
\let \bln@ifempty \ifemptybool

%% To force evaluation, e.g. if a blnlean expression is to be used several
%% times. This takes a Boolean expression and returns a Boolean value, i.e.
%% \True or \False.

\newcommand* {\letboolval}[2]
        {#2{\let #1\bln@true}{\let #1\bln@false}}
\newcommand* {\newboolval}[2]
        {\@ifdefinable #1{\letboolval{#1}{#2}}}

%% We provide list versions of And and Or

\def \bln@scan #1,#2\bln@to#3#4{%
    \bln@ifempty{#2}{#3{#4}{#1}}
          {\bln@scan #2\bln@to {#3}{#3{#4}{#1}}}%
}
\def \bln@eval #1#2#3{%
    \bln@ifempty{#1}{#3}%
          {\bln@scan #1,\bln@to {#2}{#3}}%
}

\newcommand*{\ANDL}[1]{\bln@eval {#1}{\bln@and}{\bln@true}}
\newcommand*{\ORL} [1]{\bln@eval {#1}{\bln@or}{\bln@false}}

%% In some contexts, shorter names may be more convenient

\newcommand*{\ShorterBooleanNames}{%
  \let \true  \bln@true
  \let \false \bln@true
  \let \or    \bln@or
  \let \and   \bln@and
  \let \not   \bln@not
  \let \orl   \bln@orl
  \let \andl  \bln@andl
}

%% Comparisson between strings

\newcommand {\stringmatch}[3]{%
   \def \@match ##1#2##2\str@sep ##3\str@sep ##4\str@end
        {#1{##1}{##2}{\ifequalbool{#2}{##3}}}%
   \@match #3\str@sep #2\str@sep \str@sep \str@end
}
\let \str@match \stringmatch

%% The following commands takes in order Prefix Infix Suffix Left

\def \str@infix  #1#2#3{#3}
\def \str@prefix #1#2#3{\AND{#3}{\ifemptybool{#1}}}
\def \str@suffix #1#2#3{\AND{#3}{\ifemptybool{#2}}}

\newcommand {\ifstringinfix} {\str@match {\str@infix}}
\newcommand {\ifstringsuffix}{\str@match {\str@suffix}}
\newcommand {\ifstringprefix}{\str@match {\str@prefix}}

%%%%%%%%%%% From ifjobname Package %%%%%%%%%%%%%

\edef \@jobname {\jobname}

%% Simple equality
\def \job@eattwo #1#2{}
\def \ifjobname #1{%
   \edef \job@tmp {\expandafter \string \csname x#1\endcsname}%
   \edef \job@name {\expandafter \job@eattwo \job@tmp}%
   \ifxbool{\@jobname}{\job@name}%
}

%%

\newtoks \job@temptoken

\def \ifjob@iffix #1#2{%
   \edef \@tmp {\expandafter \string \csname x#2\endcsname}%
   \edef \job@name {\expandafter \job@eattwo \@tmp}%
   \job@temptoken{\def \@match ##1}%
   \@temptokena={##2\relax ##3\relax
           {\def \tmp@prefix {##1}\def \tmp@suffix {##2}\def \tmp@left
           {##3}}}%
   \let \arg@one \job@name%
   \edef \@tmp{\the \job@temptoken\job@name\the \@temptokena}\@tmp
   \edef \@tmp{\noexpand\@match \@jobname \relax \job@name \relax \relax}\@tmp
   #1}

\def \job@infix {\ifxbool{\tmp@left}{\arg@one}}
\def \job@suffix
     {\AND{\ifxbool{\tmp@left}{\arg@one}}{\ifxbool{\empty}{\tmp@suffix}}}
\def \job@prefix
     {\AND{\ifxbool{\tmp@left}{\arg@one}}{\ifxbool{\empty}{\tmp@prefix}}}

\newcommand {\ifjobinfix} {\ifjob@iffix {\job@infix}}
\newcommand {\ifjobsuffix}{\ifjob@iffix {\job@suffix}}
\newcommand {\ifjobprefix}{\ifjob@iffix {\job@prefix}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%\ExecuteOptions{twosidecrop,crop,centre,noinfo,a3paper,exactsize,croppage}%
\ProcessOptions
\LoadClass[twoside,fleqn,onecolumn]{article}%

\usepackage{etex}%
\reserveinserts{28}% included etex package and \reserveinserts{...} to avoid no room for \newinserts, \newcounts or \newskips etc.
\RequirePackage{graphicx,multicol}%
\RequirePackage{multirow}%
\RequirePackage{cuted}%
\RequirePackage{ifpdf}%
\RequirePackage{url}\def\UrlFont{}%\urlstyle{sf}
\RequirePackage[strict]{changepage}%
\RequirePackage{calc}%
\RequirePackage{xcolor}%
\RequirePackage{float}%
\RequirePackage{floatpag}%
\floatpagestyle{headings}%
\rotfloatpagestyle{headings}%modified from plain to headings to get header and footer for sidewaystable%
\RequirePackage{dblfloatfix}%
\RequirePackage[figuresright]{rotating}%
%\RequirePackage{longtable}%
%%\RequirePackage{threeparttable}%
\RequirePackage{ulem}%
\RequirePackage{enumerate}%
\RequirePackage{soul}
\usepackage{caption}
\usepackage[english]{babel}
%%
%\if@hyperrefon%
%  \if@xml%
     \RequirePackage{hyperref}%
%  \else%
%     \RequirePackage{hyperref}%
%  \fi%
%  \RequirePackage{breakurl}%
  \hypersetup{bookmarksopen=true,%
              bookmarksdepth=3}%
  \RequirePackage{bookmark}% if bookmark package is commented bookmarks are getting printed at the beginning of the file in the output
%\else%
%  \RequirePackage{hyperref}%
%  \RequirePackage{breakurl}%
%  \hypersetup{bookmarksopen=true,%
%              bookmarksdepth=3}%
%  \RequirePackage{bookmark}% if bookmark package is commented bookmarks are getting printed at the beginning of the file in the output
%\fi%
\IfFileExists{subfigure.sty}{}{\RequirePackage[labelformat=empty]{subfig}}%

\RequirePackage{twoopt}%
\RequirePackage[bottom]{footmisc}% to place footnotes below floats

%\if@xml%
%\else%
%%%%%%% For pagenumbering automations %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\usepackage{alphalph}%
%\usepackage[pagecontinue=true,alphMult=ab,AlphMulti=AB,fnsymbolmult=true,romanMult=true,RomanMulti=true]{pageslts}
%\AtBeginDocument{\pagenumbering{arabic}}%% for pagesLTS package
%%%%%%% end pagenumbering automations %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\fi%

\AtBeginDocument{\if@dblspace\usepackage{setspace}\doublespacing\fi}%

\RequirePackage{tabularx}%%  COMPULSARILY HAS TO BE INPUTTED TO USE \tabpara% XMT: Update


%\newcounter{boxcnt}%
%\newcommand\boxsection[1]{\begingroup\vskip2pt%
%\refstepcounter{boxcnt}%
%\vbox{{\textcolor{black!75}{\bfseries BOX \theboxcnt.}}\quad {\bfseries#1}}\par%
%\removelastskip\vskip4pt%
%\endgroup}


%\usepackage{mdframed}
%\mdfsetup{linewidth=1pt,topline=true,bottomline=true,skipabove=\topskip,skipbelow=\topskip}
%\newenvironment{boxtext}{\begingroup\begin{fcolorbox}{black}{white}%
%}{\par\end{fcolorbox}\endgroup}

%%%%%%%%%%%%%%%%%%%%%boxtext%%%%%%%%%%%%%%%%%%%%%
\def\ColorDefns{%
\definecolor{boxrulecol}{cmyk}{0,0,0,0}%
\definecolor{boxbodycol}{cmyk}{0,0,0,0}}%

\newdimen\tfboxrule%
\newdimen\bfboxrule%

\def\@spframeb@x#1{%
  \@tempdima\fboxrule
  \advance\@tempdima\fboxsep
  \advance\@tempdima\dp\@tempboxa
  \leavevmode
  \hbox{%
    \lower\@tempdima\hbox{%
      \vbox{%
        \hrule\@height\tfboxrule
        \hbox{%
          \vrule\@width\fboxrule
          #1%
          \vbox{%
            \vskip\fboxsep
            \box\@tempboxa
            \vskip\fboxsep}%
          #1%
          \vrule\@width\fboxrule}%
        \hrule\@height\bfboxrule}%
                          }%
        }%
}%



\newdimen\BXRuleThickness%
\BXRuleThickness=0.25pt%

\newdimen\BXleftrightskipdimen%
\BXleftrightskipdimen=8pt%

\newdimen\BXhsize%

\advance\BXhsize by -2\BXRuleThickness%(rule thickness)
\advance\BXhsize by -2\BXleftrightskipdimen%(rule thickness)

\newdimen\FreePageSpace%To find out the FreeSpace
\newdimen\ovsize%

\newskip\adjustskip%
\adjustskip=0pt plus10pt minus1pt%

\gdef\ComputeFreeSpaceOnPage{%
\par%
\ifdim\pagetotal=0pt%
   \global\FreePageSpace=\vsize%
   \global\advance\FreePageSpace by -\adjustskip%
\else%
   \FreePageSpace=\pagegoal%
  \ifvoid\footins%
     \global\advance\FreePageSpace by -\pagetotal%
     \global\advance\FreePageSpace by -\adjustskip%
  \else%
    \setbox3=\vbox{\unvbox\footins}%
    \htftbox=\ht3%
    \advance\htftbox by \dp3%
    \global\advance\FreePageSpace by -\pagetotal%
    \global\advance\FreePageSpace by -\htftbox%
    \global\advance\FreePageSpace by -\adjustskip%
  \fi%
\fi%
}%

\newbox\BXbox%

\gdef\overprinton{\special{ps:gsave
true setoverprint}}

\gdef\overprintoff{\special{ps:grestore
false setoverprint}}

\long\def\BXboxfirst#1{\begingroup%\undefined%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%

\long\def\BXboxmid#1{\begingroup%\undefined%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%

\long\def\BXboxlast#1{\begingroup%\undefined%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%
	
\long\def\BXboxfull#1{\begingroup%
\fboxsep=\BXleftrightskipdimen%
\fboxrule=\BXRuleThickness\tfboxrule=\BXRuleThickness\bfboxrule=\BXRuleThickness%
\setbox\BXbox=\vbox{\hsize=\BXhsize\hsize=\BXhsize\fbox{\vbox{#1}}}%
\box\BXbox%
\endgroup}%

\newskip\xxptspaceamount%
\xxptspaceamount=20pt plus10pt minus5pt%

\newskip\BXboxoutbnewskip%
\BXboxoutbnewskip=\xxptspaceamount%

\def\BXboxoutbskip{\removelastskip\vskip\BXboxoutbnewskip}%

\newdimen\BXdim%

\def\boxejectdefns{\vfill\eject}%

\long\def\BX#1{\begingroup%
\ComputeFreeSpaceOnPage%
\BXdim=\ht#1\advance\BXdim by \dp#1%
\ifdim\BXdim>\FreePageSpace%
\advance\FreePageSpace by -\BXboxoutbnewskip%outside space before definition
\advance\FreePageSpace by -\BXleftrightskipdimen%bottom space in the first box
  \setbox8=\vbox{\unvbox#1}%
  \setbox1=\vsplit8to\FreePageSpace%
  \setbox1=\vbox{\unvbox1}%
  \setbox2=\vbox{\unvbox8}%
  \BXboxfirst{\unvbox1}\boxejectdefns%
\loop\ifdim\ht2>\vsize%
  \ovsize=\vsize%
  \advance\ovsize by -2\BXleftrightskipdimen%
  \setbox1=\vsplit2to\ovsize%
  \setbox1=\vbox{\unvbox1}%
  \BXboxmid{\unvbox1}\boxejectdefns%
\repeat%
  \BXboxlast{\unvbox2}%
\else%
\BXboxfull{\unvbox#1}%
\fi%
\endgroup}%




\newbox\BXgraybox%
\newenvironment{boxtext}{\begingroup\parskip=0pt\parindent=0pt%
%\let\section=\boxhead%
\let\@frameb@x\@spframeb@x%
\fboxsep=5pt\hsize=\BXhsize\parindent=0pt%
\setbox\BXgraybox=\vbox\bgroup%\leftskip=1pt%
\nointerlineskip\vskip0pt%%
%\reset@font\tabbodyfont%
\removelastskip\noindent}%
{\egroup\hsize=\hsize\BXboxoutbskip\BX{\BXgraybox}\endgroup}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



%% ========================================================= %%
%% If array package is included before dcolumn package,      %%
%% array environment inside eqnarray throw errors            %%
%% array package is included in dcolumn package; do not      %%
%% include array.sty again in Wileyarticle.cls anywhere;     %%
%% ========================================================= %%
\RequirePackage{varwidth}%
\RequirePackage{dcolumn}%
%
%% Fonts Used
%
\if@STIXLargeOneCol%
\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%
\usepackage[T1]{fontenc}
\BXhsize=170mm%
\else%
\if@STIXLargeTwoCol%
\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%
\usepackage[T1]{fontenc}
\BXhsize=19pc%
\else%
\if@STIXSmall%
\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%
\usepackage[T1]{fontenc}
\BXhsize=170mm%
\else%
\if@LATOLargeTwoCol%
\usepackage[default]{lato}
\usepackage[T1]{fontenc}
  \fontfamily{fla}%
 \renewcommand{\rmdefault}{fla}%
  \renewcommand{\sfdefault}{fla}%
\BXhsize=19pc%
\else%
\if@LATOLargeOneCol%
\usepackage[default]{lato}
\usepackage[T1]{fontenc}
  \fontfamily{fla}%
 \renewcommand{\rmdefault}{fla}%
 \renewcommand{\sfdefault}{fla}%
%\everymath{\sf}%  \renewcommand*{\mathsf}{fla}%
\BXhsize=170mm%
\else%
\if@LATOSmall%
\usepackage[default]{lato}
\usepackage[T1]{fontenc}
  \fontfamily{fla}%
 \renewcommand{\rmdefault}{fla}%
  \renewcommand{\sfdefault}{fla}%
\BXhsize=170mm%
\else%
\fi\fi\fi\fi\fi\fi%

%\RequirePackage[not1,notextcomp,lcgreekalpha]{stix}%

\captionsetup[figure]{labelformat=simple, labelsep=space, skip=10pt, labelfont=bf}
\captionsetup[table]{labelformat=simple, labelsep=space, skip=10pt, labelfont=bf}
\renewcommand{\thefigure}{\arabic{figure}}

\renewcommand{\thetable}{\arabic{table}}

\renewcommand\figurename{\textbf{FIGURE}}%%
\renewcommand\tablename{\textbf{TABLE}} %%

\def\fnum@figure{\figurenumfont{\figurename}\space\relax\textbf{\thefigure\hskip9pt}} %%LN

%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Layout Settings %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
\newlength\trimwidth
\newlength\trimheight
\newlength\typewidth
\newlength\typeheight
\newlength\normaltextheight
\newlength\blindfoliodrop
\newlength\figheight
\newlength\figwidth
\newlength\tabledim

\if@STIXLargeOneCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%

\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%

\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
%    text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@STIXLargeTwoCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%

\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%

\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
%    text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,twocolumn,columnsep=1pc,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@STIXSmall%
\setlength\paperwidth{171mm}%
\setlength\paperheight{246mm}%

\setlength\typeheight{56\baselineskip}
\setlength\typewidth{177mm}
%
\setlength\textheight{47\baselineskip}%
\addtolength\textheight{-5.1\p@}%
\setlength\textwidth{33.8pc}
%\addtolength\textwidth{2\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {21.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
%\addtolength\topmargin{4\p@}%
\setlength\oddsidemargin{40.5\p@}%
\setlength\evensidemargin{40.5\p@}%

\setlength\footskip{22\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
\setlength{\skip\footins}{12pt plus2pt minus2pt}%
%\setlength{\skip\footins}{22pt plus2pt minus2pt}%

\setlength\parindent{15pt}% \z@

\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
\parskip=0pt%
\newskip\abs@coli@hsize\abs@coli@hsize11pc%
\newskip\abs@colii@hsize\abs@colii@hsize21.7pc%

\RequirePackage[paperwidth=171mm,
    paperheight=246mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
 %   text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@LATOLargeTwoCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%


\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%

\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
 %   text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,twocolumn,columnsep=1pc,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@LATOLargeOneCol%
\setlength\paperwidth{210mm}%
\setlength\paperheight{276mm}%

\setlength\typeheight{62\baselineskip}
\setlength\textheight{53\baselineskip}%
\addtolength\textheight{-6.9\p@}%

\setlength\typewidth{177.8mm}
\setlength\textwidth{177.8mm}

%%\addtolength\textwidth{1.8\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {15.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
\addtolength\topmargin{5\p@}%
\setlength\oddsidemargin{45\p@}%
\setlength\evensidemargin{45\p@}%

\setlength\footskip{51\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
%\setlength{\skip\footins}{12pt plus2pt minus2pt}%
\setlength{\skip\footins}{18pt plus2pt minus2pt}%

\newskip\abs@coli@hsize\abs@coli@hsize12pc%
\newskip\abs@colii@hsize\abs@colii@hsize29pc%


\RequirePackage[paperwidth=210mm,
    paperheight=276mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
   % text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\if@LATOSmall%
\setlength\paperwidth{171mm}%
\setlength\paperheight{246mm}%

\setlength\typeheight{56\baselineskip}
\setlength\typewidth{177mm}
%
\setlength\textheight{47\baselineskip}%
\addtolength\textheight{-5.1\p@}%
\setlength\textwidth{33.8pc}
%\addtolength\textwidth{2\p@}
\setlength\normaltextheight{\textheight}
%
\setlength\headheight{12.5\p@}%
\setlength\headsep   {21.2pt}%
\setlength\topskip   {6\p@}%
\setlength\splittopskip   {\topskip}
%
\setlength\columnsep{1pc}%
\addtolength\columnsep{6\p@}%
\setlength\columnseprule{0\p@}
%
\newdimen\columnhsizevalue%
\columnhsizevalue=\textwidth%
\advance\columnhsizevalue by -\columnsep%
\divide\columnhsizevalue by 2%
%
\setlength\topmargin{2pc}%
%\addtolength\topmargin{4\p@}%
\setlength\oddsidemargin{40.5\p@}%
\setlength\evensidemargin{40.5\p@}%

\setlength\footskip{22\p@}
\setlength\maxdepth{4\p@}

\setlength{\marginparsep}{18\p@}%
\setlength{\marginparwidth}{5mm}%

\setlength\footnotesep{5.75\p@}
\setlength{\skip\footins}{12pt plus2pt minus2pt}%
%\setlength{\skip\footins}{22pt plus2pt minus2pt}%

\setlength\parindent{15pt}% \z@

\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
\parskip=0pt%

\newskip\abs@coli@hsize\abs@coli@hsize11pc%
\newskip\abs@colii@hsize\abs@colii@hsize21.7pc%

\RequirePackage[paperwidth=171mm,
    paperheight=246mm,
%%  top={26pt+21pt+11pt},
    top={25.5pt+21pt+11pt},
    headheight={21pt},% incl. rule
    headsep={11pt},
    left={\oddsidemargin},
    right={\evensidemargin},
 %   text={176.5mm,666.5pt}, %%(60 x 11 + 9 (point size) = 669pt)
    marginparsep=0pt,
    columnsep=0pt,
    marginparwidth=0pc,
    bindingoffset=0mm,
    footskip=48.5pt,
    bottom={10.5pt+48.5pt},
    centering]{geometry}
\else%
\fi\fi\fi\fi\fi\fi%


%
\newdimen\parindentvalue%
\parindentvalue=1em%
%
\setlength\parindent{\parindentvalue}%
%
\ifpdf%
    \global\@cropmarksonfalse%
\else%
    \if@cropmarkson%
        \RequirePackage{crop}%
        \if@croppage%
            \CROP@size{\paperwidth}{\paperheight}%
        \fi%
    \fi%
\fi%

%
% Footnotes
%
%%\renewcommand\thefootnote{\@fnsymbol\c@footnote}%

%


%
%%%%%%%%%%%%%%%%%%%%%%%%%%%% Pagination Settings %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Line spacing
\setlength\lineskip{0\p@}%
\setlength\normallineskip{0\p@}%
\renewcommand\baselinestretch{}%
\parskip=\z@%

\pagenumbering{arabic}%
\sloppy%
\frenchspacing%
%%\flushbottom

%%% special parameters for TeX
\adjdemerits=100
\linepenalty=100


% Page break penalties
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301

% Disallow widows and orphans
\clubpenalty 10000
\widowpenalty 10000

% Disable page breaks before equations, allow pagebreaks after
% equations and discourage widow lines before equations.
\displaywidowpenalty 100
\predisplaypenalty   10000
\postdisplaypenalty  0

% Set these global demerits
\doublehyphendemerits 1000000% corresponds to badness 800
\finalhyphendemerits  1000000% corresponds to badness 1000

% Allow loose lines rather than overfull lines
\vbadness=9999%
\tolerance=9999%


% Allow breaking the page in the middle of a paragraph
\interlinepenalty 0%

% Disallow breaking the page after a hyphenated line
\brokenpenalty 10000%

% Hyphenation; don't split words into less than three characters
\lefthyphenmin=3%
\righthyphenmin=3%

% Float placement parameters

% The total number of floats that can be allowed on a page.
\setcounter{totalnumber}{10}%

% The maximum number of floats at the top and bottom of a page.
\setcounter{topnumber}{3}%
\setcounter{bottomnumber}{3}%

% The maximum part of the top or bottom of a text page that can be
% occupied by floats. This is set so that at least four lines of text
% fit on the page.
\renewcommand\topfraction{.921}%
\renewcommand\bottomfraction{.921}%

% The minimum amount of a text page that must be occupied by text.
% This should accomodate four lines of text.
%%\renewcommand\textfraction{.13}%
\renewcommand\textfraction{.1}%

% The minimum amount of a float page that must be occupied by floats.
%%\renewcommand\floatpagefraction{.887}%
\renewcommand\floatpagefraction{.95}%

% The same parameters repeated for double column output
%%\renewcommand\dbltopfraction{.88}%
%%\renewcommand\dblfloatpagefraction{.88}%
\renewcommand\dbltopfraction{.95}%
\renewcommand\dblfloatpagefraction{.95}%

% Space between floats
\setlength\floatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%

% Space between floats and text
\setlength\textfloatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%
%
%%\def\resettextfloatsep{\makeatletter\setlength\textfloatsep{13.5\p@ \@plus 2.875\p@ \@minus 1.4375\p@}\makeatother}%
%
% Space above and below an inline figure
\setlength\intextsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%

% For double column floats
\setlength\dblfloatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%
\setlength\dbltextfloatsep{24\p@ \@plus 2.875\p@ \@minus 1.4375\p@}%

\hyphenation{Figure Figures Table Tables Equation Equations Section Sections Appendix Theorem Lemma Proposition Corollary}%
\hyphenation{Claim Conjecture Property Remark Problem Example Definition Algorithm Assumption Axiom Case Hypotheses Note Proof}%

%%% miscellaneous macros %%%
\def\zz#1{\vphantom{#1}}%
\def\nobreaktie{\penalty\@M\hbox{\ }} % tie

%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Draftrules %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%%% To print grid lines on all pages
\newdimen\pageheight\global\pageheight=\textheight%
\newcount\rulecount\rulecount=1%
%
\newdimen\leftcolrulepos
\newdimen\rightcolrulepos
%
\edef\slugtoday{\two@digits{\the\day}/\two@digits{\the\month}/\the\year}%
%
\def\PrintGridLines{%
{\color{black!10}%
    {%
    \loop%
    \ifdim\pageheight>0pt%
        \ifnum\rulecount=1%
            \advance\pageheight by -1.5pt%
        \fi%
        \AtTextUpperLeft{%x
          \put(0,\LenToUnit{-\pageheight}){%
            \line(1,0){\LenToUnit{\leftcolrulepos}}}}%
%%14Mar16%%
        \AtTextUpperLeft{%
        \put(\LenToUnit{\rightcolrulepos},\LenToUnit{-\pageheight}){%
           \line(1,0){\LenToUnit{\leftcolrulepos}}}}%
        \advance\pageheight-11.5pt%baseline
        \advance\rulecount\@ne%
    \repeat%
}}}%
%
\RequirePackage{showframe}
\if@draftruleson%
%
\renewcommand\ShowFramePicture{%
\leftcolrulepos\columnwidth%
\rightcolrulepos\columnwidth%
\advance\rightcolrulepos by \columnsep%
  \begingroup
    \normalcolor\thinlines%
    \put(0,0){
%    \if@watermarkon\AtTextUpperLeft{%
%      \put(\LenToUnit{\textwidth},41){\llap{\fontsize{8}{10}\selectfont {\rm JrnlID\ \@JrnlID\_ArtID \@artid\_Proof\#1 - \slugtoday}}}}\fi%
    \AtTextLowerLeft{%
      \framebox(\LenToUnit{\textwidth},\LenToUnit{\textheight}){}}%
      \linethickness{.1pt}%
      \PrintGridLines%
    \AtTextLowerLeft{%
      \put(0,\LenToUnit{-\footskip}){%
        \line(1,0){\LenToUnit{\textwidth}}}}%
        \AtTextLowerLeft{%
          \put(\LenToUnit{\columnwidth},0){%
            \line(0,1){\LenToUnit{\textheight}}}}%
            %%For marginpar
%%14Mar16%%
        \AtTextLowerLeft{%
          \put(\LenToUnit{\rightcolrulepos},0){%
            \line(0,1){\LenToUnit{\textheight}}}}%
    \AtTextLowerLeft{%
      \@tempdima=\textwidth\advance\@tempdima\marginparsep%
      \if@twoside%
        \ifodd\c@page
          \if@mparswitch
            \@tempdima=-\marginparsep\advance\@tempdima-\marginparwidth%
          \fi
        \else%
          \@mparswitchfalse
          \if@mparswitch
            \@tempdima=-\marginparsep\advance\@tempdima-\marginparwidth%
          \fi
        \fi%
      \fi%
    }}%
  \endgroup
}%
\else
\renewcommand\ShowFramePicture{%
\leftcolrulepos\columnwidth%
\rightcolrulepos\columnwidth%
\advance\rightcolrulepos by \columnsep%
  \begingroup
    \normalcolor\thinlines%
    \put(0,0){
%    \if@watermarkon\AtTextUpperLeft{%
%      \put(\LenToUnit{\textwidth},41){\llap{\fontsize{8}{10}\selectfont {\rm JrnlID\ \@JrnlID\_ArtID \@artid\_Proof\#1 - \slugtoday}}}}\fi%
    }%
  \endgroup
}%
\fi%

%% Miscellaneous macros %%

\newdimen\artopleftskipdim%
\artopleftskipdim=36.25pt%

\def\hb{\hfill\break}%
\def\uns{\ifmmode\,\else$\,$\fi}%
\def\raggedcenter{\leftskip=0pt plus 0.5fil\rightskip=0pt plus 0.5fil\parfillskip=0pt}%
\def\artopraggedright{\leftskip=\artopleftskipdim\rightskip=0pt plus 1fil\parfillskip=0pt\relax}%

%% Metadata Info %%

\def\@artid{xx}% pub-id
\def\@jname{xxx}%
\def\@jvol{\emph{xxx}}%
\def\@eissn{xx}%
\def\@pissn{xx}%
%%\def\@copyyear{xxxx}%
\def\copyyr{xxxx}%
\def\@jnlyear{xxxx}%
\def\@doi{}%
\def\@pubname{ }%
\def\@arteditor{}%

\def\artid#1{\gdef\@artid{#1}}%
\def\@jid{}%
\def\jid#1{\gdef\@jid{#1}}%
\def\jname#1{\gdef\@jname{#1}}%
\def\jvol#1{\gdef\@jvol{#1}}%
\def\eissn#1{\gdef\@eissn{#1}}%
\def\pissn#1{\gdef\@pissn{#1}}%
\def\copyyear#1{\gdef\copyyr{#1}}%
\def\jyear#1{%%\gdef\copyyear{#1}
\gdef\@jnlyear{#1}}%
\def\doi#1{\gdef\@doi{#1}}%
\def\pubname#1{\gdef\@pubname{#1}}%
%%\def\arteditor#1{\gdef\@arteditor{\acadeditorfont Academic Editor:\ #1}}%
%%\def\aceditor#1{\gdef\@arteditor{\acadeditorfont Academic Editor:\ #1}}%

\def\jmonth#1{\gdef\@jmonth{#1}}%


\def\@copyeditor{}%
\def\copyeditor#1{\gdef\@copyeditor{#1}}%

\def\orcid[#1]#2#3{}%
\newcommand{\orgdiv}[1]{#1}%
\newcommand{\orgname}[1]{#1}%
\newcommand{\orgaddress}[1]{#1}%
\newcommand{\street}[1]{#1}%
\newcommand{\postcode}[1]{#1}%
\newcommand{\city}[1]{#1}%
\newcommand{\state}[1]{#1}%
\newcommand{\country}[1]{#1}%

%%\def\PI#1{{#1}}%
%%\def\licenseVal#1{}%

\def\@copyname{}%
\newcommand\copyrightinfo[2][]{\if!#2!\gdef\@copyname{}\else\gdef\@copyname{\copyrightfont#2\ \@licenseVal}\fi}%

%% Macros for firstpage %%

\def\startpage#1{%
  \gdef\temp{#1}%
  \ifx\temp\@empty%
    \def\@firstpage{1}%
  \else%
    \def\@firstpage{#1}%
    \setcounter{page}{#1}%
    \setcounter{spagecounter}{#1}%
  \fi%
}%
\def\@firstpage{}

\def\endpage#1{\gdef\@endpage{#1}}
\def\@endpage{}

%
%% Cross Link for Author & Address
%
\def\jmkLabel#1{\@bsphack\protected@write\@auxout{}{\string\Newlabel{#1}{\@currentlabel}}\@esphack}%
\def\Newlabel#1#2{\expandafter\xdef\csname X@#1\endcsname{#2}}%
\def\jmkRef#1{\@ifundefined{X@#1}{0}{\csname X@#1\endcsname}}%

%
%%%%%%%%%%%%%%%%%% Updation for xml conversion
%
\gdef\@FirstPg{}%
\gdef\@LastPg{}%
%
\def\FirstPg#1{\if!#1!\else\gdef\@FirstPg{#1}\fi}%
\def\LastPg#1{\if!#1!\else\gdef\@LastPg{#1}\fi}%

%\newcount\LastAQCnt%

\newwrite\@xmlpage
\openout\@xmlpage=\jobname.pag
\newcounter{spagecounter}
\newcounter{lpagecounter}
%%\AtBeginDocument{\setcounter{spagecounter}{\c@page}}
\AtEndDocument{\setcounter{lpagecounter}{\c@page}%
\addtocounter{lpagecounter}{-1}%
\immediate\write\@xmlpage{\string\FirstPg{\thespagecounter}\string\LastPg{\thelpagecounter}}%
\immediate\write\@auxout{\string\FirstPg{\thespagecounter}\string\LastPg{\thelpagecounter}}%
\immediate\closeout\@xmlpage%
}%

%% Fonts definitions %%

\if@font@stix%
  \def\footnotetextfont{\rmfamily\fontsize{8bp}{10bp}\selectfont}\else%
  %%
  \def\footnotetextfont{\rmfamily\fontsize{6bp}{8bp}\selectfont}
\fi%
%


%\usepackage{microtype}
%\DisableLigatures[f]{encoding = *, family = * }

\newcommand{\sbdefault}{sb}
\DeclareRobustCommand\sbseries{\not@math@alphabet\sbseries\mathbf\fontseries\sbdefault\selectfont}
\DeclareTextFontCommand{\textsb}{\sbseries}
\DeclareRobustCommand\sfitseries{\not@math@alphabet\sfitseries\normalfont\fontseries{m}\fontshape{it}\selectfont}
\DeclareTextFontCommand{\textsfi}{\sfitseries}
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch\relax\mathcal}
\DeclareRobustCommand*\mit{\@fontswitch\relax\mathnormal}
\if@exactptsize%
  \def\set@fontsize#1#2#3{%
    \@defaultunits\@tempdimb#2bp\relax\@nnil%
    \edef\f@size{\strip@pt\@tempdimb}%
    \@defaultunits\@tempskipa#3bp\relax\@nnil%
    \edef\f@baselineskip{\the\@tempskipa}%
    \edef\f@linespread{#1}%
    \let\baselinestretch\f@linespread%
    \def\size@update{%
      \baselineskip\f@baselineskip\relax%
      \baselineskip\f@linespread\baselineskip%
      \normalbaselineskip\baselineskip%
      \setbox\strutbox\hbox{\vrule\@height.7\baselineskip\@depth.3\baselineskip\@width\z@}%
      \let\size@update\relax%
    }%
  }%
\fi%
\renewcommand\normalsize{%
  \if@font@stix%
    \@setfontsize\normalsize{10bp}{13bp}%
  \else%
    \@setfontsize\normalsize{8bp}{13bp}%
  \fi%
  \abovedisplayskip 5.5\p@ \@plus2\p@ \@minus0\p@
  \abovedisplayshortskip \z@ \@plus3\p@%
  \belowdisplayshortskip 3\p@ \@plus3\p@ \@minus3\p@%
  \belowdisplayskip \abovedisplayskip%
  \let\@listi\@listI}%
\newcommand{\textbaselineskip}{\baselineskip13bp}%
\normalsize\baselineskip13bp%
\newcommand\medsize{%
  \@setfontsize\small\@viipt{9}%
  \abovedisplayskip 5\p@ \@plus3\p@ \@minus4\p@
  \abovedisplayshortskip \z@ \@plus2\p@
  \belowdisplayshortskip 3\p@ \@plus2\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 4\p@ \@plus2\p@ \@minus2\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep}%
  \belowdisplayskip\abovedisplayskip}
\renewcommand\small{%
  \@setfontsize\small\@vpt{7}%
  \abovedisplayskip 5\p@ \@plus3\p@ \@minus4\p@
  \abovedisplayshortskip \z@ \@plus2\p@
  \belowdisplayshortskip 3\p@ \@plus2\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 4\p@ \@plus2\p@ \@minus2\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep}%
  \belowdisplayskip \abovedisplayskip}
\renewcommand\footnotesize{%
  \@setfontsize\footnotesize{7.5}{9}%
  \abovedisplayskip 5\p@ \@plus2\p@ \@minus4\p@
  \abovedisplayshortskip \z@ \@plus\p@
  \belowdisplayshortskip 3\p@ \@plus\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 3\p@ \@plus\p@ \@minus\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep}%
  \belowdisplayskip \abovedisplayskip}
\renewcommand\scriptsize{\@setfontsize\scriptsize\@ixpt\@ixpt}
\newcommand\scrisize{\@setfontsize\scrisize{9.3}{9}}
\renewcommand\tiny{\@setfontsize\tiny\@vpt\@vipt}
\renewcommand\large{\@setfontsize\large{12}{14}}
\newcommand\larg{\@setfontsize\larg{11}{13}}
\renewcommand\Large{\@setfontsize\Large{16}{18}}
\newcommand\fpe{\@setfontsize\fpe{19}{21}}
\renewcommand\LARGE{\@setfontsize\LARGE\@xviipt{22}}
\newcommand\rke{\@setfontsize\rke{10}{10}}
\newcommand\ke{\@setfontsize\ke{9}{10}}
\newcommand\lke{\@setfontsize\lke{8.4}{8.25}}
\newcommand\ffe{\@setfontsize\ffe{9}{12}}
\newcommand\adf{\@setfontsize\adf{10.3}{12}}
\newcommand\kes{\@setfontsize\kes{8}{9.5}}
\newcommand\bis{\@setfontsize\bis{9}{10}}
\newcommand\tdf{\@setfontsize\tdf{14}{16}}
\newcommand\svo{\@setfontsize\svo{14.5}{16}}
\renewcommand\huge{\@setfontsize\huge\@xxpt{25}}
\renewcommand\Huge{\@setfontsize\Huge\@xxvpt{30}}
%
%\DeclareMathSizes{24bp}{24}{16.06}{10}%
%\DeclareMathSizes{15bp}{15}{10}{5}%
%\DeclareMathSizes{9bp}{9}{6.02}{5.5}
%\DeclareMathSizes{8bp}{8}{5.35}{4.1}%
%\DeclareMathSizes{7.5bp}{7.5}{5.35}{4.1}%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% FONT DECLARATION Ends %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% FONTS / COLOR DECLARATION Starts %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
\def\dummyalphabet{\vphantom{abcdefghijklmnopqrstuvwxyz0123456789}}
%
\sodef\letterspacetwty{}{.2em}{.4em plus1em}{.5em plus 1em minus1em }
%
\definecolor{Black}{gray}{0}
\definecolor{White}{cmyk}{0.0,0.0,0.0,0.0}
\definecolor{Tcolor}{cmyk}{1,0.8,0.0,0.0}%
\definecolor{Jcolor}{cmyk}{0.0,0.85,1,0.0}%
\definecolor{rgray}{cmyk}{0.0,0.0,0.0,0.4}%
\definecolor{lightgray}{cmyk}{0.0,0.0,0.0,0.2}
\definecolor{Blue}{cmyk}{1,0.77,0.0,0.0}
%
\gdef\@stix@font@defn{%
  %
%  \def\infoboxfont{\fontfamily{tim}\fontsize{8}{8}\selectfont}%
  %
%  \def\watermarkfont{\reset@font\fontfamily{\ffdefault}\fontsize{45}{45}\bfseries\selectfont}
  %
  \def\pagenumfont{\rmfamily\fontsize{7}{9}\bfseries\selectfont}%
  \def\cnmpagenumfont{\rmfamily\fontsize{7}{9}\selectfont\bfseries}%
%%%  \def\runningheadfont{\rmfamily\fontsize{7}{9}\scshape\selectfont}%
  \def\runningheadfont{\rmfamily\fontsize{7}{9}\selectfont}%New updations 19aug2016
  \def\runningfootfont{\rmfamily\fontsize{7}{9}\selectfont}%
  \def\titlepageheadfont{\rmfamily\fontsize{7}{9}\selectfont}%
  %
  \def\BRarttypefont{\reset@font\rmfamily\fontsize{18}{18}\fontseries{b}\selectfont}%
  \def\pubheadfont{\reset@font\rmfamily\fontsize{7}{9}\fontseries{b}\selectfont}%
  \def\arttypefont{\rmfamily\fontsize{9}{9}\fontseries{b}\selectfont}%
  \def\SParttypefont{\rmfamily\fontsize{9}{12}\fontseries{b}\selectfont}%
  \def\titlefont{\rmfamily\fontsize{18}{23}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subtitlefont{\rmfamily\fontsize{16}{21}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\Authorfont{\rmfamily\fontsize{12}{18}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\absheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{10}{10}\fontseries{b}\selectfont\bfseries\leftskip7\p@\rightskip\leftskip}% LN20FEB2016
  \def\legalstatementfont{\rmfamily\fontsize{7}{10}\selectfont\leftskip0\p@\rightskip\leftskip}%
    \def\BRsectionfont{\rmfamily\fontsize{10}{16}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\sectionfont{\rmfamily\fontsize{12}{13}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsectionfont{\rmfamily\fontsize{12}{13}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsubsectionfont{\rmfamily\fontsize{12}{13}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\paragraphfont{\rmfamily\fontsize{10.5}{13}\fontseries{b}\selectfont}%
  \def\subparagraphfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont}%
  \def\appsectionfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  %
  \def\boxheadfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont}
  \def\boxtitlefont{\rmfamily\fontsize{10}{13}\bfseries\selectfont}
  %
  \def\GnSabsfont{\rmfamily\fontsize{9}{15}\selectfont}%
  \def\GnSabsfootfont{\reset@font\rmfamily\fontsize{14}{0}\bfseries\selectfont}%
  %
  \def\suppinfofont{\noindent\rmfamily}%
  \def\suppinfoheadfont{\noindent\fontsize{10}{13}\fontseries{b}\selectfont}%
  \def\suppinfocaptionfont{\noindent\rmfamily}%
  %
  \def\figurenumfont{\rmfamily\fontsize{9bp}{12}\fontseries{b}\selectfont}%
  \def\figurecaptionfont{\rmfamily\fontsize{8.5bp}{12}\selectfont}
  \def\bwfiginfofont{\fontfamily{tim}\fontsize{10bp}{10bp}\selectfont}%
  %
  \def\tablenumfont{\rmfamily\fontsize{9bp}{11.5bp}\fontseries{b}\selectfont}%
  \def\keypointheadfont{\reset@font\rmfamily\fontsize{10bp}{13bp}\fontseries{b}\selectfont}%
  \def\tablecaptionfont{\rmfamily\fontsize{8.5bp}{12bp}\selectfont}
  \def\tablebodyfont{\rmfamily\fontsize{8.5bp}{11.5bp}\selectfont}
  \def\tablecolheadfont{\rmfamily\fontsize{8.5bp}{11.5bp}\selectfont\bfseries}
  \def\tablefootnotefont{\rmfamily\fontsize{7.5bp}{10.5bp}\selectfont}
  %
%%  \def\footnotetextfont{\rmfamily\fontsize{8bp}{10bp}\selectfont}
  %
  \def\listfont{\normalsize}%
  %
  \def\refheadfont{\fontsize{10}{13}\fontseries{b}\selectfont}
  \def\reflistfont{\fontsize{8.5}{11.5}\selectfont}
  %
  \def\biographyheadfont{\fontsize{10}{13}\fontseries{b}\selectfont}
  %
  \def\ackheadfont{\fontsize{10}{13}\selectfont\fontseries{b}\selectfont}
  \def\addressfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\corresfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\FIfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\JELfont{\hsize\abs@coli@hsize\rmfamily\fontsize{8}{11}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\keywordsheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{8}{8}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  \def\abstractfont{\hsize\abs@colii@hsize\rmfamily\fontsize{10}{15}\selectfont\leftskip7\p@\rightskip\leftskip}%
  \def\keywordsfont{\rmfamily\fontsize{8}{13}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  %
}%
\gdef\@lato@font@defn{%
  %
%  \def\infoboxfont{\fontfamily{tim}\fontsize{8}{8}\selectfont}%
  %
%  \def\watermarkfont{\reset@font\fontfamily{\ffdefault}\fontsize{45}{45}\bfseries\selectfont}
  %
  \def\pagenumfont{\rmfamily\fontsize{7}{9}\bfseries\selectfont}%
  \def\cnmpagenumfont{\rmfamily\fontsize{7}{9}\selectfont\bfseries}%
%%%  \def\runningheadfont{\rmfamily\fontsize{7}{9}\scshape\selectfont}%
  \def\runningheadfont{\rmfamily\fontsize{7}{9}\selectfont}%New updations 19aug2016
  \def\runningfootfont{\rmfamily\fontsize{7}{9}\selectfont}%
  \def\titlepageheadfont{\rmfamily\fontsize{7}{9}\selectfont}%
  %
  \def\BRarttypefont{\reset@font\rmfamily\fontsize{18}{18}\fontseries{b}\selectfont}%
  \def\pubheadfont{\reset@font\rmfamily\fontsize{7}{9}\fontseries{b}\selectfont}%
  \def\arttypefont{\rmfamily\fontsize{9}{9}\fontseries{b}\selectfont}%
  \def\SParttypefont{\rmfamily\fontsize{9}{12}\fontseries{b}\selectfont}%
  \def\titlefont{\rmfamily\fontsize{18}{23}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil\let\mathbcal\titmathbcal}%
  \def\subtitlefont{\rmfamily\fontsize{16}{21}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\Authorfont{\rmfamily\fontsize{12}{18}\selectfont\bfseries\leftskip\z@\rightskip\z@ plus1fil}%
  \def\addressfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\corresfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  %
  \def\FIfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\JELfont{\hsize\abs@coli@hsize\rmfamily\fontsize{7}{10}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\abstractfont{\hsize\abs@colii@hsize\rmfamily\fontsize{8}{13}\selectfont\leftskip7\p@\rightskip\leftskip}%
  \def\keywordsheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{7}{7}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  \def\absheadfont{\hsize\abs@colii@hsize\rmfamily\fontsize{10}{10}\fontseries{b}\selectfont\bfseries\leftskip7\p@\rightskip\leftskip}% LN20FEB2016
  \def\keywordsfont{\rmfamily\fontsize{8}{13}\selectfont\ifAbstractexist\leftskip7\p@\rightskip\leftskip\fi}%
  \def\legalstatementfont{\rmfamily\fontsize{7}{10}\selectfont\leftskip0\p@\rightskip\leftskip}%
  %
  \def\BRsectionfont{\rmfamily\fontsize{10}{16}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\sectionfont{\rmfamily\fontsize{10}{13}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsectionfont{\rmfamily\fontsize{10}{14}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\subsubsectionfont{\rmfamily\fontsize{9}{12.5}\bfseries\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  \def\paragraphfont{\rmfamily\fontsize{8.5}{13}\fontseries{b}\selectfont}%
  \def\subparagraphfont{\rmfamily\fontsize{8.5}{13}\fontseries{b}\selectfont}%
  \def\appsectionfont{\rmfamily\fontsize{8}{11}\fontseries{b}\selectfont\leftskip\z@\rightskip\z@ plus1fil}%
  %
  \def\boxheadfont{\rmfamily\fontsize{8}{10}\fontseries{b}\selectfont}
  \def\boxtitlefont{\rmfamily\fontsize{8}{10}\bfseries\selectfont}
  %
  \def\GnSabsfont{\rmfamily\fontsize{9}{15}\selectfont}%
  \def\GnSabsfootfont{\reset@font\rmfamily\fontsize{14}{0}\bfseries\selectfont}%
  %
  \def\suppinfofont{\noindent\rmfamily}%
  \def\suppinfoheadfont{\noindent\fontsize{8}{13}\fontseries{b}\selectfont}%
  \def\suppinfocaptionfont{\noindent\rmfamily}%
  %
  \def\figurenumfont{\rmfamily\fontsize{7bp}{9}\fontseries{b}\selectfont}%
  \def\figurecaptionfont{\rmfamily\fontsize{8bp}{11}\selectfont}
  \def\bwfiginfofont{\fontfamily{tim}\fontsize{10bp}{10bp}\selectfont}%
  %
  \def\tablenumfont{\rmfamily\fontsize{7bp}{9bp}\fontseries{b}\selectfont}%
  \def\keypointheadfont{\reset@font\rmfamily\fontsize{9bp}{11bp}\fontseries{b}\selectfont}%
  \def\tablecaptionfont{\rmfamily\fontsize{8bp}{9bp}\selectfont}
  \def\tablebodyfont{\rmfamily\fontsize{7.5bp}{9bp}\selectfont}
  \def\tablecolheadfont{\rmfamily\fontsize{7.5bp}{9bp}\selectfont\bfseries}
  \def\tablefootnotefont{\rmfamily\fontsize{7.5bp}{9bp}\selectfont}
  %
%%  \def\footnotetextfont{\rmfamily\fontsize{8bp}{10bp}\selectfont}
  %
  \def\listfont{\normalsize}%
  %
  \def\refheadfont{\fontsize{8}{10}\fontseries{b}\selectfont}
  \def\reflistfont{\fontsize{7.5}{10}\selectfont}
  %
  \def\biographyheadfont{\fontsize{8}{10}\fontseries{b}\selectfont}
  %
  \def\ackheadfont{\fontsize{8}{9}\selectfont\fontseries{b}\selectfont}
  %
}%
%%
\gdef\largedesign@lato@font{\@lato@font@defn}%
%%
\gdef\largedesign@stix@font{\@stix@font@defn%
}%
%%
\gdef\smalldesign@lato@font{\@lato@font@defn}%
%%
\gdef\smalldesign@stix@font{\@stix@font@defn}%


\if@large@design%
  \if@font@stix%
    \largedesign@stix@font%
  \else%
    \largedesign@lato@font%
  \fi%
\else%
  \if@font@stix%
    \smalldesign@stix@font%
  \else%
    \smalldesign@lato@font%
  \fi%
\fi%
%
\def\listfont{\reset@font\fontfamily{\rmdefault}\normalsize}%
\def\tablistfont{\tablebodyfont}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% article front matter elements %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% article opening Running headers %%

\def\artoprunningheaders{\vbox{\OPRHfont\raggedright%
\@pubname\par%
\@jname\par%
Volume\ \@jvol, Article ID\ \@artid, \thepage~pages\par%
%%\if@hyperrefon\urlstyle{same}\burlalt{http://dx.doi.org/\@doi}{http://dx.doi.org/\@doi}\else{http://dx.doi.org/\@doi}\fi% this line is not required in the output
}}

\def\nullartoprunningheaders{\vbox{\OPRHfont\raggedright%
\phantom{\@pubname}\par%
\phantom{\@jname}\par%
\phantom{Volume\ \@jvol, Article ID\ \@artid, \thepage pages}\par%
%%\if@hyperrefon\urlstyle{same}\burlalt{http://dx.doi.org/\@doi}{http://dx.doi.org/\@doi}\else{http://dx.doi.org/\@doi}\fi%
}}

%% article category %%

\def\@DocHead{}%
\def\articletype#1{\gdef\@DocHead{\hsize=\textwidth\arttypefont\bfseries\uline{\uppercase{#1}}}}%

%% article title %%

\def\titlemark#1{\gdef\@titlemark{#1}}%
\gdef\@titlemark{}%

%%\def\titlefootnotemark#1{\textsuperscript{\hbox{\reset@font\fontsize{12.5}{0}\selectfont$\@fnsymbol{#1}$}}}%
\def\titlefootnotemark#1{\textsuperscript{$\@fnsymbol{#1}$}}%

\def\title#1{\gdef\@title{\hsize=\textwidth%
\titlefont#1\addcontentsline{toc}{chapter}{#1}% for bookmarks
}}%
\def\shrttitle#1{\gdef\@shrttitle{#1}}\shrttitle{}%

%% article authors %%

\let\sep\@empty%
\let\authorsep\@empty%
\let\emailsep\@empty%

\newcount\aucount%
\newcount\corrauthcount%

%%\def\au@and{\unskip\advance\punctcount by -1, }%
\def\au@and{\ifnum\punctcount=1\else\ifnum\punctcount=2\ and\advance\punctcount by -1\else\advance\punctcount by -1 \fi \fi}%
\def\artauthors{}

\newif\if@auemail%

\newcommand{\thecorrauthcount}{\the\corrauthcount}%
\newcommand{\theaucount}{\the\aucount}%
\newcommand{\thefnmCnt}{\the\fnmCnt}%

\newcount\authfncnt%
\authfncnt=0%

\newcount\authfnTmpCnt%
\authfnTmpCnt=1%
%
\gdef\StoreAuthFnText#1#2{%
\edef\GetRoman{\romannumeral#1}%
\expandafter\gdef\csname\GetRoman StoreAuthFnTxt\endcsname{#2}%
}%
%
\def\authfndefns{%
\loop\ifnum\authfncnt>0%
   \csname\romannumeral\authfnTmpCnt StoreAuthFnTxt\endcsname\par%
   \StepDownCounter{\authfncnt}%
   \StepUpCounter{\authfnTmpCnt}%
\repeat}%


\def\author{\advance\aucount\@ne%
%%\let\footnotetext\authfootnotetext%
\@ifstar\@@corrauthor\@@author}%

\newcommand{\@@corrauthor}[2][]{\g@addto@macro\artauthors{\undefined%
\renewcommand{\email}[1]{}%
\hsize=\textwidth\raggedright%
\global\advance\aucount\@ne%%
\global\advance\corrauthcount\@ne%%
\def\@currentlabel{#2}
\jmkLabel{corrauth\thecorrauthcount}%
\Authorfont%
\def\baselinestretch{1}%
\authorsep{#2\ifnum\aucount=2\else\ifnum\punctcount=2,\else\ifnum\punctcount=1\relax\else\ifnum\punctcount=0\relax\else,\fi\fi\fi\fi}%
\unskip\ifx#1\empty\else\textsuperscript{\smash{{%
\@for\@@affmark:=#1\do{\edef\affnum{\@ifundefined{X@\@@affmark}{1}{\jmkRef{\@@affmark}}}%
\unskip\sep\affnum\let\sep=,}}}}\fi%
\def\authorsep{\au@and~}%
\global\let\sep\@empty%
}}%

\newcommand\fnm[1]{{\StepUpCounter{\fnmCnt}#1\addtocontents{aq}{\protect{\bfseries Author\ \thefnmCnt}\hfill\protect\break Given Names: #1\hfill\protect\break}}}%
\newcommand\sur[1]{{#1\addtocontents{aq}{Last Name: #1\protect\par}}}%

\newbox\aufootnotemark%

\newbox\authmarkbox%
\newif\ifGApresent%

\def\@filtername#1#2\@nil{#1.\ }%
\def\filtername#1 #2\@nil{%
\@filtername#1\@nil #2}%
\newcommand{\@@author}[2][]{%
\def\temp{#1}\g@addto@macro\artauthors{%
\def\footnotemark##1{%
\affilmarkdefns%
\global\setbox\authmarkbox\hbox{\reset@font\fontfamily{\rmdefault}\fontsize{8.75pt}{0}\selectfont{##1}}}%
\ifnum\aucount=1%
    \global\@auemailtrue%
    \else%
    \global\@auemailfalse%
    \fi%
    \Authorfont%\baselineskip=12pt%
    \def\baselinestretch{1}%
   \authorsep{#2}\unskip\ifx\temp\@empty%
      \@ifundefined{Xname@0}%
        {\expandafter\xdef\csname Xname@0\endcsname{\filtername#2\@nil}}%
        {\expandafter\protected@xdef\csname Xname@0\endcsname%
             {\csname Xname@0\endcsname,\ \filtername#2\@nil}}%
   \else%
   \textsuperscript{\smash{{%
      \@for\@@affmark:=#1\do{\edef\affnum{\@ifundefined{X@\@@affmark}{1}{\jmkRef{\@@affmark}}}%
      \@ifundefined{Xname@\@@affmark}%
        {\expandafter\xdef\csname Xname@\@@affmark\endcsname{\filtername#2\@nil}}%
        {\expandafter\protected@xdef\csname Xname@\@@affmark\endcsname%
             {\csname Xname@\@@affmark\endcsname,\ \filtername#2\@nil}}%
     \unskip\sep\ifnum\addcount=1\else\affnum\fi\let\sep=,}}}\unhbox\authmarkbox}\fi%
    \gdef\authorsep{\enspace|\enspace}%%%
    \global\let\sep\@empty\global\let\@corref\@empty%
}}%

%%\if@purexml\else%
%
\newcounter{affn}%
\renewcommand\theaffn{\arabic{affn}}%
%
\def\jmkaddress{}%
\def\miscjmkaddress{}%
\def\addsep{\par\vskip0pt}%
%
\newcount\addcount% To check the count of address
%
\def\address{\advance\addcount\@ne\@ifstar\@@corraddress\@@address}%
%
\newcommand{\@@corraddress}[2][]{\gdef\@corresinfo{#2}}%
%
\newcommand{\@@address}[2][]{\def\temp{#1}%
\g@addto@macro\jmkaddress{\hsize=\textwidth%
\def\baselinestretch{1}%
\stepcounter{affn}%
\xdef\@currentlabel{\theaffn}%
\jmkLabel{#1}%
\addressfont\ifx#1\empty\else\@hangfrom{\textsuperscript{\smash{\theaffn}}}\fi%
#2\vphantom{Thy}\par%
}}%
%%\fi%

%% email details %%

\newcount\emailcount%
\newcount\punctcount%

%\def\jmkemail{}%
%\def\emailand{\ and\ }%
%\def\@emailsep{\unskip\advance\emailcount by -1\emailand}%

%\newcommand{\email}[1]{%%\global\advance\emailcount\@ne%
%\let\emailcount\corrauthcount%
%\g@addto@macro\jmkemail{%
%\def\emailau{\jmkRef{corrauth\thecorrauthcount};}%
%\emailsep{\emailau\ #1}\def\emailsep{\@emailsep}}}%

\newcommand{\email}[1]{Email: #1}%

%
%% Correspondence details
%

%\def\corresinfotext{Correspondence should be addressed to }%
%\newcommand{\corresinfo}{{\hsize=\textwidth\corresfont\corresinfotext\jmkemail\par}}%

\gdef\@corresinfo{}%
\def\corres#1{\gdef\@corresinfo{#1}}%

\newcommand{\corresinfo}{{\corresfont\baselineskip11pt\textbf{Correspondence}\par \@corresinfo\par}}%

\gdef\@presentaddress{}%
\def\presentaddress#1{\gdef\@presentaddress{\hsize=\textwidth\corresfont\baselineskip11pt\textbf{Present Address}\par #1}}%

%
\def\received#1{\gdef\@received{Received #1;}}\gdef\@received{Added at production}%
\def\revised#1{\gdef\@revised{Revised #1;}}\gdef\@revised{Added at production}%
\def\accepted#1{\gdef\@accepted{Accepted #1}}\gdef\@accepted{Added at production}%
\def\published#1{\gdef\@published{Published #1}}\gdef\@published{Added at production}%
   \def\xmlreceived{\gdef\@received{\ifnum\artActypcnt=1\relax Received:\ref{MSSreceiveddate}\ReceivedMONTH\nobreakspace{}\kern.5pt\ReceivedYEAR,\else Received:\ref{MSSreceiveddate}\nobreakspace{}\kern.5pt\ReceivedDATE\nobreakspace{}\kern.5pt\ReceivedMONTH\nobreakspace{}\kern.5pt\ReceivedYEAR\fi}}\gdef\@received{}%
   \def\xmlrevised{\gdef\@revised{Revised:\ref{MSSrevised}\nobreakspace{}\kern.5pt\RevisedDATE\nobreakspace{}\kern.5pt\RevisedMONTH\nobreakspace{}\kern.5pt\RevisedYEAR}}\gdef\@revised{}%
   \def\xmlaccepted{\gdef\@accepted{\ifnum\artActypcnt=1\relax in final form\ref{ACCdate}\AccMONTH\nobreakspace{}\kern.5pt\AccYEAR\else Accepted:\ref{ACCdate}\nobreakspace{}\kern.5pt\AccDATE\nobreakspace{}\kern.5pt\AccMONTH\nobreakspace{}\kern.5pt\AccYEAR\fi}}\gdef\@accepted{}%
   \def\xmlacceptedonline{\gdef\@acceptedonline{Accepted article online\ref{PUBaccptdate}\nobreakspace{}\kern.5pt\AccDATEi\nobreakspace{}\kern.5pt\AccMONTHi\nobreakspace{}\kern.5pt\AccYEARi}}\gdef\@acceptedonline{}%
   \def\xmlpubdate{\gdef\@pubdate{Published on:\ref{PUBEVdate}\nobreakspace{}\kern.5pt\PubDATE\nobreakspace{}\kern.5pt\PubMONTH\nobreakspace{}\kern.5pt\PubYEAR}}\gdef\@pubdate{}%

\newif\ifarticletype\global\articletypefalse

\def\pagenumberalign#1{\hbox to 22.5\p@{#1}}%
\def\rhvertbar{\smash{\raisebox{-2\p@}{\rule{.5\p@}{10\p@}}}}%
\def\historydatesvertbar{\hspace*{7\p@}\smash{\raisebox{-4\p@}{\rule{.5\p@}{12\p@}}}\hspace*{7\p@}}%
\def\foot@pagenumber@align#1{\hbox to 15.75\p@{#1}}%
\def\foot@vertbar{\hspace*{7\p@}\smash{\raisebox{0\p@}{\rule{.5\p@}{9.25\p@}}}\hspace*{7\p@}}%
\def\authorseprule#1{\gdef\author@seprule{\hspace*{7\p@}#1\hspace*{7\p@}}}\authorseprule{\smash{\raisebox{.1\p@}{\hbox{\rule{.5\p@}{8.5\p@}}}}}%
%
\def\thepagedef{{\pagenumfont\thepage}}%

\def\headfootrule#1{\gdef\@headfootrule{#1}}\headfootrule{{\rule{\textwidth}{.5\p@}}}%

\def\historykern#1{\gdef\history@kern{#1}}\historykern{\nobreakspace{}\kern.5pt}
\def\@dummy@received{\textcolor{red}{Received:\history@kern{}\history@kern{}Added at production}}%
\def\@dummy@revised{\textcolor{red}{Revised:\history@kern{}\history@kern{}Added at production}}%
\def\@dummy@accepted{\textcolor{red}{Accepted:\history@kern{}\history@kern{}Added at production}}%
\def\@dummy@pubdate{\textcolor{red}{Published\history@kern{}on:\history@kern{}\history@kern{}Added at production}}%
\def\historydates#1{\gdef\@history@dates{#1}}%
\historydates{{\titlepageheadfont%
  \ifx\@received\@empty\@dummy@received\else\@dummy@received\fi\historydatesvertbar%
  \ifx\@revised\@empty\@dummy@revised\else\@dummy@revised\fi\historydatesvertbar%
  \ifx\@accepted\@empty\@dummy@accepted\else\@dummy@accepted\fi%\historydatesvertbar%
%  \ifx\@pubdate\@empty\@dummy@pubdate\else\@pubdate\fi%
}}%
%
\def\doiheadtext#1{\gdef\@DOI@text{#1}}\doiheadtext{DOI: xxx/xxxx\nobreakspace{}}%
\def\head@titlepage@def#1#2{\vbox{%
  \hbox to \textwidth{#1\dummyalphabet}\par\vspace*{2.5\p@}%
  \@headfootrule\par\vspace*{9\p@}%
  \smash{{\titlepageheadfont\@DOI@text#2}}\par\vspace*{9\p@}%
  \vspace*{-2.5\p@}%
%  \smash{\hbox to \textwidth{\hfill\rhlogo}}\par%
}}%
%
\newskip\foot@titlepage@raise@skip\global\foot@titlepage@raise@skip23\p@%

\def\oddhead@titlepage@info{\head@titlepage@def{\@history@dates\hfill}{\@doi}}%
\def\evenhead@titlepage@info{\oddhead@titlepage@info}%
%
%\def\oddfoot@titlepage@info{\foot@titlepage@def{\runningfooter}}%
%\def\evenfoot@titlepage@info{\oddfoot@titlepage@info}%
%
\def\ps@titlepage{%
%  \def\@oddfoot{\oddfoot@titlepage@info}%
 % \def\@evenfoot{\evenfoot@titlepage@info}%
  \def\@oddhead{\oddhead@titlepage@info}%
  \def\@evenhead{\evenhead@titlepage@info}%
  \let\@mkboth\markboth%
}%


%% Abstract %%

%% Article Abstract
%% Author name in Running Head

\newcount\lastauthorcnt

\newif\if@suppimage \global\@suppimagefalse
\newif\ifAbstractexist%
\global\Abstractexistfalse%
%% Article Abstract
\renewcommand\abstract[2][]{\global\Abstractexisttrue%
  \gdef\@abstract{%
    \setlength{\parindent}{\z@}%
    \vspace*{8.5\p@}%
    \rightskip0pt\raggedright\hspace*{7\p@}\hbox{\reset@font\abstractfont{\absheadfont#1}}\par\vskip3pt% LN20feb2016
    {\abstractfont\baselineskip15pt\ifFWabstract\hsize\textwidth\fi#2\par\vspace*{0\p@}}%
    \addcontentsline{toc}{section}{\abstractname}%
}}%\abstract{}%

%% Correspondence
\def\correspondencename{Correspondence}
\def\correspondence#1{%
  \gdef\@correspondence{%
    \par\vspace*{3\p@}%
    {\corresfont\correspondencename\par}%
    {\corresfont#1\par}%
  }%
}\correspondence{}%

%% Funding Information
\def\fundingNumber#1{#1.}%
\def\fundingAgency#1{#1,\space}%
%
\newcount\fundinginfocount\fundinginfocount0%
\newcount\commafundinginfocount\commafundinginfocount0%
\newcount\fundinginfotempcount\fundinginfotempcount0%
\newcount\tempfundinginfocount\tempfundinginfocount0%
%
\def\fundingInfo#1{%
  \expandafter\protected@xdef\csname fundinginfo\the\fundinginfocount\endcsname{#1}%
  \global\advance\fundinginfocount1%
}%
%
\def\fundinginfohead#1{\gdef\@fundinginfo@head{#1}}\fundinginfohead{Funding Information}%
\def\fundinginfoheadtext#1{\gdef\@fundinginfo@head@text{#1}}\fundinginfoheadtext{This research was supported by the }%
\gdef\@fundinginfo{{%
  \reset@font\FIfont%
  \ifnum\fundinginfocount<1\else%
  \par\vspace*{3\p@}%
  \@fundinginfo@head\par%
  \@fundinginfo@head@text%
  \global\tempfundinginfocount\fundinginfocount%
  \global\advance\tempfundinginfocount-1%
  \global\commafundinginfocount\tempfundinginfocount%
  \global\advance\commafundinginfocount-1%
  \ifnum\fundinginfocount=1%
    \ignorespaces\csname fundinginfo0\endcsname%
  \else%
    \@whilenum\fundinginfotempcount<\tempfundinginfocount\do{%
      \ignorespaces\csname fundinginfo\the\fundinginfotempcount\endcsname\ %
      \global\advance\fundinginfotempcount1%
    }%
    \csname fundinginfo\the\fundinginfotempcount\endcsname\par%
  \fi%
  \fi%
\vfill}}%

%% JEL Classification
\newcount\JELinfocount\JELinfocount0%
\newcount\commaJELinfocount\commaJELinfocount0%
\newcount\JELinfotempcount\JELinfotempcount0%
\newcount\tempJELinfocount\tempJELinfocount0%
%
\def\JELinfo#1{%
  \expandafter\protected@xdef\csname JELinfo\the\JELinfocount\endcsname{#1}%
  \global\advance\JELinfocount1%
}%
%
\def\JELinfohead#1{\gdef\@JELinfo@head{#1}}\JELinfohead{JEL Classification:\nobreakspace{}}%
\gdef\@JELinfo{{%
  \ifnum\JELinfocount<1\else%
  \reset@font\JELfont%
  \par\vspace*{3\p@}%
  \@JELinfo@head%
  \global\tempJELinfocount\JELinfocount%
  \global\advance\tempJELinfocount-1%
  \global\commaJELinfocount\tempJELinfocount%
  \global\advance\commaJELinfocount-1%
  \ifnum\JELinfocount=1%
    \ignorespaces\csname JELinfo0\endcsname%
  \else%
    \@whilenum\JELinfotempcount<\tempJELinfocount\do{%
      \ignorespaces\csname JELinfo\the\JELinfotempcount\endcsname\ %
      \global\advance\JELinfotempcount1%
    }%
    \csname JELinfo\the\JELinfotempcount\endcsname\par\vspace*{-\baselineskip}%
  \fi%
  \fi%
\vfill}}%

%%
\newbox\htftbox%
\newdimen\ovsize%
\newdimen\oovsize%
\newdimen\FreePageSpace%
\newdimen\FreePageSpaceTest%
\newskip\fadjskip\fadjskip=0pt%
\newskip\adjustskip\adjustskip=0pc%
\newskip\titleskip%

\gdef\ComputeFreeSpaceOnPage{%
\par%
\ifdim\pagetotal=0pt%
   \global\FreePageSpace=\vsize%
   \global\advance\FreePageSpace by -\adjustskip%
\else%
   \FreePageSpace=\pagegoal%
  \ifvoid\footins%
     \global\advance\FreePageSpace by -\pagetotal%
     \global\advance\FreePageSpace by -\adjustskip%
  \else%
    \setbox3=\vbox{\unvbox\footins}%
    \htftbox=\ht3%
    \advance\htftbox by \dp3%
    \global\advance\FreePageSpace by -\pagetotal%
    \global\advance\FreePageSpace by -\htftbox%
    \global\advance\FreePageSpace by -\adjustskip%
  \fi%
\fi%
}%
%%

\definecolor{tenpercent}{cmyk}{0,0,0,0.10}
\definecolor{thirtyfivepercent}{cmyk}{0,0,0,0.35}
\definecolor{sixtyfivepercent}{cmyk}{0,0,0,0.65}
\definecolor{seventyfivepercent}{cmyk}{0,0,0,0.75}
%

%\newskip\abs@coli@hsize\abs@coli@hsize12pc%
%\newskip\abs@colii@hsize\abs@colii@hsize29pc%


%
\newbox\abs@boxa%
\newbox\abs@boxb%
\newbox\abs@boxc%
%
\newdimen\abs@dima%
\newdimen\abs@dimb%
\newdimen\abs@dimc%
%
\def\absCOvrule{\vrule width0.5pt}%
\def\authCOvrule{{\color{tenpercent}\vrule width\abs@colii@hsize}}%

\def\FWauthCOvrule{{\color{tenpercent}\vrule width\textwidth}}%

%
\long\def\absworkarea#1#2{%
  \setbox\abs@boxa\vbox{\hsize\abs@coli@hsize#1\dummyalphabet}%
  \abs@dima=\ht\abs@boxa%
  \advance\abs@dima by \dp\abs@boxa%
  \advance\abs@dima by -4.5\p@%
  \setbox\abs@boxb\vbox{\hsize\abs@colii@hsize#2\dummyalphabet}%
  \abs@dimb=\ht\abs@boxb%
  \advance\abs@dimb by \dp\abs@boxb%
  \ComputeFreeSpaceOnPage%
  \stripsep\z@%
  \ifdim\abs@dimb>\FreePageSpace%
    \setbox8=\vbox{\unvbox\abs@boxb}%
    \advance\FreePageSpace by -\@firstpage@foot@height%
    %\advance\FreePageSpace by \baselineskip%
    \setbox1=\vsplit8 to \FreePageSpace%
    \setbox1=\vbox{\unvbox1}%
    \setbox2=\vbox{\unvbox8}%
    \ifdim\abs@dima>\FreePageSpace%
      \setbox7=\vbox{\unvbox\abs@boxa}%
      %\advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
      \setbox3=\vsplit7 to \FreePageSpace%
      \setbox3=\vbox{\unvbox3}%
      \setbox4=\vbox{\unvbox7}%
    \fi%
    \gdef\abs@dimchk{\ifdim\ht3>\ht1\ht3\else\ht1\fi}%
    \parbox{\textwidth}{%
      \begin{minipage}[t]{\abs@coli@hsize}%
      \leavevmode\vbox to \abs@dimchk{\ifdim\abs@dima>\FreePageSpace\copy3\else\unvbox\abs@boxa\fi\vfill}%
      \end{minipage}\hfill%
      \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\abs@colii@hsize}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox1\vfill}%
      \end{minipage}%
      \vspace*{\@firstpage@foot@height}%
    }%\end{strip}%
    \clearpage%\vfill\eject%
    \loop%
    \ifdim\ht2>\textheight%
    \ovsize=\vsize%
    \setbox1=\vsplit2 to \ovsize%
    \setbox1=\vbox{\unvbox1}%
    \setbox3=\vsplit4 to \ovsize%
    \setbox3=\vbox{\unvbox3}%
    %\ifdim\ht4>\textheight%
    %\oovsize=\vsize%
    %\setbox3=\vsplit4 to \oovsize%
    %\setbox3=\vbox{\unvbox3}%
     \parbox{\textwidth}{%
      \begin{minipage}[t]{\abs@coli@hsize}%
      \leavevmode\vbox{\unvbox3\vfill}%
      \end{minipage}\hfill%
      \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\abs@colii@hsize}%
      \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
      \end{minipage}%
   }%
    \clearpage%
    \repeat%
    \gdef\abs@dimchk{\ifdim\ht4>\ht2\ht4\else\ht2\fi}%
     \parbox{\textwidth}{%
      \begin{minipage}[t]{\abs@coli@hsize}%
      \leavevmode\vbox to \abs@dimchk{\copy4\vfill}%
      \end{minipage}
      \hfill%
      \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\abs@colii@hsize}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox2\vfill}%
      \end{minipage}%
      \vspace*{2pc}%
      \vskip\titleskip%
    }%
  \else%
    \ifdim\abs@dima>\FreePageSpace%
      \setbox8=\vbox{\unvbox\abs@boxa}%
      \advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
      \setbox1=\vsplit8 to \FreePageSpace%
      \setbox1=\vbox{\unvbox1}%
      \setbox2=\vbox{\unvbox8}%
       \parbox{\textwidth}{%%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox{\copy1\vfill}%
        \end{minipage}\hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox to \ht1{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{\@firstpage@foot@height}%
      }%
      \clearpage%\vfill\eject%
      \loop\ifdim\ht2>\textheight%
      \ovsize=\vsize%
      \setbox1=\vsplit2 to \ovsize%
      \setbox1=\vbox{\unvbox1}%
       \parbox{\textwidth}{%%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox{\unvbox1\vfill}%
        \end{minipage}\hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
        \end{minipage}%
      }%
      \clearpage%
      \repeat%
       \parbox{\textwidth}{%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox{\unvbox2\vfill}%
        \end{minipage}
        \hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox2\vspace*{-7\p@}}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%
    \else%
      \gdef\abs@dimchk{\ifdim\abs@dima>\abs@dimb\abs@dima\else\abs@dimb\fi}%
       \parbox{\textwidth}{%%
        \begin{minipage}[t]{\abs@coli@hsize}%
        \leavevmode\vbox to \abs@dimchk{\copy\abs@boxa\vfill}%
        \end{minipage}\hfill%
        \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\abs@colii@hsize}%
        \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%
    \fi%
  \fi%
%%%  \ifx\@titlenotes\@empty\else\global\thankstrue\footnotetext{\@titlenotes\par\vspace*{-\baselineskip}}\fi%
}%

\long\def\FWabsworkarea#1#2{%
%  \setbox\abs@boxa\vbox{\hsize\abs@coli@hsize#1\dummyalphabet}%
%  \abs@dima=\ht\abs@boxa%
%  \advance\abs@dima by \dp\abs@boxa%
%  \advance\abs@dima by -4.5\p@%
  \setbox\abs@boxb\vbox{\hsize\textwidth#2\dummyalphabet}%
  \abs@dimb=\ht\abs@boxb%
  \advance\abs@dimb by \dp\abs@boxb%
  \ComputeFreeSpaceOnPage%
  \stripsep\z@%
  %\ifx\@titlenotes\@empty\else\footnotetext{\textsuperscript{1}\@titlenotes\par\vspace*{-2\baselineskip}}\par\vspace*{-2\baselineskip}\fi%
%%  \ifx\@fundinginfo\@empty\else\footnotetext{\textsuperscript{1}\@fundinginfo\par\vspace*{-2\baselineskip}}\par\vspace*{-2\baselineskip}\fi%
  \ifdim\abs@dimb>\FreePageSpace%
    \setbox8=\vbox{\unvbox\abs@boxb}%
    \advance\FreePageSpace by -\@firstpage@foot@height%
    %\advance\FreePageSpace by \baselineskip%
    \setbox1=\vsplit8 to \FreePageSpace%
    \setbox1=\vbox{\unvbox1}%
    \setbox2=\vbox{\unvbox8}%
    \ifdim\abs@dima>\FreePageSpace%
%      \setbox7=\vbox{\unvbox\abs@boxa}%
      %\advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
      \setbox3=\vsplit7 to \FreePageSpace%
      \setbox3=\vbox{\unvbox3}%
      \setbox4=\vbox{\unvbox7}%
    \fi%
    \gdef\abs@dimchk{\ifdim\ht3>\ht1\ht3\else\ht1\fi}%
   \parbox{\textwidth}{%
%      \begin{minipage}[t]{\abs@coli@hsize}%
%      \leavevmode\vbox to \abs@dimchk{\ifdim\abs@dima>\FreePageSpace\copy3\else\unvbox\abs@boxa\fi\vfill}%
%      \end{minipage}\hfill%
\FWauthCOvrule %     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\textwidth}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox1\vfill}%
      \end{minipage}%
      \vspace*{\@firstpage@foot@height}%
   }% \end{strip}%
    \vfill\eject%
    \loop%
    \ifdim\ht2>\textheight%
    \ovsize=\vsize%
    \setbox1=\vsplit2 to \ovsize%
    \setbox1=\vbox{\unvbox1}%
    \setbox3=\vsplit4 to \ovsize%
    \setbox3=\vbox{\unvbox3}%
    %\ifdim\ht4>\textheight%
    %\oovsize=\vsize%
    %\setbox3=\vsplit4 to \oovsize%
    %\setbox3=\vbox{\unvbox3}%
    \parbox{\textwidth}{%\begin{strip}%
    %  \begin{minipage}[t]{\abs@coli@hsize}%
     % \leavevmode\vbox{\unvbox3\vfill}%
     % \end{minipage}\hfill%
      \FWauthCOvrule%
      \begin{minipage}[t]{\textwidth}%
      \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
      \end{minipage}%
    }%\end{strip}%
    \clearpage%
    \repeat%
    \gdef\abs@dimchk{\ifdim\ht4>\ht2\ht4\else\ht2\fi}%
    \parbox{\textwidth}{%\begin{strip}
     % \begin{minipage}[t]{\abs@coli@hsize}%
     % \leavevmode\vbox to \abs@dimchk{\copy4\vfill}%
     % \end{minipage}
     % \hfill%
     \FWauthCOvrule% \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
      \begin{minipage}[t]{\textwidth}%
      \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox2\vfill}%
      \end{minipage}%
      \vspace*{2pc}%
      \vskip\titleskip%
    }%\end{strip}
  \else%
    \ifdim\abs@dima>\FreePageSpace%
%      \setbox8=\vbox{\unvbox\abs@boxa}%
      \advance\FreePageSpace by -\@firstpage@foot@height%
      %\advance\FreePageSpace by \baselineskip%
%      \setbox1=\vsplit8 to \FreePageSpace%
    %  \setbox1=\vbox{\unvbox1}%
%      \setbox2=\vbox{\unvbox8}%
      \parbox{\textwidth}{%\begin{strip}%
%        \begin{minipage}[t]{\abs@coli@hsize}%
 %       \leavevmode\vbox{\copy1\vfill}%
  %      \end{minipage}\hfill%
   %     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox to \ht1{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{\@firstpage@foot@height}%
      }%\end{strip}%
      \vfill\eject%
      \loop\ifdim\ht2>\textheight%
      \ovsize=\vsize%
      \setbox1=\vsplit2 to \ovsize%
      \setbox1=\vbox{\unvbox1}%
      \parbox{\textwidth}{%\begin{strip}%
%        \begin{minipage}[t]{\abs@coli@hsize}%
 %       \leavevmode\vbox{\unvbox1\vfill}%
  %      \end{minipage}\hfill%
   \FWauthCOvrule%     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox1\vspace*{7\p@}}%
        \end{minipage}%
      }%\end{strip}%
      \clearpage%
      \repeat%
      \parbox{\textwidth}{%\begin{strip}
   %     \begin{minipage}[t]{\abs@coli@hsize}%
   %     \leavevmode\vbox{\unvbox2\vfill}%
   %     \end{minipage}
   %     \hfill%
   \FWauthCOvrule%     \hspace*{7\p@}\absCOvrule\hspace*{7\p@}\authCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox{\vspace*{7\p@}\unvbox2\vspace*{-7\p@}}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%\end{strip}
    \else%
      \gdef\abs@dimchk{\ifdim\abs@dima>\abs@dimb\abs@dima\else\abs@dimb\fi}%
     \parbox{\textwidth}{%\begin{strip}%
       % \begin{minipage}[t]{\abs@coli@hsize}%
       % \leavevmode\vbox to \abs@dimchk{\copy\abs@boxa\vfill}%
       % \end{minipage}\hfill%
        \FWauthCOvrule%
        \begin{minipage}[t]{\textwidth}%
        \leavevmode\hspace*{-\textwidth}\vbox to \abs@dimchk{\unvbox\abs@boxb\vfill}%
        \end{minipage}%
        \vspace*{2pc}%
        \vskip\titleskip%
      }%\end{strip}%
    \fi%
  \fi%
  \ifx\@titlenotes\@empty\else\global\thankstrue\footnotetext{\@titlenotes\par\vspace*{-\baselineskip}}\fi%
}%


\newif\ifabstract\global\abstractfalse%
\newif\ifFWabstract%
%
\gdef\printabstractpart{%
  \absworkarea{%
    \noindent{\reset@font\addressfont\jmkaddress\par}%\movedauaddress\@movedauaddress%\@corres%
   % \noindent\ifx\movedauaddress\@empty\else{\addressfont\@movedauaddress\par}\fi%
 \removelastskip\vskip8pt%
   \ifx\@corresinfo\empty\else{\corresinfo\par}\fi%
   \removelastskip\vskip8pt%
   \ifx\@presentaddress\empty\else\@presentaddress\fi%
   \removelastskip\vskip8pt%
    \ifx\@fundinginfo\@empty\else\par\@fundinginfo\fi%
    \ifx\@JELinfo\@empty\else\par\@JELinfo\fi%
  }{%
    \global\abstracttrue%
    \ifx\@abstract\@empty\else\@abstract\fi%
\removelastskip\vskip15pt%
    \ifx\@keywords\@empty\else\@keywords\fi%
    \global\abstractfalse%
  }
}

%% Printing Abstract
%% Printing Abstract
\long\def\printabstract{%
  \bgroup%
    \setlength{\parindent}{\z@}%
    \printabstractpart%
  \egroup%
}%

%% Legal Statement
\def\legalstatement#1{%
  \gdef\@temp{#1}%
  \ifx\@temp\@empty%
    \gdef\@legalstatement{}%
  \else%
    \gdef\@legalstatement{%
      \smash{{\color{thirtyfivepercent}\@headfootrule}}\par\vspace*{-.45\baselineskip}%
      \parbox[t]{\textwidth}{{\color{seventyfivepercent}\legalstatementfont#1\dummyalphabet\par}}\par\vspace*{4.75\p@}%
    }%
  \fi%
}\legalstatement{}%


%% Keywords %%

\def\keywords#1{\def\@keywords{{\keywordsheadfont\textbf{KEYWORDS:}\par\removelastskip\nointerlineskip\vskip6pt \keywordsfont#1\par}}}\def\@keywords{}%

\def\@fnsymbol#1{\ensuremath{\ifcase#1\or \dagger\or \ddagger\or
   \S\or \P\or \#\or \|\or **\or \dagger\dagger
   \or \ddagger\ddagger\or \S\S\or \P\P\or \#\#\or \|\|\else\@ctrerr\fi\relax}}

\renewcommand{\maketitle}{\par%
  \@afterindentfalse%
  \begingroup
    \renewcommand{\thefootnote}{\fnsymbol{footnote}}%
    \def\@makefnmark{\hbox to\z@{$\m@th^{\@thefnmark}$\hss}}%
    \long\def\@makefntext##1{\parindent 1em\noindent
            \hbox to1.8em{\hss$\m@th^{\@thefnmark}$}##1}%
    \if@twocolumn
      \ifnum \col@number=\@ne
         \twocolumn[\@maketitle]%
      \else
         \twocolumn[\@maketitle]%
      \fi
    \else
      \newpage
      \global\@topnum\z@   % Prevents figures from going at top of page.
      \@maketitle
    \fi
    \thispagestyle{titlepage}\@thanks%
    \insert\footins{\authfndefns}\par%
  \endgroup
%  \let\footnotetext\oldfootnotetext%
  \setcounter{footnote}{0}%
  \let\thanks\relax
  \let\maketitle\relax\let\@maketitle\relax
  \gdef\@thanks{}\gdef\@author{}\gdef\@title{}
  \@afterheading%
}

\newskip\adjtitleskip%

\adjtitleskip=10pt plus4pt minus2pt

\renewcommand{\@maketitle}{{\unskip%
\hsize=\textwidth\parindent=0pt%
\thispagestyle{empty}%
%%\let\footnote\thanks%
%\removelastskip\vskip-21.13pt%
%\ifproof\artoprunningheaders\else\nullartoprunningheaders\fi\par%
\removelastskip\vspace*{5pt}%
\ifx\@DocHead\empty%
  \zz{\@DocHead\par}%
\else%
  {\@DocHead\par}%
\fi%
\removelastskip\vskip4pt%
\ifx\@title\empty\else{\@title\par}\fi%
\removelastskip\vskip18pt%
\ifnum\aucount>0%
   \global\punctcount\aucount%
   {\artauthors\par}%
   \removelastskip\vskip8.25pt%
%   {\jmkaddress\par}%
\fi%
 %  \removelastskip\vskip9pt%
  % \ifx\@corresinfo\empty\else{\corresinfo\par}\fi%
   %\removelastskip\vskip8pt%
   %\ifx\@presentaddress\empty\else\@presentaddress\fi%
   %\removelastskip\vskip8pt%
   %{\history\par}%
   %\removelastskip\vskip12pt%
%   \ifx\@abstract\empty\else{\@abstract\par}\fi%
   \removelastskip\vskip19pt%
%   \ifx\@keywords\empty\else{\@keywords\par}\fi%
   \printabstract
%%   \vspace*{10pt plus4pt minus2pt}%
   \removelastskip\vskip\adjtitleskip%
}}%

%\renewcommand\thefootnote{\@arabic\c@footnote}%

%
%%

%%%%%%%%%%%%%%%%%%%%%%%section defn%%%%%%%%%%%%%%%%%%%%%%

%\setcounter{secnumdepth}{3}
\newcounter {chapter}[part]% for bookmarks
\renewcommand\thepart         {\@Roman\c@part}
\renewcommand\thesection      {\@arabic\c@section}
\renewcommand\thesubsection   {\thesection.\@arabic\c@subsection}
\renewcommand\thesubsubsection{\thesubsection.\@arabic\c@subsubsection}
\renewcommand\theparagraph    {\thesubsubsection.\@arabic\c@paragraph}
\renewcommand\thesubparagraph {\theparagraph\@arabic\c@subparagraph}
%%
\renewcommand\part{\par
   \addvspace{4ex}%
   \@afterindentfalse
   \secdef\@part\@spart}
%%
\def\@part[#1]#2{%
    \ifnum \c@secnumdepth >\m@ne
      \refstepcounter{part}%
      \addcontentsline{toc}{part}{\thepart\hspace{1em}#1}%
    \else
      \addcontentsline{toc}{part}{#1}%
    \fi
    {\parindent \z@ \raggedright
     \interlinepenalty \@M
     \normalfont
     \ifnum \c@secnumdepth >\m@ne
       \Large\bfseries \partname~\thepart
       \par\nobreak
     \fi
     \huge \bfseries #2%
     \markboth{}{}\par}%
    \nobreak
    \vskip 3ex
    \@afterheading}

\def\@spart#1{%
    {\parindent \z@ \raggedright
     \interlinepenalty \@M
     \normalfont
     \huge \bfseries #1\par}%
     \nobreak
     \vskip 3ex
     \@afterheading}

\renewcommand\section{\@startsection{section}{1}{\z@}{-27pt \@plus -2pt \@minus -2pt}{12\p@}{\sectionfont}}%
\renewcommand\subsection{\@startsection{subsection}{2}{\z@}{-23pt \@plus -2pt \@minus -2pt}{5\p@}{\subsectionfont}}%
\renewcommand\subsubsection{\@startsection{subsubsection}{3}{\z@}{-20pt \@plus -2pt \@minus -2pt}{2\p@}{\subsubsectionfont}}%
%
\newskip\secruleskip\secruleskip8.5\p@%
%\def\secrule{\color{sixtyfivepercent}\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{7.5\p@}}\hspace*{\secruleskip}}%
%\def\subsecrule{\color{sixtyfivepercent}\secrule}%
%\def\subsubsecrule{\color{sixtyfivepercent}\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{6.5\p@}}\hspace*{\secruleskip}}%

\def\secrule{\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{7.5\p@}}\hspace*{\secruleskip}}%
\def\subsecrule{\secrule}%
\def\subsubsecrule{\hspace*{\secruleskip}\raisebox{0pt}{\rule{.5\p@}{6.5\p@}}\hspace*{\secruleskip}}%


\def\@sectioncntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname\secrule\fi}}%
\def\@subsectioncntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname\subsecrule\fi}}%
\def\@subsubsectioncntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname\subsubsecrule\fi}}%

\def\@paragraphcntformat#1{{\ifappendixsec\csname the#1\endcsname\ \else\csname the#1\endcsname.\ \fi}}%
\def\@subparagraphcntformat#1{#1}
%
\if@font@stix\relax%
\renewcommand\paragraph{\@startsection{paragraph}{4}{\z@}{-10pt \@plus -2pt \@minus -2pt}{2\p@}{\paragraphfont}}%
\renewcommand\subparagraph{\@startsection{subparagraph}{5}{\z@}{-10pt \@plus -2pt \@minus -2pt}{-12\p@}{\subparagraphfont}}%
\def\@sect#1#2#3#4#5#6[#7]#8{%
   \ifnum #2>\c@secnumdepth%
      \edef\@svsec{\noindent}%
   \else%
      \refstepcounter{#1}%
      \let\@@protect\protect%
      \def\protect{\noexpand\protect\noexpand}%
      \edef\@svsec{\csname @#1cntformat\endcsname{#1}}%
      \let\protect\@@protect%
   \fi%
   \@tempskipa #5\relax%
   \ifdim \@tempskipa>\z@%
      \ifnum#2=1%
         \begingroup #6\relax%\@hangfrom%
            {\noindent\hskip #3\relax{\@svsec}}%
            {\interlinepenalty\@M{\uppercase{#8}}\par}%
         \endgroup%
      \else%
         \ifnum#2=2%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \else%
      \ifnum#2=3%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \else%
      \ifnum#2=4%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{\textcolor{black!75}{#8}}\par}%
            \endgroup%
         \else%
            \begingroup #6\relax%\@hangfrom
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M#8\par}%
            \endgroup%
         \fi%
     \fi%
     \fi%
      \fi%
      \csname #1mark\endcsname{#7}%
      \addcontentsline{toc}{#1}{%
        \ifnum #2>\c@secnumdepth \else%
          \protect\numberline{\csname the#1\endcsname}%
        \fi%
        #7}%
   \else%
      \def\@svsechd{%
         #6{\hskip #3\relax%
         \@svsec \textcolor{black!75}{#8}\hspace*{4pt}}%
      }%
   \fi%
   \@xsect{#5}%
}%
\else%
\renewcommand\paragraph{\@startsection{paragraph}{4}{\z@}{-20pt \@plus -2pt \@minus -2pt}{2\p@}{\paragraphfont}}%
\renewcommand\subparagraph{\@startsection{subparagraph}{5}{\z@}{-20pt \@plus -2pt \@minus -2pt}{-12\p@}{\subparagraphfont}}%
\def\@sect#1#2#3#4#5#6[#7]#8{%
   \ifnum #2>\c@secnumdepth%
      \edef\@svsec{\noindent}%
   \else%
      \refstepcounter{#1}%
      \let\@@protect\protect%
      \def\protect{\noexpand\protect\noexpand}%
      \edef\@svsec{\csname @#1cntformat\endcsname{#1}}%
      \let\protect\@@protect%
   \fi%
   \@tempskipa #5\relax%
   \ifdim \@tempskipa>\z@%
      \ifnum#2=1%
         \begingroup #6\relax%\@hangfrom%
            {\noindent\hskip #3\relax{\@svsec}}%
            {\interlinepenalty\@M{\uppercase{#8}}\par}%
         \endgroup%
      \else%
         \ifnum#2=2%
            \begingroup #6\relax%\@hangfrom%
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \else%
            \begingroup #6\relax%\@hangfrom
               {\noindent\hskip #3\relax\@svsec}%
               {\interlinepenalty\@M{#8}\par}%
            \endgroup%
         \fi%
      \fi%
      \csname #1mark\endcsname{#7}%
      \addcontentsline{toc}{#1}{%
        \ifnum #2>\c@secnumdepth \else%
          \protect\numberline{\csname the#1\endcsname}%
        \fi%
        #7}%
   \else%
      \def\@svsechd{%
         #6{\hskip #3\relax%
         \@svsec #8.\hspace*{6pt}}%
      }%
   \fi%
   \@xsect{#5}%
}%
\fi%

\def\@ssect#1#2#3#4#5#6{%
   %#1#2#3#4#5#6
   \@tempskipa #4\relax%
   \ifdim\@tempskipa>\z@%
      \ifnum#1=1%
         \begingroup%
            #5{\@hangfrom{\hskip #2}%
            \interlinepenalty \@M\uppercase{#6}\@@par}%
         \endgroup%
         \addcontentsline{toc}{section}{#6}%
      \else%
         \begingroup%
            #5{\@hangfrom{\hskip #2}%
            \interlinepenalty \@M#6\@@par}%
         \endgroup%
      \fi%
   \else%
      \def\@svsechd{#5{\hskip #2\relax #6}}%
   \fi%
   \@xsect{#4}%
}%
%
\def\@startsection#1#2#3#4#5#6{%
   \if@noskipsec\leavevmode\fi%
   \par%
   \@tempskipa #4\relax%
   \@afterindenttrue%
   \ifdim \@tempskipa <\z@%
      \@tempskipa-\@tempskipa%
      \@afterindentfalse%
   \fi
   \if@nobreak
      %\ifnum#2=2%
      %   \vspace*{-2.4\p@}%
      %\fi%
      \everypar{}%
   \else%
      \addpenalty\@secpenalty%
      \addvspace\@tempskipa%
   \fi%
   \@ifstar%
      {\@ssect{#2}{#3}{#4}{#5}{#6}}%
      {\@dblarg{\@sect{#1}{#2}{#3}{#4}{#5}{#6}}}}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%% Regular pagestyle %%
%

\def\@authormark{}%
\def\authormark#1{%
\markboth{{{#1}}}{{{#1}}}\gdef\@authormark{\def\etal{\textit{ET AL.}}\let\AQ\AHAQ#1}\gdef\@authormarkforcite{\undefined\def\etal{\textit{et al.}}#1}}%
\def\etal{\textit{et al.}}%

\newskip\rhverticalsep\rhverticalsep11.5\p@%
\def\oddpage@headings@def{\hspace*{\rhverticalsep}\rhvertbar\pagenumberalign{\hss\thepagedef}}%
\def\evenpage@headings@def{\pagenumberalign{\thepagedef\hss}\rhvertbar\hspace*{\rhverticalsep}}%

\def\leftmarkdef{{\runningheadfont\@authormark}}%
\def\rightmarkdef{{\runningheadfont\@authormark}}%
%
\def\headfootrule#1{\gdef\@headfootrule{#1}}\headfootrule{{\rule{\textwidth}{.5\p@}}}%
%
\def\head@headings@def#1{\vbox{%
  \strut\par\vspace*{-5pt}%
\vspace*{2\p@}%\fi%
  \@headfootrule\par%\vspace*{-8.25\p@}%
\vspace*{-11\p@}%\fi%
  \hbox to \textwidth{#1\dummyalphabet}\par\vspace*{\p@}%
  }%
}%
%

\def\oddhead@headings@info{\head@headings@def{\rightmarkdef\hfill\oddpage@headings@def}}%
\def\evenhead@headings@info{\head@headings@def{\evenpage@headings@def\hfill\leftmarkdef}}%

\def\ps@headings{%
\let\@oddfoot\@empty\let\@evenfoot\@empty%
  \def\@oddhead{\oddhead@headings@info}%
  \def\@evenhead{\evenhead@headings@info}%
\let\@mkboth\markboth%
}%
\pagestyle{headings}%
%

%% Macros for Section headings %%

\setcounter{secnumdepth}{3}%
%

\newif\if@FTSection%
\global\@FTSectionfalse%

\newif\if@unnumsection%
\@unnumsectionfalse%


%% Macros for Bibliography %%

%\newif\ifbackmatter\newcommand{\backmatter}{\par\global\backmattertrue}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Bibliography %%%%%%%%%%%%%%%%%%%%%%%%%%%
%

\if@Vancouverrefstyle%
   \IfFileExists{NJDnatbib.sty}{\usepackage[numbers,super,sort&compress]{NJDnatbib}}{\usepackage[numbers,super,sort&compress]{natbib}}%
   \bibliographystyle{WileyNJD-VANCOUVER}%
   \bibpunct{}{}{, }{s}{}{}%
\renewcommand\@biblabel[1]{#1.}
%   \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@AMArefstyle%
   \IfFileExists{NJDnatbib.sty}{\usepackage[numbers,super]{NJDnatbib}}{\usepackage[numbers,super]{natbib}}%
   \bibliographystyle{WileyNJD-AMA}%
\renewcommand\@biblabel[1]{#1.}
%   \bibpunct{(}{)}{,}{n}{}{}%
%   \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@Chemistryrefstyle%
   \IfFileExists{NJDnatbib.sty}{\usepackage[numbers,super,sort&compress]{NJDnatbib}}{\usepackage[numbers,super,sort&compress]{natbib}}%
   \bibliographystyle{WileyNJD-ACS}%
   \bibpunct{[}{]}{,}{n}{}{}%
\setcitestyle{super,open={[},close={]}}
%%  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@AMSrefstyle%
   \usepackage[numbers]{natbib}%
   \bibliographystyle{WileyNJD-AMS}%
   \bibpunct{(}{)}{,}{}{}{}%
\setcitestyle{numbers,square}
 %  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@Harvardstyle%
   \usepackage[authoryear]{natbib}%
   \bibliographystyle{WileyNJD-Harvard}%
   \bibpunct{(}{)}{,}{}{}{}%
%\setcitestyle{numbers,square}
 %  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
\else%
\if@APArefstyle
   \usepackage[natbibapa]{NJDapacite}%
   \bibliographystyle{WileyNJD-APA}%
   \renewcommand{\APACrefbtitle}[2]{\textit{#2}}
   \bibpunct{(}{)}{; }{}{}{}%
   %%
 %  \renewcommand{\bibfont}{\reset@font\fontfamily{\rmdefault}\fontsize{8bp}{10}\selectfont\baselineskip=10\p@}%
   %%
   \renewcommand{\APACrefnote}[1]{%
     \ifx\@empty#1\@empty
     \else
       {#1.}%
     \fi}%
   %%
   \renewcommand{\BTR}{}%%
   \renewcommand{\BNUM}{}% number (of a technical report)
   %%
   \renewcommand{\APACjournalVolNumPages}[4]{%
     \textit{#1}%             journal
     \ifx\@empty#2\@empty
     \else
       \unskip, \textit{#2}%  volume
     \fi
     \ifx\@empty#3\@empty
     \else
       \unskip({#3})%      issue number
     \fi
     \ifx\@empty#4\@empty
     \else
       \unskip, {#4}%      pages
     \fi}
   %%
\fi\fi\fi\fi\fi\fi%


%
%% Macros for Scheme %%
%
\def\ftype@scheme{1}%
\def\ext@scheme{los}%
\def\fps@scheme{tbp}%
\newcounter{scheme}%
\setcounter{scheme}{0}%
\renewcommand{\thescheme}{\@arabic\c@scheme}%
\newenvironment{scheme}%
               {\@float{scheme}}%
               {\end@float}
\newenvironment{scheme*}%
               {\@dblfloat{scheme}}%
               {\end@dblfloat}
%
%% Macros for display equations %%

\let\SplitEq\relax%

\setlength\arraycolsep{2\p@}%
\setlength\tabcolsep{6\p@}%
\setlength\arrayrulewidth{.4\p@}%
\setlength\doublerulesep{4\p@}%
\setlength\tabbingsep{\labelsep}%

\def\eqnarray{%%\initialset%%%introduced on 31Oct15%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering%
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel% for centered equations
%%     \hskip\z@skip\hfil$\displaystyle\tabskip\z@skip{##}$\@eqnsel% for left aligned equations
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
       \tabskip\z@skip
      \cr
}
\def\endeqnarray{%
      \@@eqncr
      \egroup
      \global\advance\c@equation\m@ne
   $$\@ignoretrue
}
%

%

%% Macros for Tables %%

\RequirePackage{booktabs}%

%%%%table notes%%%%
\newenvironment{tablenotes}{\list{}{\setlength{\labelsep}{0pt}%
\setlength{\labelwidth}{0pt}%
\setlength{\leftmargin}{0pt}%
\setlength{\rightmargin}{0pt}%
\setlength{\topsep}{2pt}%
\setlength{\itemsep}{0pt}%
\setlength{\partopsep}{0pt}%
\setlength{\listparindent}{0em}%
\setlength{\parsep}{0pt}}%
\item\relax%
}{\endlist}%

\def\tnote#1{#1}%%

%

%
%\renewenvironment{sidewaystable*}
%               {\@rotdblfloat{table}}
%               {\thisfloatpagestyle{headings}\end@rotdblfloat}%

%\renewenvironment{sidewaysfigure*}
%               {\@rotdblfloat{figure}}
%               {\thisfloatpagestyle{headings}\end@rotdblfloat}

%% Macros for Quote %%

\renewenvironment{quote}{\list{}{\setlength{\labelsep}{0pt}%
\setlength{\labelwidth}{0pt}%
\setlength{\leftmargin}{\parindentvalue}%
\setlength{\rightmargin}{\parindentvalue}%
\setlength{\topsep}{12.5pt \@plus2pt \@minus1pt}%
\setlength{\itemsep}{0pt}%
\setlength{\partopsep}{0pt}%
\setlength{\listparindent}{0em}%
\setlength{\parsep}{0pt}}%
\def\rightline##1{\undefined\vspace*{6pt}\@@line{\hss##1}}%
\item\relax%
}{\endlist}%

%%
%%%% Enunciations: Theorem-like styles %%
%%

\let\iint\undefined%
\let\iiint\undefined%
\let\iiiint\undefined%
\let\dddot\undefined%
\let\ddddot\undefined%
\let\overleftrightarrow\undefined%
\let\underrightarrow\undefined%
\let\underleftarrow\undefined%
\let\underleftrightarrow\undefined%

\RequirePackage[intlimits,sumlimits,namelimits,centertags]{amsmath}%

\RequirePackage{amsthm}

\newif\ifeproof%

%%introduced to make number in italics
%\def\thmhead@plain#1#2#3{%
%  \thmname{#1}\ifeproof\else\thmnumber{\@ifnotempty{#1}{ }\textit{#2}}%
%  \thmnote{ {\the\thm@notefont\textit{(#3)}}}\fi}

%\newtheorem{theorem}{Theorem}
%\newtheorem{lemma}{Lemma}
%\newtheorem{proposition}{Proposition}
%\newtheorem{definition}{Definition}
%\newtheorem{corollary}{Corollary}
%\newtheorem{conjecture}{Conjecture}
%\newtheorem{eremark}{Remark}
%\newtheorem{case}{Case}
%\newtheorem{eexample}{Example}
%\newtheorem{estep}{Step}
%\newtheorem{eproof}{Proof}
\def\thm@space@setup{%
  \thm@preskip=7\p@ \thm@postskip=7\p@
}
\thm@headpunct{}

\def\thmsep{9pt}%

\newif\ifOldenunciation%
\newif\ifEnunciation%

\newtheoremstyle{plain}% Numbered
{8pt}% Space above
{8pt}% Space below
{\normalfont}% Body font
{}% Indent amount
{\itshape}% Theorem head font
{}% Punctuation after theorem head
{\newline}% Space after theorem headi
{}% Theorem head spec (can be left empty, meaning `normal')

%\renewenvironment{proof}[1][\proofname]{\par%
%\pushQED{\qed}%
%  \pushQED{\fontsize{9}{0}\selectfont{\qed}}%
%\pushQED{\hfill\fontsize{9}{0}\selectfont{$\square$}}%
%  \normalfont \topsep8\p@\@plus6\p@\relax
%  \noindent\ignorespaces{\itshape#1}\newline%\itshape
%}{%
%\popQED\endtrivlist\@endpefalse
%}
%

\newtheoremstyle{WBstyleone}
  {6\p@} % Space above
  {6\p@} % Space below
  {\normalfont} % Body font
  {\z@} % Indent amount
  {\bfseries} % Theorem head font
  {.} % Punctuation after theorem head
  {5\p@} % Space after theorem head
  {} % Theorem head spec (can be left empty, meaning `normal')

%\renewenvironment{proof}[1][\proofname]{\par%%%%%%%%%%%%%commented as per author request
 % \pushQED{\qed}%
%  \normalfont \topsep6\p@\@plus6\p@\relax
%  \trivlist
%  \item[\hskip\labelsep
%      %  \itshape
%    #1\@addpunct{.}]\ignorespaces\Enunciationtrue%
%\itshape}{%\vspace*{-\baselineskip}%
%  \popQED\endtrivlist\@endpefalse
%}


\newtheoremstyle{WBstyletwo}
  {6\p@} % Space above
  {6\p@} % Space below
  {\normalfont} % Body font
  {\z@} % Indent amount
  {\itshape} % Theorem head font
  {.} % Punctuation after theorem head
  {5\p@} % Space after theorem head
  {\thmname{#1}\thmnumber{ #2}\thmnote{. #3}} % Theorem head spec (can be left empty, meaning `normal')

\newtheoremstyle{WBstylethree}
  {6\p@} % Space above
  {6\p@} % Space below
  {\normalfont} % Body font
  {\z@} % Indent amount
  {\bfseries} % Theorem head font
  {.} % Punctuation after theorem head
  {5\p@} % Space after theorem head
  {} % Theorem head spec (can be left empty, meaning `normal')

\theoremstyle{WBstyleone}
\newtheorem{theorem}{Theorem}
\newtheorem{construction}{Construction}
\newtheorem{estimate}{Estimate}
\newtheorem{lemma}{Lemma}
\newtheorem{corollary}{Corollary}
\newtheorem{result}{Result}
\newtheorem{algth}{Algorithm}
\newtheorem{proposition}{Proposition}
\newtheorem{hypothesis}{Hypothesis}
\newtheorem{experiment}{Experiment}
\newtheorem{LWrule}{Rule}
\newtheorem{procedure}{Procedure}

\newtheorem{assertion}{Assertion}
\newtheorem{axiom}{Axiom}
\newtheorem{conjecture}{Conjecture}
\newtheorem{criterion}{Criterion}
\newtheorem{reduction}{Reduction}
\newtheorem{sublemma}{Sublemma}


\theoremstyle{WBstyletwo}
\newtheorem{case}{Case}
\newtheorem{remark}{Remark}
\newtheorem{notation}{Notation}

\newtheorem{answer}{Answer}
\newtheorem{base}{Base}
\newtheorem{claim}{Claim}
\newtheorem{ccomment}{Comment}
\newtheorem{subproof}{Subproof}
\newtheorem{conclusion}{Conclusion}
\newtheorem{observation}{Observation}
\newtheorem{subcase}{Subcase}
\newtheorem{step}{Step}
\newtheorem{summary}{Summary}



\theoremstyle{WBstylethree}
\newtheorem{definition}{Definition}
\newtheorem{condition}{Condition}
\newtheorem{property}{Property}
\newtheorem{problem}{Problem}
\newtheorem{fact}{Fact}
\newtheorem{assumption}{Assumption}
\newtheorem{eexample}{Example}
\newtheorem{model}{Model}

\newtheorem{affirmation}{Affirmation}
\newtheorem{application}{Application}
\newtheorem{convention}{Convention}
\newtheorem{discussion}{Discussion}
\newtheorem{exercise}{Exercise}
\newtheorem{question}{Question}
\newtheorem{scholium}{Scholium}
\newtheorem{terminology}{Terminology}

%
%% Macros for Appendix %%
%
\newif\ifappendixsec%

\newcounter{printcitcnt}

%\newcounter{appcnt}
%\newcounter{appseccnt}
%\newcounter{appsubseccnt}
%\newcounter{appsubsubseccnt}

%\def\sappendix{\global\appendixsectrue\printjnlcitation%
%  \setcounter{figure}{0}%
%  \setcounter{table}{0}%
%  \setcounter{equation}{0}%
%  \renewcommand\thesection{\protect\refstepcounter{appcnt}\protect\refstepcounter{appseccnt}APPENDIX\ \protect\Alph{appcnt}\protect\arabic{appseccnt}:}%
%  \renewcommand\thesubsection{\protect\refstepcounter{appsubseccnt}\Alph{appseccnt}.\arabic{appsubseccnt}}%
%  \renewcommand\thesubsubsection{\thesubsection.\@arabic\c@subsubsection}%
%  \renewcommand\thefigure{\@Alph\c@section\arabic{figure}\enspace }%
%  \renewcommand\thetable{\@Alph\c@section\arabic{table}\enspace }%
%  \renewcommand\theequation{\@Alph\c@section\arabic{equation}}%
%}%
%

%%%%%%%%%%%%%%%%%%%%appendix%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newif\if@chapter@pp\@chapter@ppfalse
\newif\if@knownclass@pp\@knownclass@ppfalse
\@ifundefined{chapter}{%
  \@ifundefined{section}{}{\@knownclass@pptrue}}{%
  \@chapter@pptrue\@knownclass@pptrue}
\providecommand{\phantomsection}{}
\newcounter{@pps}
  \renewcommand{\the@pps}{\alph{@pps}}
\newif\if@pphyper
  \@pphyperfalse
\AtBeginDocument{%
  \@ifpackageloaded{hyperref}{\@pphypertrue}{}}

\newif\if@dotoc@pp\@dotoc@ppfalse
\newif\if@dotitle@pp\@dotitle@ppfalse
\newif\if@dotitletoc@pp\@dotitletoc@ppfalse
\newif\if@dohead@pp\@dohead@ppfalse
\newif\if@dopage@pp\@dopage@ppfalse
\DeclareOption{toc}{\@dotoc@pptrue}
\DeclareOption{title}{\@dotitle@pptrue}
\DeclareOption{titletoc}{\@dotitletoc@pptrue}
\DeclareOption{header}{\@dohead@pptrue}
\DeclareOption{page}{\@dopage@pptrue}
\ProcessOptions\relax
\newcommand{\@ppendinput}{}
\if@knownclass@pp\else
  \PackageWarningNoLine{appendix}%
    {There is no \protect\chapter\space or \protect\section\space command.\MessageBreak
     The appendix package will not be used}
  \renewcommand{\@ppendinput}{\endinput}
\fi
\@ppendinput

\newcommand{\appendixtocon}{\@dotoc@pptrue}
\newcommand{\appendixtocoff}{\@dotoc@ppfalse}
\newcommand{\appendixpageon}{\@dopage@pptrue}
\newcommand{\appendixpageoff}{\@dopage@ppfalse}
\newcommand{\appendixtitleon}{\@dotitle@pptrue}
\newcommand{\appendixtitleoff}{\@dotitle@ppfalse}
\newcommand{\appendixtitletocon}{\@dotitletoc@pptrue}
\newcommand{\appendixtitletocoff}{\@dotitletoc@ppfalse}
\newcommand{\appendixheaderon}{\@dohead@pptrue}
\newcommand{\appendixheaderoff}{\@dohead@ppfalse}
\newcounter{@ppsavesec}
\newcounter{@ppsaveapp}
\setcounter{@ppsaveapp}{0}
\newcommand{\@ppsavesec}{%
  \if@chapter@pp \setcounter{@ppsavesec}{\value{chapter}} \else
                 \setcounter{@ppsavesec}{\value{section}} \fi}
\newcommand{\@pprestoresec}{%
  \if@chapter@pp \setcounter{chapter}{\value{@ppsavesec}} \else
                 \setcounter{section}{\value{@ppsavesec}} \fi}
\newcommand{\@ppsaveapp}{%
  \if@chapter@pp \setcounter{@ppsaveapp}{\value{chapter}} \else
                 \setcounter{@ppsaveapp}{\value{section}} \fi}
\newcommand{\restoreapp}{%
  \if@chapter@pp \setcounter{chapter}{\value{@ppsaveapp}} \else
                 \setcounter{section}{\value{@ppsaveapp}} \fi}
\providecommand{\appendixname}{Appendix}
\newcommand{\appendixtocname}{Appendices}
\newcommand{\appendixpagename}{Appendices}
\newcommand{\appendixpage}{%
  \if@chapter@pp \@chap@pppage \else \@sec@pppage \fi
}
\newcommand{\clear@ppage}{%
  \if@openright\cleardoublepage\else\clearpage\fi}

\newcommand{\@chap@pppage}{%
  \clear@ppage
  \thispagestyle{plain}%
  \if@twocolumn\onecolumn\@tempswatrue\else\@tempswafalse\fi
  \null\vfil
  \markboth{}{}%
  {\centering
   \interlinepenalty \@M
   \normalfont
   \Huge \bfseries \appendixpagename\par}%
  \if@dotoc@pp
    \addappheadtotoc
  \fi
  \vfil\newpage
  \if@twoside
    \if@openright
      \null
      \thispagestyle{empty}%
      \newpage
    \fi
  \fi
  \if@tempswa
    \twocolumn
  \fi
}

\newcommand{\@sec@pppage}{%
  \par
  \addvspace{4ex}%
  \@afterindentfalse
  {\parindent \z@ \raggedright
   \interlinepenalty \@M
   \normalfont
   \huge \bfseries \appendixpagename%
   \markboth{}{}\par}%
  \if@dotoc@pp
    \addappheadtotoc
  \fi
  \nobreak
  \vskip 3ex
  \@afterheading
}

\newif\if@pptocpage
  \@pptocpagetrue
\newcommand{\noappendicestocpagenum}{\@pptocpagefalse}
\newcommand{\appendicestocpagenum}{\@pptocpagetrue}
\newcommand{\addappheadtotoc}{%
  \phantomsection
  \if@chapter@pp
    \if@pptocpage
      \addcontentsline{toc}{chapter}{\appendixtocname}%
    \else
      \if@pphyper
        \addtocontents{toc}%
          {\protect\contentsline{chapter}{\appendixtocname}{}{\@currentHref}}%
      \else
        \addtocontents{toc}%
          {\protect\contentsline{chapter}{\appendixtocname}{}}%
      \fi
    \fi
  \else
    \if@pptocpage
      \addcontentsline{toc}{section}{\appendixtocname}%
    \else
      \if@pphyper
        \addtocontents{toc}%
          {\protect\contentsline{section}{\appendixtocname}{}{\@currentHref}}%
      \else
        \addtocontents{toc}%
          {\protect\contentsline{section}{\appendixtocname}{}}%
      \fi
    \fi
  \fi
}

\providecommand{\theH@pps}{\alph{@pps}}

\newcommand{\@resets@pp}{\par
  \@ppsavesec
  \stepcounter{@pps}
  \setcounter{section}{0}%
  \if@chapter@pp
    \setcounter{chapter}{0}%
    \renewcommand\@chapapp{\appendixname}%
    \renewcommand\thechapter{\@Alph\c@chapter}%
  \else
    \setcounter{subsection}{0}%
\ifnum\c@secnumdepth=1
    \renewcommand\thesection{Appendix\@Alph\c@section}%
\else
  \renewcommand\thesection{\@Alph\c@section}%
\fi
  \fi
  \if@pphyper
    \if@chapter@pp
      \renewcommand{\theHchapter}{\theH@pps.\Alph{chapter}}%
    \else
      \renewcommand{\theHsection}{\theH@pps.\Alph{section}}%
    \fi
    \def\Hy@chapapp{\appendixname}%
  \fi
  \restoreapp
}

\renewenvironment{appendix}{\printjnlcitation\section*{Appendix}\global\appendixsectrue%
  \setcounter{figure}{0}%
  \setcounter{table}{0}%
  \setcounter{equation}{0}%
  \@resets@pp
  \if@dotoc@pp
    \if@dopage@pp              % both page and toc
      \if@chapter@pp           % chapters
        \clear@ppage
      \fi
      \appendixpage
    \else                      % toc only
       \if@chapter@pp          % chapters
         \clear@ppage
       \fi
      \addappheadtotoc
    \fi
  \else
    \if@dopage@pp              % page only
      \appendixpage
    \fi
  \fi
  \if@chapter@pp
    \if@dotitletoc@pp \@redotocentry@pp{chapter} \fi
  \else
    \if@dotitletoc@pp \@redotocentry@pp{section} \fi
    \if@dohead@pp
      \def\sectionmark##1{%
        \if@twoside
          \markboth{\@formatsecmark@pp{##1}}{}
        \else
          \markright{\@formatsecmark@pp{##1}}{}
        \fi}
    \fi
    \if@dotitle@pp
      \def\sectionname{\appendixname}
      \def\@seccntformat##1{\@ifundefined{##1name}{}{\csname ##1name\endcsname\ }%
        \csname the##1\endcsname\quad}
    \fi
  \fi%
  \renewcommand\thefigure{\@Alph\c@section\arabic{figure}}%
  \renewcommand\thetable{\@Alph\c@section\arabic{table}}%
  \renewcommand\theequation{\@Alph\c@section\arabic{equation}}%
}{%
  \@ppsaveapp\@pprestoresec}

\newcommand{\setthesection}{\thechapter.\Alph{section}}
\newcommand{\setthesubsection}{\thesection.\Alph{subsection}}

\newcommand{\@resets@ppsub}{\par
  \stepcounter{@pps}
  \if@chapter@pp
    \setcounter{section}{0}
    \renewcommand{\thesection}{\setthesection}
  \else
    \setcounter{subsection}{0}
    \renewcommand{\thesubsection}{\setthesubsection}
  \fi
  \if@pphyper
    \if@chapter@pp
      \renewcommand{\theHsection}{\theH@pps.\setthesection}%
    \else
      \renewcommand{\theHsubsection}{\theH@pps.\setthesubsection}%
    \fi
    \def\Hy@chapapp{\appendixname}%
  \fi
}

\newenvironment{subappendices}{%
  \@resets@ppsub
  \if@chapter@pp
    \if@dotitletoc@pp \@redotocentry@pp{section} \fi
    \if@dotitle@pp
      \def\sectionname{\appendixname}
      \def\@seccntformat##1{\@ifundefined{##1name}{}{\csname ##1name\endcsname\ }%
        \csname the##1\endcsname\quad}
    \fi
  \else
    \if@dotitletoc@pp \@redotocentry@pp{subsection} \fi
    \if@dotitle@pp
      \def\subsectionname{\appendixname}
      \def\@seccntformat##1{\@ifundefined{##1name}{}{\csname ##1name\endcsname\ }%
        \csname the##1\endcsname\quad}
    \fi
  \fi}{}

\newcommand{\@formatsecmark@pp}[1]{%
  \MakeUppercase{\appendixname\space
    \ifnum \c@secnumdepth >\z@
      \thesection\quad
    \fi
    #1}}
\newcommand{\@redotocentry@pp}[1]{%
  \let\oldacl@pp=\addcontentsline
  \def\addcontentsline##1##2##3{%
    \def\@pptempa{##1}\def\@pptempb{toc}%
    \ifx\@pptempa\@pptempb
      \def\@pptempa{##2}\def\@pptempb{#1}%
      \ifx\@pptempa\@pptempb
\oldacl@pp{##1}{##2}{\appendixname\space ##3}%
      \else
        \oldacl@pp{##1}{##2}{##3}%
      \fi
    \else
      \oldacl@pp{##1}{##2}{##3}%
    \fi}
}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\renewcommand\footnoterule{%%LN
  \kern-3\p@%
  \hrule height0.5pt%
  \kern4.4\p@%
}%

%
%%% Macros for float algorithm %%%

%\usepackage[plain]{algorithm} %% wrapper
%\usepackage{varwidth}%
%\usepackage{algorithmicx}%
%\usepackage{algpseudocode}%
\usepackage{algorithm, algorithmicx, algpseudocode}

\usepackage{listings}%
\usepackage{alltt}%


%%% Macros for upright lowercase greek characters %%%


%% since small triangle symbol is not found used \triangleright and rotated to 90 degrees %%


\def\@jissue{}%
\def\jissue#1{\gdef\@jissue{#1}}%

\def\@licenseVal{}%
\def\licenseVal#1{\gdef\@licenseVal{#1}}%

\def\@supplinks{}%
\def\supplinks#1{\gdef\@supplinks{#1}}%

\def\@coninterest{}%
\def\coninterest#1{\gdef\@coninterest{#1}}%

\def\@confinfo{}%
\def\confinfo#1{\def\@confinfo{#1}}%

\def\@cdate{}%
\def\cdate#1{\gdef\@cdate{#1}}%

\def\@cname{}%
\def\cname#1{\gdef\@cname{#1}}%

\def\@cloc{}%
\def\cloc#1{\gdef\@cloc{#1}}%

\def\tabheadfont{}%

\let\fullpagewidth\textwidth%

\def\jargon#1{#1}%

\newenvironment{bm}[1][]{\begingroup%
\if!#1!\else\section*{#1}\fi%
}{\endgroup}

\let\glosslist\description%
\let\endglosslist\enddescription%

\newenvironment{ack}[1][]{\begingroup%
\if!#1!\else\section*{#1}\fi%
}{\endgroup}

\def\APLrightarrowbox{}% Use \usepackage{wasysym} to get this symbol
\def\boxcircle{}%

%% Macros for \citation tag %%

\newbox\jnlcitationbox%

\def\cname#1{\gdef\author##1{##1}#1}%
\def\cyear#1{#1}%
\def\ctitle#1{#1}%
\def\cjournal#1{\textit{#1}}%
\def\cvol#1{\textit{#1}}%

\gdef\@jnlcitation{}%
\def\jnlcitation#1{\gdef\@jnlcitation{\textbf{How to cite this article: }#1}}%

\newdimen\jnlcithsize%
%\jnlcithsize=\hsize%
\advance\jnlcithsize-12pt% fbox sep x 2
\advance\jnlcithsize-1pt% fbox rule x 2

\gdef\printjnlcitation{\removelastskip\vskip18pt\fboxsep=6pt\fboxrule=0.5pt%
\hskip-\parindentvalue\fbox{\vbox{\noindent\@jnlcitation}}}%

\AtEndDocument{\ifappendixsec\else\printjnlcitation\fi}%

%% Misc math macros %%

\newcommand{\xleftrightarrow}[2][]{\ext@arrow 3399\leftrightarrowfill@{#1}{#2}}%

%
%%% Macros for Biography %%%
%
\RequirePackage{wrapfig}%
%
%  \begin{wrapfigure}[12]{r}[34pt]{5cm} <figure> \end{wrapfigure}
%                     --  -  ----  ---
%  [number of narrow lines] {placement} [overhang] {width of figure}
\newcount\wraplines%
\wraplines=5%
%
\newbox\@authorfigbox%
\newskip\@authorfigboxdim%
%

\newskip\biofigadjskip%
\biofigadjskip=0pt%
%
\newenvironment{biography}[2]{\par\addvspace{10.5pt plus3.375pt minus1.6875pt}%\lineno@off%
\def\author##1{\textbf{##1}}%
\def\@authorfig{{#1}}%
\setbox\@authorfigbox=\hbox{#1}%%10Nov16%%
\@authorfigboxdim=\wd\@authorfigbox%
\advance\@authorfigboxdim by 10pt
\if@dblspace\else\wraplines=7\fi%
%14pt%
\noindent{%
\ifx\@authorfig\@empty\else\unskip%
\begin{wrapfigure}[\wraplines]{l}[0pt]{\@authorfigboxdim}%{38.25mm}%
\vskip-25pt\vskip\biofigadjskip%
\@authorfig%
\end{wrapfigure}%
\fi%
#2%
\par%
}}{\par\addvspace{10.5pt plus3.375pt minus1.6875pt}}

\def\emph#1{\textit{#1}}

%%% Macros for Bibliography %%%
\endinput


==> anc/src/tex/beam_basis_multivariate_normal_macros.tex.template <==
\newcommand{\BeamMvnRrfMin}{${BEAMMVNRRFMIN}}
\newcommand{\BeamMvnRrfMax}{${BEAMMVNRRFMAX}}
\newcommand{\BeamMvnRrfMean}{${BEAMMVNRRFMEAN}}
\newcommand{\BeamMvnExtMin}{${BEAMMVNEXTMIN}}
\newcommand{\BeamMvnExtMax}{${BEAMMVNEXTMAX}}
\newcommand{\BeamMvnExtMean}{${BEAMMVNEXTMEAN}}


==> anc/src/tex/beam_basis_normal_macros.tex.template <==
\newcommand{\BeamNormalRrfMin}{${BEAMNORMALRRFMIN}}
\newcommand{\BeamNormalRrfMax}{${BEAMNORMALRRFMAX}}
\newcommand{\BeamNormalRrfMean}{${BEAMNORMALRRFMEAN}}
\newcommand{\BeamNormalExtMin}{${BEAMNORMALEXTMIN}}
\newcommand{\BeamNormalExtMax}{${BEAMNORMALEXTMAX}}
\newcommand{\BeamNormalExtMean}{${BEAMNORMALEXTMEAN}}


==> anc/src/tex/beam_fom_macros.tex.template <==
\newcommand{\BeamFomNdofs}{${BEAMFOMNDOFS}}
\newcommand{\BeamFomAssembly}{${BEAMFOMASSEMBLY}}
\newcommand{\BeamFomSolve}{${BEAMFOMSOLVE}}


==> anc/src/tex/beam_rom_multivariate_normal_macros.tex.template <==
\newcommand{\BeamMvnRomNdofs}{${BEAMMVNROMNDOFS}}
\newcommand{\BeamMvnRomMaxModes}{${BEAMMVNROMMAXMODES}}
\newcommand{\BeamMvnRomAssembly}{${BEAMMVNROMASSEMBLY}}
\newcommand{\BeamMvnRomSolve}{${BEAMMVNROMSOLVE}}


==> anc/src/tex/beam_rom_normal_macros.tex.template <==
\newcommand{\BeamNormalRomNdofs}{${BEAMNORMALROMNDOFS}}
\newcommand{\BeamNormalRomMaxModes}{${BEAMNORMALROMMAXMODES}}
\newcommand{\BeamNormalRomAssembly}{${BEAMNORMALROMASSEMBLY}}
\newcommand{\BeamNormalRomSolve}{${BEAMNORMALROMSOLVE}}


==> anc/src/tex/block_basis_multivariate_normal_macros.tex.template <==
\newcommand{\BlockMvnRrfMin}{${BLOCKMVNRRFMIN}}
\newcommand{\BlockMvnRrfMax}{${BLOCKMVNRRFMAX}}
\newcommand{\BlockMvnRrfMean}{${BLOCKMVNRRFMEAN}}
\newcommand{\BlockMvnExtMin}{${BLOCKMVNEXTMIN}}
\newcommand{\BlockMvnExtMax}{${BLOCKMVNEXTMAX}}
\newcommand{\BlockMvnExtMean}{${BLOCKMVNEXTMEAN}}


==> anc/src/tex/block_basis_normal_macros.tex.template <==
\newcommand{\BlockNormalRrfMin}{${BLOCKNORMALRRFMIN}}
\newcommand{\BlockNormalRrfMax}{${BLOCKNORMALRRFMAX}}
\newcommand{\BlockNormalRrfMean}{${BLOCKNORMALRRFMEAN}}
\newcommand{\BlockNormalExtMin}{${BLOCKNORMALEXTMIN}}
\newcommand{\BlockNormalExtMax}{${BLOCKNORMALEXTMAX}}
\newcommand{\BlockNormalExtMean}{${BLOCKNORMALEXTMEAN}}


==> anc/src/tex/block_fom_macros.tex.template <==
\newcommand{\BlockFomNdofs}{${BLOCKFOMNDOFS}}
\newcommand{\BlockFomAssembly}{${BLOCKFOMASSEMBLY}}
\newcommand{\BlockFomSolve}{${BLOCKFOMSOLVE}}


==> anc/src/tex/block_rom_multivariate_normal_macros.tex.template <==
\newcommand{\BlockMvnRomNdofs}{${BLOCKMVNROMNDOFS}}
\newcommand{\BlockMvnRomMaxModes}{${BLOCKMVNROMMAXMODES}}
\newcommand{\BlockMvnRomAssembly}{${BLOCKMVNROMASSEMBLY}}
\newcommand{\BlockMvnRomSolve}{${BLOCKMVNROMSOLVE}}


==> anc/src/tex/block_rom_normal_macros.tex.template <==
\newcommand{\BlockNormalRomNdofs}{${BLOCKNORMALROMNDOFS}}
\newcommand{\BlockNormalRomMaxModes}{${BLOCKNORMALROMMAXMODES}}
\newcommand{\BlockNormalRomAssembly}{${BLOCKNORMALROMASSEMBLY}}
\newcommand{\BlockNormalRomSolve}{${BLOCKNORMALROMSOLVE}}


==> anc/src/tex/figures/bamcolors.tex <==
\definecolor{BAMred1}{cmyk}{0.10, 1.00, 1.00, 0.00}
\definecolor{BAMred2}{cmyk}{0.30, 1.00, 1.00, 0.00}
\definecolor{BAMred3}{cmyk}{0.25, 1.00, 1.00, 0.35}
\definecolor{BAMblue1}{cmyk}{1.00, 0.00, 0.00, 0.00}
\definecolor{BAMblue2}{cmyk}{1.00, 0.40, 0.35, 0.25}
\definecolor{BAMblue3}{cmyk}{0.75, 0.00, 0.00, 0.80}
\definecolor{BAMblue4}{cmyk}{1.00, 0.70, 0.40, 0.70}
\definecolor{BAMyellow1}{cmyk}{0.00, 0.10, 1.00, 0.00}
\definecolor{BAMyellow2}{cmyk}{0.00, 0.25, 1.00, 0.15}
\definecolor{BAMyellow3}{cmyk}{0.00, 0.20, 1.00, 0.10}
\definecolor{BAMyellow4}{cmyk}{0.05, 0.40, 1.00, 0.20}
\definecolor{BAMgreen1}{cmyk}{0.20, 0.00, 1.00, 0.20}
\definecolor{BAMgreen2}{cmyk}{0.15, 0.00, 1.00, 0.50}
\definecolor{BAMgreen3}{cmyk}{0.75, 0.50, 1.00, 0.00}
\definecolor{BAMgreen4}{cmyk}{0.80, 0.60, 1.00, 0.50}
\definecolor{BAMgrad100}{cmyk}{0.45, 0.00, 0.00, 0.95}
\definecolor{BAMgrad080}{cmyk}{0.36, 0.00, 0.00, 0.76}
\definecolor{BAMgrad050}{cmyk}{0.225,0.00, 0.00, 0.475}
\definecolor{BAMgrad020}{cmyk}{0.09, 0.00, 0.00, 0.19}
\definecolor{BAMgrad010}{cmyk}{0.045, 0.00, 0.00, 0.095}


==> anc/src/tex/figures/beam_coarse_grid.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{bm}

\usepackage{tikz}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}

\usepackage[active, tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength\PreviewBorder{2mm}

\input{./bamcolors.tex}

\begin{document}
\begin{tikzpicture}
	\tikzstyle{every node}=[font=\normalsize]
	\def\a{0.35cm}
	\pgfmathsetmacro\N{5}
	\pgfmathsetmacro\Nx{6 * \N}
	\pgfmathsetmacro\L{\Nx * \a}
	% vertical lines
	\foreach \x in {0, 1, 2, ..., \Nx}{
		\draw (\x * \a, 0.0)--(\x * \a, \N * \a);
	}
	% horizontal lines
	\foreach \y in {0, 1, 2, ..., \N}{
		\draw (0.0, \y * \a)--(\Nx * \a, \y * \a);
	}
	\foreach \x in {1, 2, ..., 28}{
		\foreach \y in {1, 2, 3}{
			\draw[fill=BAMgrad020] (\x * \a, \y * \a) rectangle ++(\a, \a);
	}
}
	% inner 
	\draw[fill=BAMgrad020] (\a * \Nx / 2, \a * \N - 3 * \a) rectangle ++ (\a, \a) node[midway] {};

	% homogeneous dirichlet left
	\draw[fill=BAMblue1] (0, 0) rectangle ++(\a, \a) node[midway] {$1$};
	\draw[fill=BAMblue1] (0, 1 * \a) rectangle ++(\a, \a) node[midway] {$2$};
	\draw[fill=BAMblue1] (0, 2 * \a) rectangle ++(\a, \a) node[midway] {$3$};
	\draw[fill=BAMblue1] (0, 3 * \a) rectangle ++(\a, \a) node[midway] {$4$};
	\draw[fill=BAMblue1] (0, 4 * \a) rectangle ++(\a, \a) node[midway] {$5$};

	% inhomogeneous neumann right
	\draw[fill=BAMred1] (\L - \a, 0) rectangle ++(\a, \a) node[midway] {};
	\draw[fill=BAMred1] (\L - \a, 1 * \a) rectangle ++(\a, \a) node[midway] {};
	\draw[fill=BAMred1] (\L - \a, 2 * \a) rectangle ++(\a, \a) node[midway] {};
	\draw[fill=BAMred1] (\L - \a, 3 * \a) rectangle ++(\a, \a) node[midway] {};
	\draw[fill=BAMred1] (\L - \a, 4 * \a) rectangle ++(\a, \a) node[midway] {};

	% neumann bottom-top
	\foreach \x in {1, 2, ..., 28}{
		\draw[fill=BAMyellow1] (\a * \x, 0) rectangle ++(\a, \a);
		\draw[fill=BAMyellow1] (\a * \x, 4 * \a) rectangle ++(\a, \a);
	}
	\draw[fill=BAMyellow1] (\a *\Nx / 2, 0) rectangle ++(\a, \a) node[midway] {};
	\draw[fill=BAMyellow1] (\a *\Nx / 2, 4 * \a) rectangle ++(\a, \a) node[midway] {};

\end{tikzpicture}
\end{document}


==> anc/src/tex/figures/beam_config_examples.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{bm}

\usepackage{tikz}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}

\usepackage[active, tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength\PreviewBorder{2mm}

\input{./bamcolors.tex}

\begin{document}
\begin{tikzpicture}
	\tikzstyle{every node}=[font=\normalsize]
	\def\a{0.8cm}
	% omega 1
	\draw (0, 0) coordinate (S1) rectangle (2 * \a, 2 * \a) coordinate (E1) node[pos=0.25] {$\varOmega_1$};
	\draw[dashed, BAMgrad020] (-0.1cm, -0.1cm) rectangle (2.1 * \a, 2.1 * \a) node[pos=1., above] {$\hat\varOmega_1$};
	\draw (0, \a) -- (2 * \a, \a);
	\draw (\a, 0) -- (\a, 2 * \a);
	\draw[BAMred1, thick] (0, 2 * \a) -- (2 * \a, 2 * \a) -- (2 * \a, 0);
	\draw[BAMblue2, thick] (0, 0) -- (0, 2 * \a);
	\draw[BAMyellow1, thick] (0, 0) -- (2 * \a, 0);
	% omega 2
	\begin{scope}[xshift=3 * \a]
		\draw (0, 0) rectangle (2 * \a, 3 * \a);
		\draw[dashed, BAMgrad020] (-0.1cm, -0.1cm) rectangle (2.1 * \a, 3.1 * \a) node[pos=1., above] {$\hat\varOmega_{2}$};
		\draw (0, \a) -- (2 * \a, \a);
		\draw (0, 2 * \a) -- (2 * \a, 2 * \a);
		\draw (\a, 0) -- (\a, 3 * \a);
		\node at (0.5 * \a, 1.5 * \a) {$\varOmega_{2}$};
		\draw[BAMred1, thick] (0, 3 * \a) -- (2 * \a, 3 * \a) -- (2 * \a, 0);
		\draw[BAMblue2, thick] (0, 0) -- (0, 3 * \a);
		\draw[BAMyellow1, thick] (0, 0) -- (2 * \a, 0);
	\end{scope}
	% omega 3
	\begin{scope}[xshift=6 * \a]
		\draw (0, 0) rectangle (2 * \a, 3 * \a);
		\draw[dashed, BAMgrad020] (-0.1cm, -0.1cm) rectangle (2.1 * \a, 3.1 * \a) node[pos=1., above] {$\hat\varOmega_{3}$};
		\draw (0, \a) -- (2 * \a, \a);
		\draw (0, 2 * \a) -- (2 * \a, 2 * \a);
		\draw (\a, 0) -- (\a, 3 * \a);
		\node at (0.5 * \a, 1.5 * \a) {$\varOmega_{3}$};
		\draw[BAMred1, thick] (0, 3 * \a) -- (2 * \a, 3 * \a) -- (2 * \a, 0) -- (0, 0);
		\draw[BAMblue2, thick] (0, 0) -- (0, 3 * \a);
	\end{scope}
	% omega 4
	\begin{scope}[xshift=9 * \a]
		\draw (0, 0) rectangle (2 * \a, 3 * \a);
		\draw[dashed, BAMgrad020] (-0.1cm, -0.1cm) rectangle (2.1 * \a, 3.1 * \a) node[pos=1., above] {$\hat\varOmega_{4}$};
		\draw (0, \a) -- (2 * \a, \a);
		\draw (0, 2 * \a) -- (2 * \a, 2 * \a);
		\draw (\a, 0) -- (\a, 3 * \a);
		\node at (0.5 * \a, 1.5 * \a) {$\varOmega_{4}$};
		\draw[BAMred1, thick] (2 * \a, 3 * \a) -- (2 * \a, 0) -- (0, 0);
		\draw[BAMblue2, thick] (0, 0) -- (0, 3 * \a);
		\draw[BAMyellow1, thick] (0, 3 * \a) -- (2 * \a, 3 * \a);
	\end{scope}
	% omega 5
	\begin{scope}[xshift=12 * \a]
		\draw (0, 0) rectangle (2 * \a, 2 * \a);
		\draw[dashed, BAMgrad020] (-0.1cm, -0.1cm) rectangle (2.1 * \a, 2.1 * \a) node[pos=1., above] {$\hat\varOmega_{5}$};
		\draw (0, \a) -- (2 * \a, \a);
		\draw (\a, 0) -- (\a, 2 * \a);
		\node at (0.5 * \a, 1.5 * \a) {$\varOmega_{5}$};
		\draw[BAMred1, thick] (0, 0) -- (2 * \a, 0) -- (2 * \a, 2 * \a);
		\draw[BAMblue2, thick] (0, 0) -- (0, 2 * \a);
		\draw[BAMyellow1, thick] (0, 2 * \a) -- (2 * \a, 2 * \a);
	\end{scope}

\end{tikzpicture}
\end{document}


==> anc/src/tex/figures/beam_sketch.pdf_tex <==
%% Creator: Inkscape inkscape 0.92.4, www.inkscape.org
%% PDF/EPS/PS + LaTeX output extension by Johan Engelen, 2010
%% Accompanies image file 'beam_sketch.pdf' (pdf, eps, ps)
%%
%% To include the image in your LaTeX document, write
%%   \input{<filename>.pdf_tex}
%%  instead of
%%   \includegraphics{<filename>.pdf}
%% To scale the image, write
%%   \def\svgwidth{<desired width>}
%%   \input{<filename>.pdf_tex}
%%  instead of
%%   \includegraphics[width=<desired width>]{<filename>.pdf}
%%
%% Images with a different path to the parent latex file can
%% be accessed with the `import' package (which may need to be
%% installed) using
%%   \usepackage{import}
%% in the preamble, and then including the image with
%%   \import{<path to file>}{<filename>.pdf_tex}
%% Alternatively, one can specify
%%   \graphicspath{{<path to file>/}}
%% 
%% For more information, please see info/svg-inkscape on CTAN:
%%   http://tug.ctan.org/tex-archive/info/svg-inkscape
%%
\begingroup%
  \makeatletter%
  \providecommand\color[2][]{%
    \errmessage{(Inkscape) Color is used for the text in Inkscape, but the package 'color.sty' is not loaded}%
    \renewcommand\color[2][]{}%
  }%
  \providecommand\transparent[1]{%
    \errmessage{(Inkscape) Transparency is used (non-zero) for the text in Inkscape, but the package 'transparent.sty' is not loaded}%
    \renewcommand\transparent[1]{}%
  }%
  \providecommand\rotatebox[2]{#2}%
  \newcommand*\fsize{\dimexpr\f@size pt\relax}%
  \newcommand*\lineheight[1]{\fontsize{\fsize}{#1\fsize}\selectfont}%
  \ifx\svgwidth\undefined%
    \setlength{\unitlength}{382.13984535bp}%
    \ifx\svgscale\undefined%
      \relax%
    \else%
      \setlength{\unitlength}{\unitlength * \real{\svgscale}}%
    \fi%
  \else%
    \setlength{\unitlength}{\svgwidth}%
  \fi%
  \global\let\svgwidth\undefined%
  \global\let\svgscale\undefined%
  \makeatother%
  \begin{picture}(1,0.35646309)%
    \lineheight{1}%
    \setlength\tabcolsep{0pt}%
    \put(0,0){\includegraphics[width=\unitlength,page=1]{beam_sketch_raw.pdf}}%
    \put(0.05142563,0.34480666){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.05565074\unitlength}\raggedright \end{minipage}}}%
    \put(0.06812086,0.33038889){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.06232883\unitlength}\raggedright $y$\end{minipage}}}%
    \put(0.94406366,0.0509707){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.09683226\unitlength}\raggedright $x$\end{minipage}}}%
    \put(0.91846433,0.14780302){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.08013712\unitlength}\raggedright $M$\end{minipage}}}%
    \put(0.80604979,0.22908737){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.14691795\unitlength}\raggedright $(L, c)$\end{minipage}}}%
    \put(0.05411165,0.03239996){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.14200593\unitlength}\raggedright $(0, 0)$\end{minipage}}}%
    \put(0.80658987,0.03230463){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.15016898\unitlength}\raggedright $(L, 0)$\end{minipage}}}%
    \put(0.06976468,0.22997435){\color[rgb]{0,0,0}\makebox(0,0)[lt]{\begin{minipage}{0.14469195\unitlength}\raggedright $(0, c)$\end{minipage}}}%
  \end{picture}%
\endgroup%


==> anc/src/tex/figures/beam_sketch.tex <==
\documentclass{standalone}

\usepackage{graphicx}
\usepackage{color}

\begin{document}
	\def\svgwidth{\textwidth}
	\input{./beam_sketch.pdf_tex}
\end{document}


==> anc/src/tex/figures/block_sketch.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{bm}

\usepackage{tikz}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}

\usepackage[active, tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength\PreviewBorder{2mm}

\input{./bamcolors.tex}

\begin{document}
\begin{tikzpicture}
	\tikzstyle{every node}=[font=\normalsize]
	\def\a{0.5cm}
	\pgfmathsetmacro\Nx{5}
	\pgfmathsetmacro\Ny{5}
	% vertical lines
	\foreach \x in {0, 1, 2, ..., \Nx}{
		\draw (\x * \a, 0.0)--(\x * \a, \Nx * \a);
	}
	% horizontal lines
	\foreach \y in {0, 1, 2, ..., \Ny}{
		\draw (0.0, \y * \a)--(\Nx * \a, \y * \a);
	}
    % draw dirichlet boundary Σ_D:= \partial\varOmega
    \draw[BAMred1, thick] (0, 0) -- (\Nx*\a, 0) -- (\Nx*\a, \Nx*\a) -- (0, \Nx*\a) -- cycle;

    \coordinate (S) at (0, \Nx*\a / 2);
    \path (S) ++(-0.5, 0) coordinate (Sm);
    \node at (Sm) {\textcolor{BAMred1}{$\varSigma_{\mathrm{D}}$}};
\end{tikzpicture}
\end{document}


==> anc/src/tex/figures/domain_partitions.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{tikz}
\usetikzlibrary{positioning}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}
\input{./bamcolors.tex}

\begin{document}
\begin{tikzpicture}
	\begin{scope}[xshift=-0.5 * \textwidth]
		\pgfmathsetmacro\w{5}
		\pgfmathsetmacro\h{0.6 * \w}
		\draw[BAMred1, thick] (0, 0) -- (\w, 0);
		\draw[BAMred1, thick] (0, \h) -- (\w, \h);
		\draw[BAMblue2, thick] (\w, 0) -- (\w, \h);
		\draw[BAMblue2, thick] (0, 0) -- (0, \h);
		% domain node
		\node at (\w / 2, \h / 2) {$\varOmega_{\mathrm{gl}}$};
		% dirichlet
		\coordinate (L) at (0, \h / 2);
		\path (L) ++(-0.5, 0) coordinate (LL);
		\node at (LL) {$\varSigma_{\mathrm{D}}$};
		\coordinate (R) at (\w, \h / 2);
		\path (R) ++(+0.5, 0) coordinate (RR);
		\node at (RR) {$\varSigma_{\mathrm{D}}$};
		% neumann
		\coordinate (B) at (\w / 2, 0);
		\path (B) ++(0, -0.5) coordinate (BB);
		\node at (BB) {$\varSigma_{\mathrm{N}}$};
		\coordinate (T) at (\w / 2, \h);
		\path (T) ++(0, +0.5) coordinate (TT);
		\node at (TT) {$\varSigma_{\mathrm{N}}$};
	\end{scope}
	\begin{scope}[xshift=0.0 * \textwidth]
		\pgfmathsetmacro\w{5}
		\pgfmathsetmacro\h{0.6 * \w}
		\pgfmathsetmacro\Nx{5}
		\pgfmathsetmacro\Ny{0.6 * \Nx}
		\pgfmathsetmacro\nx{25}
		\pgfmathsetmacro\ny{0.6 * \nx}
		% highlight subdomain
		\draw[fill, BAMgrad010] (\w / \Nx, \h / \Ny) coordinate (S) rectangle ++(\w / \Nx, \h / \Ny);
		% fine grid color
		\def\fc{BAMgrad020}
		\draw[\fc] (0, 0) rectangle (\w, \h);
		% vertical lines
		\foreach \x in {0, 1, 2, ..., \nx}{
			\draw[\fc] (\x / \nx * \w, 0.0)--(\x / \nx * \w, \h);
		}
		% horizontal lines
		\foreach \y in {0, 1, 2, ..., \ny}{
			\draw[\fc] (0, \y / \ny * \h)--(\w, \y / \ny * \h);
		}
		% coarse grid color
		\def\cc{BAMblue1}
		% vertical lines
		\foreach \x in {0, 1, 2, ..., \Nx}{
			\draw[\cc] (\x / \Nx * \w, 0.0)--(\x / \Nx * \w, \h);
		}
		% horizontal lines
		\foreach \y in {0, 1, 2, ..., \Ny}{
			\draw[\cc] (0, \y / \Ny * \h)--(\w, \y / \Ny * \h);
		}
		% annotate subdomain
		\path (S) ++(\w / \Nx / 2, \w / \Nx / 2) coordinate (Scenter);
		\node at (Scenter) {$\varOmega_i$};
		\node[below = \w / \Nx / 2 of Scenter] (bottom) {$\varGamma^i_1$};
		\node[right = \w / \Nx / 2 of Scenter] (right) {$\varGamma^i_2$};
		\node[above = \w / \Nx / 2 of Scenter] (top) {$\varGamma^i_3$};
		\node[left = \w / \Nx / 2 of Scenter] (left) {$\varGamma^i_4$};
	\end{scope}
\end{tikzpicture}
\end{document}


==> anc/src/tex/figures/lpanel_configurations.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{bm}
\usepackage{tikz}
\usetikzlibrary{%
	calc,
	patterns,
	decorations.pathreplacing,%
	decorations.pathmorphing%
}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}

\usepackage[active, tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength\PreviewBorder{2mm}

\input{bamcolors.tex}

\newcommand{\DrawTriangle}[3]{% x, y, a
        \draw[] (#1, #2) -- (#1-#3, #2-#3) -- (#1+#3, #2-#3) -- cycle;
}

\begin{document}

\begin{tikzpicture}[
	baseline,
	fixed/.style={
		postaction={draw,decorate,decoration={border,angle=-45,
			    amplitude=0.12cm,segment length=0.5mm}}},
	]
	\tikzstyle{every node}=[font=\footnotesize]
	\def\L{4.0cm}
	\pgfmathsetmacro\M{4.0-0.2}
	\pgfmathsetmacro\EPS{0.00001cm}
	\pgfmathsetmacro\h{\L / 10cm}
	\draw[step=\h, black, thin] (\EPS, 0) grid (\L, \L);
	\draw[step=\h, black, thin] (-\L, 0) grid (0, \L);
	\draw[step=\h, black, thin] (-\L, -\L) grid (0, -\EPS);
	\DrawTriangle{-\L}{-\L}{0.16cm}
	\draw[black, line width=.5pt, fixed] (-\L-0.15cm, -\L-0.16cm) --+(0.30cm, 0);
	\foreach \x in {0.0, 0.4, 0.8, ..., \M}{
		\DrawTriangle{-\x cm}{-\L}{0.12cm}
		\draw[black, line width=.5pt, fixed] (-\x cm - 0.15cm, -\L-0.16cm) --+(0.3cm, 0.0);
	}
	\draw[thick, stealth-] (\L-\h cm, 0) -- +(0, - 2.5 * \h) coordinate (F) node [right] {\normalsize$F, \hat{u}$};
    \draw[thick, stealth-] (\L-\h cm/2 , 0) -- +(0, - 1.25 * \h);
    \draw[thick, stealth-] (\L-\h cm - \h cm/2 , 0) -- +(0, - 1.25 * \h);
    \draw[thick] (\L, 0) -- (F);
    \draw[thick] (\L-\h cm-\h cm, 0) -- (F);

	\def\homneu{BAMyellow1}% configuration color
	\def\mixed{BAMred1}%
	\foreach \x in {0, 1, ..., 8}{
		\foreach \y in {1, 2, ..., 8}{
			\draw[fill=BAMgrad020] (\x * \h, \y * \h) rectangle +(\h, \h);
		}
	}
	\foreach \x in {1, 2, ..., 9}{
		\foreach \y in {0, 1, ..., 8}{
			\draw[fill=BAMgrad020] (-\x * \h, \y * \h) rectangle +(\h, \h);
		}
	}
	\foreach \x in {2, 3, ..., 9}{
		\foreach \y in {0, 1, ..., 9}{
			\draw[fill=BAMgrad020] (-\x * \h, -\y * \h) rectangle +(\h, \h);
		}
	}
	\draw[fill=BAMgrad020] (0, 3 * \h) rectangle +(\h, \h) node[midway] {};
	\foreach \x in {2, 3, ..., 9}{
		\draw[fill=BAMblue1] (-\x * \h, -10 * \h) rectangle +(\h, \h);
	}
	\foreach \y in {-9, -8, ..., 9}{
		\draw[fill=\homneu] (-10 * \h, \y * \h) rectangle +(\h, \h);
	}
	\foreach \x in {-9, -8, ..., 8}{
		\draw[fill=\homneu] (\x * \h, 9 * \h) rectangle +(\h, \h);
	}
	\foreach \x in {0, 1, ..., 8}{
		\draw[fill=\homneu] (\x * \h, 0 * \h) rectangle +(\h, \h);
	}
	\foreach \y in {-9, -8, ..., 0}{
		\draw[fill=\homneu] (-\h, \y*\h) rectangle +(\h, \h);
	}
	\foreach \y in {1, 2, ..., 8}{
		\draw[fill=\homneu] (9 * \h, \y*\h) rectangle +(\h, \h);
	}


	\draw[fill=\homneu] (0, 0) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (5 * \h, 0) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (-1 * \h, -5 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (-1 * \h, -1 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (-1 * \h, 0 * \h) rectangle +(\h, \h) node[midway] {};

    % inhomogeneus neumann
	\draw[fill=\homneu] (7 * \h, 0) rectangle +(\h, \h) node[midway] {};
	\draw[fill=BAMred1] (8 * \h, 0) rectangle +(\h, \h) node[midway] {};
	\draw[fill=BAMred1] (9 * \h, 0) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (9 * \h, 1 * \h) rectangle +(\h, \h) node[midway] {};

    % homogeneus neumann
	\draw[fill=\homneu] (9 * \h, 5 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (9 * \h, 9 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (0, 9 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (-10 * \h, 9 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=\homneu] (-10 * \h, 0 * \h) rectangle +(\h, \h) node[midway] {};

    % homogeneous dirichlet
	\draw[fill=BAMblue1] (-10 * \h, -10 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=BAMblue1] (-5 * \h, -10 * \h) rectangle +(\h, \h) node[midway] {};
	\draw[fill=BAMblue1] (-1 * \h, -10 * \h) rectangle +(\h, \h) node[midway] {};

	\node at (0.0, -2.8) {};% pseudonode necessary for alignment
	% \draw (current bounding box.south east) rectangle (current bounding box.north west);
\end{tikzpicture}

\end{document}


==> anc/src/tex/figures/lpanel_sketch.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{bm}
\usepackage{tikz}
\usetikzlibrary{%
	calc,
	patterns,
	decorations.pathreplacing,%
	decorations.pathmorphing%
}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}
\usepackage{stanli}

\usepackage[active, tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength\PreviewBorder{2mm}

\input{bamcolors.tex}

\newcommand{\DrawTriangle}[3]{% x, y, a
        \draw[] (#1, #2)--(#1-#3, #2-#3)--(#1+#3, #2-#3)--cycle;
}

\begin{document}
\begin{tikzpicture}[
	baseline,
	scale=1.0,
	fixed/.style={
		postaction={draw,decorate,decoration={border,angle=-45,
			    amplitude=0.12cm,segment length=0.5mm}}},
	]
	\tikzstyle{every node}=[font=\normalsize]
	\def\L{4.0cm}
	\pgfmathsetmacro\M{4.0-0.2}
	\pgfmathsetmacro\EPS{0.00001cm}
	\pgfmathsetmacro\h{\L / 10cm}
	\draw[black, ultra thick, fill=BAMgrad020] (0, 0) -- (\L, 0) -- (\L, \L) -- (-\L, \L) -- (-\L, -\L) -- (0, -\L) -- cycle;
	\DrawTriangle{-\L}{-\L}{0.16cm}
	\draw[black, line width=.5pt, fixed] (-\L-0.15cm, -\L-0.16cm) --+(0.30cm, 0);
	\foreach \x in {0.0, 0.4, 0.8, ..., \M}{
		\DrawTriangle{-\x cm}{-\L}{0.12cm}
		\draw[black, line width=.5pt, fixed] (-\x cm - 0.15cm, -\L-0.16cm) --+(0.3cm, 0.0);
	}
	\draw[thick, stealth-] (\L-\h cm, 0) -- +(0, - 2.5 * \h) coordinate (F) node [right] {$F, \hat{u}$};
    \draw[thick, stealth-] (\L-\h cm/2 , 0) -- +(0, - 1.25 * \h);
    \draw[thick, stealth-] (\L-\h cm - \h cm/2 , 0) -- +(0, - 1.25 * \h);
    \draw[thick] (\L, 0) -- (F);
    \draw[thick] (\L-\h cm-\h cm, 0) -- (F);
	\point{a}{\L}{0.0};
	\point{b}{\L}{\L};
	\dimensioning{2}{a}{b}{-\L-0.4cm}[$200\,\mathrm{mm}$];
	\point{c}{\L}{-\L};
	\dimensioning{2}{c}{a}{-\L-0.4cm}[$200\,\mathrm{mm}$];
	\point{d}{-\L}{-\L-0.5cm};
	\point{e}{0.0}{-\L-0.5cm};
	\dimensioning{1}{d}{e}{-\L-0.75cm}[$200\,\mathrm{mm}$];
	\point{f}{\L-\h cm}{-\L-0.5cm};
	\dimensioning{1}{e}{f}{-\L-0.75cm}[$180\,\mathrm{mm}$];
	\point{g}{\L}{-\L-0.5cm};
	\dimensioning{1}{f}{g}{-\L-0.75cm}[$20\,\mathrm{mm}$];
\end{tikzpicture}
\end{document}


==> anc/src/tex/figures/lpanel_specimen_with_rce.tex <==
\documentclass{standalone}

\usepackage{amsmath}
\usepackage{bm}
\usepackage{tikz}
\usetikzlibrary{%
	calc,%
	patterns,%
	decorations.pathreplacing,%
	decorations.pathmorphing,%
	arrows.meta,%
}
\usepackage{pgfplots}
\pgfplotsset{compat=1.16}
\usepackage{stanli}

\usepackage[active, tightpage]{preview}
\PreviewEnvironment{tikzpicture}
\setlength\PreviewBorder{2mm}

\input{bamcolors.tex}

\newcommand{\DrawTriangle}[3]{% x, y, a
	\draw[] (#1, #2)-- (#1-#3, #2-#3)-- (#1+#3, #2-#3)--cycle;
}
\pgfdeclarelayer{mybg}
\pgfsetlayers{mybg, main}

\begin{document}
\begin{tikzpicture}[
	baseline,
	scale=1.0,
	fixed/.style={
		postaction={draw,decorate,decoration={border,angle=-45,
			    amplitude=0.12cm,segment length=0.5mm}}},
	]
	\tikzstyle{every node}=[font=\Large]
	\def\L{4.0cm}
	\pgfmathsetmacro\M{4.0-0.2}
	\pgfmathsetmacro\EPS{0.00001cm}
	\pgfmathsetmacro\h{\L / 10cm}

	% first put RVE on main layer
	\draw[BAMred2, thick] (0, 0) coordinate (za) -- (\h, 0) coordinate (zb) -- (\h, \h) coordinate (zc) --(0, \h) coordinate (zd) -- cycle;
	\node[inner sep=0] (rce) at (10cm, 1cm) {\includegraphics[scale=0.8]{./rce_noaxis_cropped.png}};
	% put everything else on background layer
	\begin{pgfonlayer}{mybg}
		\draw[black, ultra thick, fill=BAMgrad020] (0, 0) -- (\L, 0) -- (\L, \L) -- (-\L, \L) -- (-\L, -\L) -- (0, -\L) -- cycle;
		\DrawTriangle{-\L}{-\L}{0.16cm}
		\draw[black, line width=.5pt, fixed] (-\L-0.15cm, -\L-0.16cm) --+(0.30cm, 0);
		\foreach \x in {0.0, 0.4, 0.8, ..., \M}{
			\DrawTriangle{-\x cm}{-\L}{0.12cm}
			\draw[black, line width=.5pt, fixed] (-\x cm - 0.15cm, -\L-0.16cm) --+(0.3cm, 0.0);
		}
		\draw[ultra thick, stealth-] (\L-\h cm, 0) -- +(0, - 2.5 * \h) coordinate (F) node [right] {$F, \hat{u}$};
		\point{a}{\L}{0.0};
		\point{b}{\L}{\L};
		\dimensioning{2}{a}{b}{-\L-0.4cm}[$200\,\mathrm{mm}$];
		\point{c}{\L}{-\L};
		\dimensioning{2}{c}{a}{-\L-0.4cm}[$200\,\mathrm{mm}$];
		\point{d}{-\L}{-\L-0.5cm};
		\point{e}{0.0}{-\L-0.5cm};
		\dimensioning{1}{d}{e}{-\L-0.75cm}[$200\,\mathrm{mm}$];
		\point{f}{\L-\h cm}{-\L-0.5cm};
		\dimensioning{1}{e}{f}{-\L-0.75cm}[$180\,\mathrm{mm}$];
		\point{g}{\L}{-\L-0.5cm};
		\dimensioning{1}{f}{g}{-\L-0.75cm}[$20\,\mathrm{mm}$];
		% bounding box for alignment
		% \draw (current bounding box.south east) rectangle (current bounding box.north west);
		% somehow pgfonlayer ignores onslide command
		\draw[BAMred2, thick] (za)--(rce.south west);
		\draw[BAMred2, thick] (zb)--(rce.south east);
		\draw[BAMred2, thick] (zc)--(rce.north east);
		\draw[BAMred2, thick] (zd)--(rce.north west);
	\end{pgfonlayer}
\end{tikzpicture}
\end{document}


==> anc/src/tex/figures/oversampling_domain.tex <==
\documentclass[12pt]{standalone}

\usepackage{amsmath}
\usepackage{tikz}
\input{./bamcolors.tex}

\begin{document}
    \begin{tikzpicture}
        \def\a{3.0cm}
	\draw[dashed, draw=BAMgrad050] (-0.1, -0.1) rectangle (\a+0.1cm, \a+0.1cm) node[pos=1, BAMgrad050, right] {$\hat\varOmega$};
	\draw[thick, draw=BAMred1, fill=BAMgrad010] (0, 0) rectangle (\a, \a); 
	\node[below, BAMred1] at (0, 0) {$\varGamma_{\mu}$};
        \draw[black!40!white, thick] (\a/3, 0)--(\a/3, \a);
        \draw[black!40!white, thick] (2 * \a/3, 0)--(2 * \a/3, \a);
        \draw[black!40!white, thick] (0, \a/3)--(\a, \a/3);
        \draw[black!40!white, thick] (0, 2 * \a/3)--(\a, 2*\a/3);
        \begin{scope}[xshift=\a / 3, yshift=\a / 3]
            \node at (\a/6, \a/6) {\textcolor{BAMblue2}{$\varOmega_i$}};
            \draw[BAMblue2, dashed] (-0.1, -0.1) rectangle (\a/3+\a/30, \a/3+\a/30);
        \end{scope}

    \end{tikzpicture}
\end{document}


==> anc/src/tex/lpanel_basis_multivariate_normal_macros.tex.template <==
\newcommand{\LpanelMvnRrfMin}{${LPANELMVNRRFMIN}}
\newcommand{\LpanelMvnRrfMax}{${LPANELMVNRRFMAX}}
\newcommand{\LpanelMvnRrfMean}{${LPANELMVNRRFMEAN}}
\newcommand{\LpanelMvnExtMin}{${LPANELMVNEXTMIN}}
\newcommand{\LpanelMvnExtMax}{${LPANELMVNEXTMAX}}
\newcommand{\LpanelMvnExtMean}{${LPANELMVNEXTMEAN}}


==> anc/src/tex/lpanel_basis_normal_macros.tex.template <==
\newcommand{\LpanelNormalRrfMin}{${LPANELNORMALRRFMIN}}
\newcommand{\LpanelNormalRrfMax}{${LPANELNORMALRRFMAX}}
\newcommand{\LpanelNormalRrfMean}{${LPANELNORMALRRFMEAN}}
\newcommand{\LpanelNormalExtMin}{${LPANELNORMALEXTMIN}}
\newcommand{\LpanelNormalExtMax}{${LPANELNORMALEXTMAX}}
\newcommand{\LpanelNormalExtMean}{${LPANELNORMALEXTMEAN}}


==> anc/src/tex/lpanel_fom_macros.tex.template <==
\newcommand{\LpanelFomNdofs}{${LPANELFOMNDOFS}}
\newcommand{\LpanelFomAssembly}{${LPANELFOMASSEMBLY}}
\newcommand{\LpanelFomSolve}{${LPANELFOMSOLVE}}


==> anc/src/tex/lpanel_rom_multivariate_normal_macros.tex.template <==
\newcommand{\LpanelMvnRomNdofs}{${LPANELMVNROMNDOFS}}
\newcommand{\LpanelMvnRomMaxModes}{${LPANELMVNROMMAXMODES}}
\newcommand{\LpanelMvnRomAssembly}{${LPANELMVNROMASSEMBLY}}
\newcommand{\LpanelMvnRomSolve}{${LPANELMVNROMSOLVE}}


==> anc/src/tex/lpanel_rom_normal_macros.tex.template <==
\newcommand{\LpanelNormalRomNdofs}{${LPANELNORMALROMNDOFS}}
\newcommand{\LpanelNormalRomMaxModes}{${LPANELNORMALROMMAXMODES}}
\newcommand{\LpanelNormalRomAssembly}{${LPANELNORMALROMASSEMBLY}}
\newcommand{\LpanelNormalRomSolve}{${LPANELNORMALROMSOLVE}}


==> anc/src/tex/merged_macros.tex <==
\newcommand{\BeamMvnRrfMin}{1.77}
\newcommand{\BeamMvnRrfMax}{19.76}
\newcommand{\BeamMvnRrfMean}{7.84}
\newcommand{\BeamMvnExtMin}{0.19}
\newcommand{\BeamMvnExtMax}{0.5}
\newcommand{\BeamMvnExtMean}{0.27}

\newcommand{\BeamNormalRrfMin}{1.64}
\newcommand{\BeamNormalRrfMax}{5.66}
\newcommand{\BeamNormalRrfMean}{3.49}
\newcommand{\BeamNormalExtMin}{0.18}
\newcommand{\BeamNormalExtMax}{0.6}
\newcommand{\BeamNormalExtMean}{0.24}

\newcommand{\BeamFomNdofs}{4204602.0}
\newcommand{\BeamFomAssembly}{2.92}
\newcommand{\BeamFomSolve}{35.79}

\newcommand{\BeamMvnRomNdofs}{3923.8}
\newcommand{\BeamMvnRomMaxModes}{15.2}
\newcommand{\BeamMvnRomAssembly}{0.3}
\newcommand{\BeamMvnRomSolve}{0.11}

\newcommand{\BeamNormalRomNdofs}{3925.8}
\newcommand{\BeamNormalRomMaxModes}{12.1}
\newcommand{\BeamNormalRomAssembly}{0.29}
\newcommand{\BeamNormalRomSolve}{0.1}

\newcommand{\BlockMvnRrfMin}{0.61}
\newcommand{\BlockMvnRrfMax}{2.82}
\newcommand{\BlockMvnRrfMean}{1.24}
\newcommand{\BlockMvnExtMin}{0.05}
\newcommand{\BlockMvnExtMax}{0.38}
\newcommand{\BlockMvnExtMean}{0.1}

\newcommand{\BlockNormalRrfMin}{0.48}
\newcommand{\BlockNormalRrfMax}{1.32}
\newcommand{\BlockNormalRrfMean}{0.81}
\newcommand{\BlockNormalExtMin}{0.04}
\newcommand{\BlockNormalExtMax}{0.18}
\newcommand{\BlockNormalExtMean}{0.08}

\newcommand{\BlockFomNdofs}{76402.0}
\newcommand{\BlockFomAssembly}{0.05}
\newcommand{\BlockFomSolve}{0.53}

\newcommand{\BlockMvnRomNdofs}{492.0}
\newcommand{\BlockMvnRomMaxModes}{32.8}
\newcommand{\BlockMvnRomAssembly}{0.0}
\newcommand{\BlockMvnRomSolve}{0.0}

\newcommand{\BlockNormalRomNdofs}{492.0}
\newcommand{\BlockNormalRomMaxModes}{29.4}
\newcommand{\BlockNormalRomAssembly}{0.0}
\newcommand{\BlockNormalRomSolve}{0.0}

\newcommand{\LpanelMvnRrfMin}{2.17}
\newcommand{\LpanelMvnRrfMax}{38.61}
\newcommand{\LpanelMvnRrfMean}{20.04}
\newcommand{\LpanelMvnExtMin}{0.26}
\newcommand{\LpanelMvnExtMax}{0.99}
\newcommand{\LpanelMvnExtMean}{0.55}

\newcommand{\LpanelNormalRrfMin}{1.79}
\newcommand{\LpanelNormalRrfMax}{6.54}
\newcommand{\LpanelNormalRrfMean}{4.58}
\newcommand{\LpanelNormalExtMin}{0.23}
\newcommand{\LpanelNormalExtMax}{0.84}
\newcommand{\LpanelNormalExtMean}{0.39}

\newcommand{\LpanelFomNdofs}{5042402.0}
\newcommand{\LpanelFomAssembly}{3.96}
\newcommand{\LpanelFomSolve}{53.98}

\newcommand{\LpanelMvnRomNdofs}{4522.0}
\newcommand{\LpanelMvnRomMaxModes}{34.5}
\newcommand{\LpanelMvnRomAssembly}{0.26}
\newcommand{\LpanelMvnRomSolve}{0.2}

\newcommand{\LpanelNormalRomNdofs}{4522.0}
\newcommand{\LpanelNormalRomMaxModes}{22.2}
\newcommand{\LpanelNormalRomAssembly}{0.26}
\newcommand{\LpanelNormalRomSolve}{0.19}


==> anc/src/tex/paper.tex <==
\documentclass[AMA,STIX1COL,doublespace]{WileyNJD-v2}

\usepackage{microtype}
\usepackage[utf8]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{dsfont}
\usepackage{physics}
\usepackage{nicefrac}
\usepackage{bm}
\usepackage{xcolor}
\usepackage{enumitem}
\usepackage{graphicx}
\usepackage{varioref}
\usepackage{tabularx}
\usepackage{booktabs}
\usepackage[caption=false]{subfig}
\usepackage[section]{placeins}
\usepackage{csquotes}
\usepackage{cleveref}
\usepackage[final,commandnameprefix=ifneeded]{changes}

\definechangesauthor[name={Philipp Diercks}, color=blue]{pd}

\renewcommand{\algorithmicrequire}{\textbf{Input:}}
\renewcommand{\algorithmicensure}{\textbf{Output:}}

% custom math operators
\DeclareMathOperator*{\dist}{dist}
\DeclareMathOperator*{\argmax}{arg\,max}

\articletype{Article Type}%

\received{<day> <Month>, <year>}
\revised{<day> <Month>, <year>}
\accepted{<day> <Month>, <year>}

\raggedbottom%

\input{merged_macros}
\newcommand{\LpanelFieldsNumModes}{12}
\newcommand{\NumReal}{20}

\begin{document}

\title{Multiscale modeling of linear elastic heterogeneous structures via localized model order reduction}

\author[1]{Philipp Diercks*}
\author[tue]{Karen Veroy}
\author[1]{Annika Robens-Radermacher}
\author[1]{Jörg F. Unger}

\authormark{\textsc{Diercks et al}}

\address[1]{\orgdiv{Department 7.7 Modeling and Simulation}, \orgname{Bundesanstalt für Materialforschung und -prüfung (BAM)}, \orgaddress{Unter den Eichen 87, 12205 \state{Berlin}, \country{Germany}}}

\address[tue]{\orgdiv{Centre for Analysis, Scientific Computing and Applications (CASA) Department of Mathematics and Computer Science}, \orgname{University of Eindhoven}, \orgaddress{P.O. Box 513, 5600 MB \state{Eindhoven}, \country{The Netherlands}}}

\corres{*Philipp Diercks, \orgaddress{Unter den Eichen 87, 12205 \state{Berlin}, \country{Germany}}, \email{philipp.diercks@bam.de}}

\presentaddress{\orgaddress{Unter den Eichen 87, 12205 \state{Berlin}, \country{Germany}}}

\abstract[Abstract]{%
In this paper, a methodology for fine scale modeling of large scale
linear elastic structures is proposed, which combines the variational multiscale method,
domain decomposition and model order reduction.
The influence of the fine scale on the coarse scale is modelled by the use
of an additive split of the displacement field, addressing applications
without a clear scale separation.
Local reduced spaces are constructed by solving an oversampling problem with 
random boundary conditions.
Herein, we inform the boundary conditions by a global reduced problem and compare
our approach using physically meaningful correlated samples with existing
approaches using uncorrelated samples.
The local spaces are designed such that the local contribution of each subdomain
can be coupled in a conforming way, which also preserves the sparsity
pattern of standard finite element assembly procedures.
Several numerical experiments show the accuracy and efficiency of the method, as well 
as its potential to reduce the size of the local spaces and the number
of training samples compared to the uncorrelated sampling.
}

\keywords{Multiscale methods; variational multiscale method; localized model order reduction; proper orthogonal decomposition; domain decomposition methods}

\jnlcitation{\cname{%
\author{P. Diercks}, 
\author{K. Veroy}, 
\author{A. Robens-Radermacher}, and 
\author{J. F. Unger}} (\cyear{2023}), 
\ctitle{Multiscale modeling of linear elastic heterogeneous structures via localized model order reduction}, \cjournal{International Journal for Numerical Methods in Engineering}, \cvol{2023;XX:X-X}.}

\maketitle

\section{Introduction}%
\label{sec:introduction}

\subsection{Multiscale modeling and model order reduction}%
\label{sub:multiscale_modeling_and_model_order_reduction}

Many problems in science and engineering involve multiple scales. 
With large heterogeneities present in spatial scales,
it is often insufficient to assume a homogeneous material in the analysis of a mechanical structure.
For example, the dispersed phases (particles or fibers) in a composite material may lead to fluctuations in the displacement field which cannot be captured by the phenomenological macroscale model. 
Therefore, in analyzing large scale structures, it is necessary to take into account the materials' fine scale heterogeneity to more accurately model the structure's behaviour.

It is often sufficient to predict macroscopic properties of the multiscale system based on a representative volume element (RVE) that preserves the geometrical complexity of the heterogeneous microstructure and accurately predicts effective material parameters.
Approaches based on computational homogenization, such as the FE$^2$ method (see e.\,g.~\cite{MieheKoch2002,FeyelCaboche2000,GeersKouznetsovaEtAl2010a,GeersKouznetsovaEtAl2010}) mitigate the issue of computational cost compared to full fine scale simulations, but the nested solution procedure is still a demanding task.
Therefore, many approaches~\cite{YvonnetHe2007,GouryKerfridenEtAl2014,HernandezOliverEtAl2014,GuoRokosVeroy2021} combining the FE$^2$ approach with model reduction of the fine scale problem exist.
These approaches rest on the assumption of \textit{separation of scales} and the
existence of an RVE\@; however, this is not the case in many applications,
e.\,g.\, for composite structures where simply the dimension of the fine scale
features is not much smaller than the macroscopic dimension, therefore breaking
the MMM-principle defined in~\cite{Hashin1983}, or in the presence of macroscopic
cracks emerging from the localization of microdefects~\cite{Gitman2006,GitmanEtAl2007}.

Thus, methods which address both scales simultaneously are needed.
Standard multiscale methods have emerged from the variational approaches to numerical homogenization, such as the variational multiscale method (VMM)~\cite{Hughes1995,HughesFeijooEtAl1998} or the multiscale finite element method (MsFEM)~\cite{HW1997}, which aim for a correction or stabilization of the conventional (coarse grid) discretization by including (unresolved) fine scale information into the global problem.
Important developments of the VMM include the works by M.\,Larson and A.\,Målqvist~\cite{LarsonMalqvist2005,LarsonMalqvist2007,LarsonMalqvist2009} and the local orthogonal decomposition (LOD)~\cite{MalqvistPeterseim2014}.
For a more detailed discussion on the history of numerical homogenization in the absence of a clear separation of scales we refer to Altmann~et~al.~\cite{AltmannHenningPeterseim2021}.

In addition, the significant increase in computational cost entailed with the resolution of the fine scale features in the numerical model makes the direct
solution of the problem infeasible.
In this work, this is addressed by the use of model order reduction techniques (see the textbooks~\cite{HesthavenRozzaStamm2016,QuarteroniManzoniNegri2016} for an introduction to the topic).
The high dimensional numerical problem (also termed high-fidelity approximation or full order model (FOM)) is replaced by a reduced order model (ROM) of small dimension, which is achieved by the projection of the original system of equations upon a low-dimensional subspace of the high-dimensional space in which the solution lives.
A key point is the construction of the reduced basis, which spans the low dimensional subspace, from a set of suitably selected high-fidelity solutions. 
In (now standard) reduced basis (RB) methods, the so-called snapshots are selected via the weak greedy algorithm~\cite{PrudhommeEtAl2002,VeroyEtAl2003}.
Another popular method for subspace construction is the proper orthogonal decomposition (POD)~\cite{HolmesEtAl2012,KunischVolkwein2002}.
However, efficient reduction of nonlinear problems in mechanics still poses a challenge due to the repeated evaluation of the nonlinear operator over the full domain.
Among others, well-known techniques to address this issue are the empirical interpolation method (EIM)~\cite{BarraultEtAl2004} and its discrete variant~\cite{Chaturantabut2010}, the hyper-reduction~\cite{Ryckelynck2005,Ryckelynck2009}, the energy-conserving sampling and weighting method~\cite{FarhatEtAl2014,FarhatEtAl2015} or the empirical cubature method~\cite{HernandezCaicedoFerrer2016}.
Moreover, more recent approaches~\cite{GuoHesthaven2018,RaissiEtAl2019} make use of machine learning methods to construct ROMs for nonlinear problems.

In the case of full fine scale simulations, limitations of established model order reduction techniques become apparent;
examples of such limitations include prohibitively large reduced spaces due to high dimensional parameter spaces or computationally expensive offline phases due to large computational domains.
To alleviate these shortcomings, methods combining multiscale methods, domain decomposition and model order reduction were developed.
Approaches of this kind are known as \textit{localized model order reduction methods}, and an extensive review is given by Buhr~et~al.~\cite{BuhrEtAlInBook2020}.
The main idea is the construction of local reduced spaces on subdomains, i.\,e.\ parts of the global domain, which are then coupled (either in a conforming or non-conforming way) to obtain a global approximation. 

\subsection{Contributions and relation to previous work}%
\label{sub:contributions_and_relation_to_previous_work}

In this work, we aim to provide a computationally efficient framework
for multiscale modeling of linear heterogeneous structures that is able to incorporate
localization phenomena as described in
\cref{sub:multiscale_modeling_and_model_order_reduction}.
While this contribution is limited to the linear case,
we suggest an approach that addresses both scales simultaneously and flexibly,
with a view towards future extensions to nonlinear material behaviour.

The proposed methodology features an additive split of the displacement field
into coarse and fine scale parts, based on the VMM\@.
The coarse scale basis functions are computed directly by extending standard
finite element shape functions on the boundary of local subdomains into
the interior of the respective subdomains.
Local approximation spaces for the fine scale part are constructed by exploiting possible fine scale solutions for a coarse grid element using the concept of oversampling first introduced in the context of the MsFEM~\cite{HW1997}.
To this end, a so-called transfer eigenvalue problem~\cite{BabuskaLipton2011,SmetanaPatera2016} (or oversampling problem) yielding local reduced spaces which are optimal in the sense of Kolmogorov is solved and the associated transfer operator is approximated by random sampling~\cite{BS2018}.
The novelty consists in the use of a \textit{multivariate normal} distribution \added[id=pd]{with non-zero mean given by the solution of a reduced global problem, and a covariance matrix with squared exponential kernel}
to sample the random boundary conditions.
To this end, algorithm 1 of~\cite{BS2018} is modified to inform the boundary
conditions of the oversampling problem by the solution of a reduced global problem,
incorporating the macroscopic displacement state of the structure of interest
into the training data.
Note that a similar approach to build local reduced spaces using interface basis functions (Lagrangian or Fourier bases) as boundary conditions was proposed in Iapichino~et~al.~\cite{IapichinoQuarteroniRozza2016}.
The difference is that Iapichino~et~al.\ prescribed these interface basis functions on the boundary of the subdomain of interest directly.
In our approach, the macroscopic displacement state of the global structure of interest is prescribed on the boundary of the oversampling domain, making it more suitable for the construction of reduced spaces tailored to the solution of the partial differential equation~(PDE) in that area of the domain.
Moreover, we further restrict the fine scale solutions obtained from the oversampling problem to the edges of the target subdomain and \deleted{by means of POD,} construct a reduced fine scale edge basis, separately for each edge in the partition of the global domain.
Then, the fine scale edge basis functions are again extended into the interior
of the respective subdomains.
We note that such a procedure to construct a conforming, localized reduced order approximation is outlined in a more general form in the review by Buhr~et~al.~\cite{BuhrEtAlInBook2020}.
Finally, the fine scale subdomain basis functions are problem-dependent local functions which are continuous on subdomain boundaries and thus yield a conforming approximation.
This decomposition of the fine scale part in its respective edge parts is favorable since the resulting discrete equation system of the (global) ROM preserves the sparsity pattern and computational complexity of standard finite element methods.

In view of future extensions of the method to the nonlinear case, we expect that the impact of incorporating the local deformation state of the structure of interest in the construction of the local reduced basis will be more significant. Also, the amplitude of the boundary conditions prescribed in the oversampling problem is relevant in nonlinear problems which may be challenging in the case of random boundary conditions.
Due to the resemblance of the constructed empirical fine scale basis functions with hierarchical FE shape functions (see e.g.~\cite{ZienkiewiczTaylor2000}), it is then possible to incorporate strategies from the field of adaptive refinement ($p$-refinement).

As an alternative to the decomposition outlined above, the generalized finite element method~(GFEM)~\cite{BabuskaGalozOsborn1994,BabuskaMelenk1997,BabuskaBanerjeeOsborn2004} can be used to construct a global approximation from local reduced spaces.
To this end, local reduced basis functions are multiplied with standard finite element shape functions to create a partition of unity.

The remainder of this article is organised as follows.
First, in \cref{sec:problem_setting_and_modeling}, the problem setting and full order model are described. 
The proposed method is explained in \cref{sec:multiscale_method}, comprising the construction of local approximation spaces in~\cref{sub:construction_of_local_approximation_spaces} and the assembly of the reduced order model in~\cref{sub:reduced_order_model}.
Numerical examples illustrating the performance of the suggested approach are discussed in \cref{sec:numerical_experiments}.
Concluding remarks and an outlook are given in \cref{sec:conclusion}.

\section{Problem setting and modeling}%
\label{sec:problem_setting_and_modeling}
While the method could be applied to other linear PDEs, only the balance of linear momentum in the static case on a large computational domain $\varOmega_{\mathrm{gl}} \subset\mathbb{R}^d$ (the suffix `gl' stands for global) is considered, with boundary $\partial\varOmega_{\mathrm{gl}} = \varSigma_{\mathrm{N}}\cup\varSigma_{\mathrm{D}}$, where $\varSigma_{\mathrm{N}}$ and $\varSigma_{\mathrm{D}}$ denote Neumann and Dirichlet boundaries, respectively, and $d=2, 3$ is the spatial dimension.
Without loss of generality, volumetric forces are neglected, and the displacement solution $\bm{u}_{\mathrm{gl}}$ is sought such that
\begin{align}
    \label{eq:strong_bvp}
    \begin{split}
	    - \nabla \vdot \bm{\sigma} (\nabla\bm{u}_{\mathrm{gl}}) &= 0 \quad  \mathrm{in}\;\varOmega_{\mathrm{gl}}\,,\\
	    \bm{\sigma}(\nabla\bm{u}_{\mathrm{gl}}) \vdot \bm{n} &= \hat{\bm{t}} \quad \mathrm{on}\; \varSigma_{\mathrm{N}}\,,\\
	    \bm{u}_{\mathrm{gl}} &= \bm{g}_{\mathrm{D}} \quad  \mathrm{on}\;\varSigma_{\mathrm{D}}\,.
    \end{split}
\end{align}
Here the Cauchy stress tensor $\bm\sigma$ for one of the $M$ material components of the heterogeneous linear elastic material
is given by
\begin{equation}
	\label{eq:hooke}
	\bm{\sigma}_m = \lambda^1_m ({\varepsilon}(\bm{u}_{\mathrm{gl}}) \vdot\!\vdot\, \mathds{1}) \mathds{1} + 2 \lambda^2_m {\varepsilon}(\bm{u}_{\mathrm{gl}})\,, \quad \mathrm{with} \quad
	m=1, \ldots, M\,,
\end{equation}
where $\lambda_m^1$ and $\lambda_m^2$ are Lame's constants.
The linear strain operator is denoted by ${\varepsilon}(\bm{v}) = \frac{1}{2}\left(\nabla\bm{v} + {\nabla\bm{v}}^{\mathrm{T}}\right)$.
Moreover, $\bm{n}$ is the body's surface outward normal vector, $\hat{\bm{t}}$ is the traction given on the Neumann boundary $\varSigma_{\mathrm{N}}$ and $\hat{\bm{u}}$ is the displacement prescribed on the Dirichlet boundary $\varSigma_{\mathrm{D}}$. 
We define $\bm{u}_{\mathrm{gl}}=\bm{u}_0+\bm{u}_{\mathrm{D}}$, with a suitable \textit{dirichlet lift} $\bm{u}_{\mathrm{D}}\in\mathbb{V}_{\mathrm{D}}=\{\bm{v}\in{[H^1(\varOmega_{\mathrm{gl}})]}^d: \bm{v}=\bm{g}_{\mathrm{D}}\;\mathrm{on}\;\Sigma_{\mathrm{D}}\}$ in case of inhomogeneous Dirichlet boundary conditions.
The weak form for \cref{eq:strong_bvp} reads: find $\bm{u}_{0}\in\mathbb{V}=\{\bm{v}\in{[H^1(\varOmega_{\mathrm{gl}})]}^d: \bm{v}=\bm{0}\;\mathrm{on}\;\Sigma_{\mathrm{D}}\}$ such that
\begin{equation}
	\label{eq:weak_form}
	a(\bm{u}_{\mathrm{gl}}, \bm{v}) = f(\bm{v})\,, \quad \forall \bm{v} \in \mathbb{V}\,,
\end{equation}
where
\begin{align}
	a(\bm{w}, \bm{v}) &= \sum_{m=1}^M \int_{\varOmega_{\mathrm{gl}}^m} 
    \lambda^1_m \tr(\varepsilon(\bm{w})) \tr(\varepsilon(\bm{v})) + 
    2\lambda^2_m \varepsilon(\bm{w}) \vdot\!\vdot\, \varepsilon(\bm{v}) \; \dd V
\end{align}
and
\begin{equation}
	f(\bm{v}) = \int_{\varSigma_{\mathrm{N}}} \hat{\bm{t}} \vdot \bm{v}\; \dd A - a(\bm{u}_{\mathrm{D}}, \bm{v})\,.
\end{equation}
Here, $\varOmega_{\mathrm{gl}}^m$ is used to indicate the parts of the global domain associated with the different phases of the heterogeneous material.
Note that, $\tr(\bullet)$ denotes the trace of a tensor and `$\vdot\,\vdot$' stands for the scalar product of two $2$nd-order tensors ($2$-fold contraction as defined in section 2.1.15 of~\cite{BertramGluege2015}).
The energy inner product and energy norm are defined as
\begin{align}
	{\left(\bm{w}, \bm{v}\right)}_{\mathbb{V}} &= a(\bm{w}, \bm{v})\,,\quad \forall \bm{w}, \bm{v} \in\mathbb{V},\\
	\norm{\bm{v}}_{\mathbb{V}}^2 &= a(\bm{v}, \bm{v})\,,\quad \forall \bm{v} \in\mathbb{V}\,.
\end{align}
\subsection{Full order model}%
\label{sub:full_order_model}

The \textit{direct numerical solution} or \textit{full order model} is defined as the finite element approximation of
\cref{eq:weak_form}, searching for the solution in a high fidelity discrete space $\mathbb{V}_{{\delta}}\subset\mathbb{V}$:
find $\bm{u}_{{\delta}} \in \mathbb{V}_{{\delta}}\subset\mathbb{V}$, such that
\begin{equation}
	a({\bm{u}_{{\delta}}}, \bm{v}) = f(\bm{v})\,,\quad \forall \bm{v} \in \mathbb{V}_{{\delta}}\,.
\end{equation}
The dimension of the discrete space is denoted by $N_{\delta} = \dim(\mathbb{V}_{\delta})$, and we denote by ${\{\phi_i\}}_{i=1}^{N_{\delta}}$ a standard finite element basis of $\mathbb{V}$ such that, the stiffness matrix and right hand side can be written as
\begin{equation}
	{(\bm{A}_{\delta})}_{ij} = a(\phi_j, \phi_i)\,,\quad {(\bm{f}_{\delta})}_i = f(\phi_i)\,.
\end{equation}
\section{Multiscale method}%
\label{sec:multiscale_method}
Every material is intrinsically multiscale. 
In the framework of continuum mechanics, often the assumption of a homogeneous material to solve macroscale problems is sufficient.
However, it is only a homogenized approximation of the underlying finer scales and thus not suitable in loading conditions where the real physical phenomena on the fine scale greatly influence the macroscopic behaviour.
Consider for example the propagation of a crack in the test specimen shown in \cref{fig:lpanel_specimen_with_rce}, which is only tractable by resolving the fine scale in the numerical model.
The macroscopic approximation then needs to be improved by fine scale functions taking into account fluctuations in the displacement field due to the heterogeneous fine scale structure.
Note that the discretization of the fine scale structure might vary over the whole mesoscale structure. 

\begin{figure}[tb]
	\centering
	\includegraphics[width=0.8\linewidth]{lpanel_specimen_with_rce.pdf}
	\caption{L-shaped panel test specimen and exemplary fine scale structure.}%
	\label{fig:lpanel_specimen_with_rce}
\end{figure}

Following this line of thought, we introduce an additive split of the displacement solution as in the VMM~\cite{Hughes1995,HughesFeijooEtAl1998} $\bm{u}_{0} = \bm{u}_{\mathrm{c}} + \bm{u}_{\mathrm{f}}$ and (in analogy to \cref{sec:problem_setting_and_modeling}) the Hilbert space
\begin{equation}
	\label{eq:split}
	\mathbb{V} = \mathbb{V}_{\mathrm{c}} \oplus \mathbb{V}_{\mathrm{f}}\,,
\end{equation}
is introduced, such that
\begin{align}
    \label{eq:coarse-form}
    a({\bm{u}}_{\mathrm{c}}, \bm{v}_{\mathrm{c}}) + a(\bm{u}_{\mathrm{f}}, \bm{v}_{\mathrm{c}}) &= f(\bm{v}_{\mathrm{c}}) \quad\forall \bm{v}_{\mathrm{c}} \in\mathbb{V}_{\mathrm{c}}\,,\\
    \label{eq:fine-form}
    a({\bm{u}}_{\mathrm{c}}, \bm{v}_{\mathrm{f}}) + a(\bm{u}_{\mathrm{f}}, \bm{v}_{\mathrm{f}}) &= f(\bm{v}_{\mathrm{f}}) \quad\forall \bm{v}_{\mathrm{f}} \in\mathbb{V}_{\mathrm{f}}\,.
\end{align}
Here ${(\bullet)}_{\mathrm{c}}$ denotes the coarse scale part and ${(\bullet)}_{\mathrm{f}}$ the fine scale part. 
The corresponding discrete spaces are associated with coarse scale and fine scale partitions of the domain $\varOmega_{\mathrm{gl}}$ as depicted in \cref{fig:domain_partitions}.
\begin{figure}[tb]
	\centering
	\includegraphics[width=.8\textwidth]{domain_partitions.pdf}
	\caption{Exemplary computational domain $\varOmega_{\mathrm{gl}}$ on the left and coarse scale (blue lines) and fine scale (gray lines) grid partition on the right. A subdomain $\varOmega_i$ and its edges $\varGamma_e^i$ are also shown.}%
	\label{fig:domain_partitions}
\end{figure}
It is assumed that the global domain can be decomposed into $N_{\mathrm{c}}$ non-overlapping
subdomains denoted by $\varOmega_i\,,\; i=1, 2, \ldots, N_{\mathrm{c}}$.
Within each subdomain~$\varOmega_i$, the computational domain for each of the material phases is denoted by $\varOmega_i^m$ with $m=1, \ldots, M$ in analogy to the definitions in \cref{sec:problem_setting_and_modeling}.
Furthermore, the subdomain boundaries are denoted by $\varGamma^i_e$, with $e=1, 2, 3, 4$ referring to the respective bottom, right, top and left edge of the subdomain.
Analogously, the global space $\mathbb{V}$ is decomposed into subdomain spaces $\mathbb{V}_i$ with dimension $n^i_{{\delta}} = \dim(\mathbb{V}_i)$,
\begin{equation}
	\mathbb{V} = \bigoplus_{i=1}^{N_{\mathrm{c}}} \mathbb{V}_i\,.
\end{equation}
\Cref{sub:construction_of_local_approximation_spaces} deals with the construction of reduced basis functions which yield a good approximation of $\bm{u}_{\mathrm{gl}}$, such that the PDE \cref{eq:strong_bvp} is locally fullfilled on $\varOmega_i$.
The definition of the global approximation is described in \cref{sub:reduced_order_model}.

\subsection{Construction of local approximation spaces}%
\label{sub:construction_of_local_approximation_spaces}
In this section, the construction of the reduced basis functions for the coarse scale, ${\{\bm{\varphi}_i\}}_{i=1}^{n_{\mathrm{c}}}$, and for the fine scale, ${\{\bm{\psi}_i\}}_{i=1}^{n_{\mathrm{f}}}$, is addressed.
The proposed \textit{offline phase} consists of three stages:
\begin{enumerate}
	\item direct calculation of coarse scale basis ${\{\bm{\varphi}_i\}}_{i=1}^{n_{\mathrm{c}}}$,
	\item calculation of fine scale edge basis functions ${\{\bm{\chi}^e_i\}}_{i=1}^{n_{\mathrm{mpe}}}$, where $n_{\mathrm{mpe}}$ denotes the number of modes per (subdomain) edge; via two approaches: 
		\begin{enumerate}
			\item by solving an oversampling problem (leading to an \textit{empirical} basis),
			\item by constructing \textit{hierarchical} finite element shape functions ${h}_{p+1}$ (see e.\,g.\, chapter 8 in~\cite{ZienkiewiczTaylor2000}) of degree $p+1$, where $p$ is the polynomial degree of the Legendre polynomial $P_p(\xi)$,
				\begin{equation}
					\label{eq:hierarchical_shapes}
					{h}_{p+1} = \int P_p(\xi)\,\dd\,\xi\,,\quad\mathrm{with}\; P_p(\xi)=\frac{1}{(p-1)!}\frac{1}{2^{p-1}}\frac{\dd^p}{\dd\,\xi^p}[{(\xi^2 -1)}^p]\,,
				\end{equation}
		\end{enumerate}
	\item calculation of fine-scale subdomain basis functions ${\{\bm{\psi}_i\}}_{i=1}^{n_{\mathrm{f}}}$ from ${\{\bm{\chi}^e_i\}}_{i=1}^{n_{\mathrm{mpe}}}$.
\end{enumerate}
Note that, in the remainder of this article, we refer to the set of coarse scale basis functions and fine-scale subdomain basis functions constructed from hierarchical finite element shape functions as the \textit{hierarchical basis}.
The set of coarse scale basis functions and fine scale subdomain basis functions constructed from empirical fine scale edge basis functions is referred to as \textit{empirical basis}.
In the latter case, we study two different \added[id=pd]{sampling strategies to generate} training sets,
\replaced[id=pd]{drawing samples either from a \textit{correlated} or \textit{uncorrelated} sampling distribution}{namely the \textit{multivariate normal} training set and the \textit{normal} training set}, \added[id=pd]{both of} which are defined in~\cref{ssub:training_set}.

\subsubsection{Direct calculation of coarse scale basis functions}%
\label{ssub:coarse_scale_basis}
The coarse scale basis is required to form a partition of unity on the
subdomain boundary $\partial\varOmega_i$, to enable the assembly procedure
described in \cref{sub:reduced_order_model}.
Therefore, we choose piecewise bilinear functions to approximate the coarse scale part,
such that the fine scale part vanishes at the vertices of the coarse scale grid,
similar to the hierarchical shape functions.
By extending standard finite element shape functions on the boundary
of the subdomain into the interior of the respective subdomain,
the effect of the differential operator in the interior is also incorporated
in the coarse scale basis functions.
The coarse scale basis functions are defined as the solution of
\begin{equation}
	\label{eq:coarse_basis_form}
    \added{a_i}(\bm{\varphi}_j, \bm{v}) = 0\,,\quad \bm{\varphi}_j = \bm{\Phi}_j\;\mathrm{on}\;\partial\varOmega_i\,,\quad\forall\bm{v}\in\mathbb{V}_i\,,
\end{equation}
where
\begin{align}
	\label{eq:a_rce}
    \added{a_i}(\bm{w}, \bm{v}) &= \sum_{m=1}^M \int_{\varOmega^m_i} 
    \lambda^1_m \tr(\varepsilon(\bm{w})) \tr(\varepsilon(\bm{v})) + 
    2\lambda^2_m \varepsilon(\bm{w}) \vdot\!\vdot\, \varepsilon(\bm{v}) \; \dd V
\end{align}
and $\bm{\Phi}_j$ being the standard Lagrange basis functions, which are constructed from Lagrange ploynomials (see~\cite{ZienkiewiczTaylor2000})
\begin{equation}
	{l}^{q}_{k}(\xi)=\frac{%
		(\xi-{\xi}_{0})(\xi-{\xi}_{1})\cdots(\xi-{\xi}_{k-1})(\xi-{\xi}_{k+1})\cdots(\xi-{\xi}_{q})
	}{%
	({\xi}_{k}-{\xi}_{0})({\xi}_{k}-{\xi}_{1})\cdots({\xi}_{k}-{\xi}_{k-1})({\xi}_{k}-{\xi}_{k+1})\cdots({\xi}_{k}-{\xi}_{q})
}\,,
\end{equation}
giving unity at ${\xi}_{k}$ and passing through $q$ points.
In two dimensions, the node $j$ of the coarse grid element may be labeled by its column and row number, $I$, $J$,
\begin{equation}
	{\Phi}_{j}={l}^{q}_{I}(\xi){l}^{r}_{J}(\eta)\,.
\end{equation}
The integer $q$ and $r$ stand for the number of subdivisions in each direction and $\xi$ and $\eta$ for the reference coordinates.
For quadrilateral coarse grid cells in the two dimensional case and linear interpolation
in the coarse scale, this yields a local coarse scale basis of size $n_{\mathrm{c}}=8$,
which is used in the remainder of the article.

\subsubsection{Calculation of fine scale edge basis functions}%
\label{ssub:fine_scale_edge_basis}
As mentioned in the beginning of \cref{sub:construction_of_local_approximation_spaces}, two different approaches are considered. 
The fine scale edge basis functions may be defined as \textit{hierarchical} shape functions a priori. 
In this case, no precomputation is required and one could directly compute the extension of the edge basis into the interior of the subdomain, as described in 
\cref{ssub:fine_scale_subdomain_basis}.
The construction of the \textit{empirical} fine scale edge basis poses the main challenge in the proposed framework. 
In order to exploit fine scale solutions of the PDE~\cref{eq:strong_bvp} on any subdomain $\varOmega_i$, we make use of the concept of oversampling~\cite{HW1997}.
First, the oversampling domain $\hat{\varOmega}$ is defined, such that $\varOmega_{i}\subsetneq\hat{\varOmega}\subset\varOmega_{\mathrm{gl}}$.
Furthermore, the distance between the boundary $\partial\varOmega_{i}$ and $\varGamma_{\mu}:=\partial\hat{\varOmega}\setminus\partial\varOmega_{\mathrm{gl}}$ is greater than zero, i.\,e.\ $\dist(\varGamma_{\mu}, \partial\varOmega_{i})\ge\rho>0$ for some $\rho$.
Depending on the configuration for a particular $\varOmega_i$, $\varGamma_{\mathrm{N}}:=\partial\hat{\varOmega}\cap\varSigma_{\mathrm{N}}$ or $\varGamma_{\mathrm{D}}:=\partial\hat{\varOmega}\cap\varSigma_{\mathrm{D}}$ may be not empty and Neumann or Dirichlet boundary conditions of the global problem need to be considered in the oversampling as well.
In order to sufficiently incorporate Dirichlet and Neumann boundary conditions in the reduced basis functions, several oversampling problems have to be defined.
We also refer to the different oversampling problems as \enquote{configurations} due to the possible change in topology and boundary conditions for each problem.
The challenge in solving \cref{eq:strong_bvp} on $\hat{\varOmega}$ lies in the definition of the boundary data on $\varGamma_{\mu}$ which is used to exploit possible solutions of the PDE on $\varOmega_{i}$.
Taking, for example, parametric boundary conditions on $\varGamma_{\mu}$, for a specific numerical discretization, the maximum size of the parameter space $\mathbb{P}$ is the number of degrees of freedom on $\varGamma_{\mu}$.
Consider for example $\hat{\varOmega}$ as a $3\times 3$ block of mesoscale subdomains, as shown in~\cref{fig:oversampling}.
With the subdomain type I, discretized with 11 vertices per edge, as shown in~\cref{fig:rce_types_a}, this leads to 120 vertices on $\varGamma_{\mu}$.
For linear triangular elements, this would lead to a parameter space $\mathbb{P} = \mathbb{R}^{240}$, where a dense uniform sampling as usually done in standard greedy approaches (see~\cite{VeroyEtAl2003}) is infeasible.
For this reason, Buhr and Smetana~\cite{BS2018} suggest to solve~\cref{eq:strong_bvp} on $\hat\varOmega$ with random boundary conditions on $\varGamma_{\mu}$ (i.\,e.\,, the associated transfer operator $\bm{T}$ is approximated by random sampling).
Note, that the transfer operator $\bm{T}$ maps functions on the boundary $\varGamma_{\mu}$ to the solution of the PDE on the target subdomain $\varOmega_i$.
As an example, \cref{fig:oversampling} shows the oversampling domain $\hat{\varOmega}$ for a subdomain of interest $\varOmega_i$ that is entirely inside the structure.

In this work, we adopt \enquote{Algorithm 1: Adaptive Randomized Range Approximation}~\cite{BS2018} and modify it to include the solution of a global reduced problem in the training data.
In \cref{sec:numerical_experiments}, we then compare the randomized approach using an \replaced[id=pd]{\textit{uncorrelated} sampling strategy}{\textit{normal} distribution with zero mean} with the proposed \added[id=pd]{\textit{correlated}} sampling \added[id=pd]{strategy}\deleted[id=pd]{from a \textit{multivariate normal} distribution with the solution of the global reduced problem as mean}.
More details on the different sampling strategies are discussed in~\cref{ssub:training_set}.
For ease of notation, we assume that \added[id=pd]{there exists a} suitable training set $S_{\mathrm{train}}$ containing samples \replaced[id=pd]{generated using}{drawn from} either \deleted[id=pd]{one }of the aforementioned
\replaced[id=pd]{sampling strategies}{distributions}\deleted{ exists}.

The \textit{oversampling problem}
\begin{equation}
	\label{eq:oversampling_problem}
    \begin{aligned}
        - \nabla\vdot\bm{\sigma}(\nabla\bm{u}) &= 0 \quad &&\mathrm{in}\;\hat{\varOmega}_{}\,,\\
        \bm{\sigma}(\nabla\bm{u})\vdot\bm{n} &= \bm{0} \quad &&\mathrm{on}\; \varGamma_{\mathrm{N}}\,,\\
        \bm{u} &= \bm{0} \quad &&\mathrm{on}\;\varGamma_{\mathrm{D}}\,,\\
	    \bm{u} &= \bm{g} \quad &&\mathrm{on}\;\varGamma_{\mu}\,,\forall \bm{g}\in S_{\mathrm{train}}\,,
    \end{aligned}
\end{equation}
is then solved for $\bm{u}$ for each element $\bm{g}\in S_{\mathrm{train}}$ in the training set prescribed on the boundary $\varGamma_{\mu}$.
In case of inhomogeneous Dirichlet data $\bm{g}_{\mathrm{D}}$ on $\varSigma_{\mathrm{D}}$, the fine scale part $\bm{g}_{\mathrm{f}} = \bm{g}_{\mathrm{D}} - \bm{g}_{\mathrm{c}}$ is set as the basis for the respective edges.
The coarse scale part
$\bm{g}_{\mathrm{c}}= \sum_{i=1}^{n_{\mathrm{c}}}\bm{g}_j \bm\varphi_i$
is given as a linear combination of the function value of $\bm{g}$ at the
$j$-th vertex of the coarse grid cell and the coarse scale basis functions
defined in~\cref{ssub:coarse_scale_basis}.
In case of non-zero Neumann data $\hat{\bm{t}}\ne \bm{0}$,
the fine scale edge basis is extended by
additional edge functions obtained by solving the problem
\begin{equation}
	\label{eq:oversampling_problem_neumann}
	\begin{aligned}
		- \nabla\vdot\bm{\sigma}(\nabla\bm{u}) &= 0 \quad &&\mathrm{in}\;\hat{\varOmega}_{}\,,\\
		\bm{\sigma}(\nabla\bm{u})\vdot\bm{n} &= \hat{\bm{t}} \quad &&\mathrm{on}\; \varGamma_{\mathrm{N}}\,,\\
		\bm{u} &= \bm{0} \quad &&\mathrm{on}\;\varGamma_{\mu}\,.
	\end{aligned}
\end{equation}

\begin{figure}[tb]
\begin{center}
	\includegraphics[keepaspectratio]{oversampling_domain.pdf}
\end{center}
\caption{Oversampling domain $\hat{\varOmega}$, target subdomain $\varOmega_i$, and the boundary $\varGamma_{\mu}$ for a target subdomain in the interior of the structure are shown.}%
\label{fig:oversampling}
\end{figure}

The computational procedure to construct the fine scale edge basis functions
which consists of repeatedly solving~\cref{eq:oversampling_problem} for different
training samples is summarized in~\cref{algo:rrf}.

Following Buhr and Smetana~\cite{BS2018}, we let $\mathcal{P}$ be the probability, $P_{\mathrm{span}(\bm{B})}$ the orthogonal projection onto $\mathrm{span}(\bm{B})$, $N_{T}$ the rank of the transfer operator $\bm{T}$ and $\lambda^{M_S}_{\mathrm{min}}$ the smallest eigenvalue of the matrix of the inner product in the source space of the transfer operator.
First, a set of edge basis functions $\bm{B}_e$ and $n_t$ testvectors $\bm{M}_e$
for each edge $e$ of the target subdomain $\varOmega_i$ are initialized.
The test data consists in solutions of \cref{eq:oversampling_problem}
with uncorrelated random samples $\bm{g}$ \added[id=pd]{(drawn from a multivariate normal distribution with zero mean and covariance matix $\bm\varSigma=\mathds{1}$)} prescribed as boundary data
on $\varGamma_{\mu}$.
The restriction of the solution to the target subdomain $\varOmega_i$ is equivalent
to the image of the transfer operator $\bm{T}$ and hence the restriction
of the solution to one of the edges of the target subdomain is
denoted as $\bm{T}\bm{g}\vert_{\varGamma_e^i}$.
For each of the testvectors in $\bm{M}_e$ the coarse scale part is subtracted.
Next, the error estimator factor $c_{\mathrm{est}}$ is determined
based on the chosen inner products.
The body of the while loop consists in drawing a new sample
\replaced[id=pd]{using the chosen sampling strategy}{from the chosen distribution} (either \replaced[id=pd]{\textit{uncorrelated}}{\textit{normal}} or \replaced[id=pd]{\textit{correlated}}{\textit{multivariate
normal}}), computing the solution to \cref{eq:oversampling_problem}
and restricting it to the edges of the target subdomain.
Subsequently, the coarse scale part is subtracted and each edge basis function
set $\bm{B}_e$ is extended \added[id=pd]{by adding the fine scale part of the solution
and orthonormalizing the edge basis using the modified Gram-Schmidt algorithm.}
% \added[id=pd]{First, the projection of the snapshot onto the current
%     edge basis is subtracted.
%     Second, viewing the resulting orthogonal part as a snapshot matrix
%     the left singular vector is computed via the \textit{method of snapshots}
% and appended to the current edge basis function set.}
% \added[id=pd]{Third, the fine scale edge basis is orthonormalized using the modified
% Gram-Schmidt algorithm.}
% \added[id=pd]{We note that one could simply append the fine scale snapshot
%     to the edge basis set without the POD and then orthonormalize using
%     the Gram-Schmidt algorithm.
%     However, this orthonormalization can be challenging with increasing
% basis size and therefore we included the POD computation.}
In the last step, the set of testvectors for each edge is orthogonalized
with respect to the edge basis set.
This way, with increasing number of iterations the norm of each of the
testvectors in the test sets $\bm{M}_e$ is decreased until the
criterion to terminate the while loop is met.
If the criterion for one of the edges is met before the others,
the algorithm is continued without adding basis functions for
that particular edge.
\deleted{It is noted that the POD algorithm~\cite{pymor} used in this paper computes the POD modes via the \textit{method of snapshots}~\cite{Sirovich1987} which is summarized briefly in the paragraph below.}
The fine scale edge basis is denoted as ${\{\bm{\chi}^e_j\}}_{j=1}^{n^e_{\mathrm{mpe}}}$, with $e=1, 2, 3, 4$ referring to one of the edges of the subdomain $\varGamma_e^i$ and $n^e_{\mathrm{mpe}}$ denoting the number of modes per edge for a particular edge $e$.

\begin{algorithm}[ht]
\caption{Modified Adaptive Randomized Range Approximation}%
\label{algo:rrf}
\begin{algorithmic}[1]
    \Function{AdaptiveRandRangeApprox}{$\bm{T}$, $\texttt{tol}$, $n_t$, $\varepsilon_{\mathrm{algofail}}$}

    \textbf{Input:} Operator $\bm{T}$, target tolerance $\texttt{tol}$, number of testvectors $n_t$, maximum failure probability $\varepsilon_{\mathrm{algofail}}$, training set $S_{\mathrm{train}}$

    \textbf{Output:} Fine scale edge basis $\bm{B}_e$ for each of the edges $\varGamma_{e}^i$ of the target subdomain $\varOmega_{i}$ where each edge basis fulfills $R^n=\mathrm{span}(\bm{B}_e)$ with property $\mathcal{P} \left(\norm{\bm{T} - P_{R^n}\bm{T}}\le\texttt{tol}\right) > (1 - \varepsilon_{\mathrm{algofail}})$
    \State{$\bm{B}_e$ $\gets\;\emptyset$}\Comment{initialize basis for each edge}
    \State{$\bm{M}_e\gets\{ \bm{T}\bm{g}^1\vert_{\varGamma_e^i}, \ldots, \bm{T}\bm{g}^{n_t}\vert_{\varGamma_e^i}\}$}\Comment{initialize test vectors for each edge}
    \State{$\bm{M}_e\gets \bm{M}_e - \bm{M}_e^{\mathrm{c}}$}\Comment{subtract coarse scale part}
    \State{$\varepsilon_{\mathrm{testfail}}\gets\varepsilon_{\mathrm{algofail}}/N_{\bm{T}}$}
\State{$c_{\mathrm{est}}\gets{\left[\sqrt{2\lambda^{M_S}_{\min}}\mathrm{erf}^{-1}\left(\sqrt[n_t]{\varepsilon_{\mathrm{testfail}}}\right)\right]}^{-1}$}\Comment{determine error estimator factor}
\While{$\left(\max_{t\in \bm{M}_e} \norm{t}_R\right) \vdot c_{\mathrm{est}} > \texttt{tol}$}\Comment{compare maxnorm to target tol for each test set}
	\State{$\bm{g}\gets$ draw sample from training set $S_{\mathrm{train}}$}
    \State{$\bm{u}\gets \bm{T}\bm{g}\vert_{\varGamma_e^i}$}\Comment{restriction of the solution to each edge}
	\State{$\bm{u}_{\mathrm{f}} \gets \bm{u} - \bm{u}_{\mathrm{c}}$}
    \State{$\bm{B}_e\gets \bm{B}_e\cup(\bm{u}_{\mathrm{f}})$}
    \State{$\bm{B}_e\gets \added{\mathrm{orthonormalize}}\,\left(\bm{B}_e\right)$}
    \State{$\bm{M}_e\gets\{t-P_{\mathrm{span}(\bm{B}_e)}t \mid t\in \bm{M}_e\}$}\Comment{orthogonalize test vectors to $\mathrm{span}(\bm{B}_e)$}
\EndWhile{}
\State{\textbf{return} {$\bm{B}_e$}}
\EndFunction%
\end{algorithmic} 
\end{algorithm}

% \paragraph{Proper orthogonal decomposition}
% Given a set of $N_{\mathrm{samples}}$ snapshots ${\{\bm{s}_i\}}_{i=1}^{N_{\mathrm{samples}}}$ the snapshot matrix $\bm{S}\in\mathbb{R}^{S\times N_{\mathrm{samples}}}$ is defined as
% \begin{equation}\label{eq:snapshot_matrix}
% 	\bm{S} = [\bm{s}_1, \bm{s}_2, \ldots, \bm{s}_{N_{\mathrm{samples}}}]\,.
% \end{equation}
% In general, the snapshots can be vectors in a Hilbert space $\mathbb{V}$ with dimension $S = \dim(\mathbb{V})$.
% Next, the correlation matrix $\bm{C}\in\mathbb{R}^{N_{\mathrm{samples}}\times N_{\mathrm{samples}}}$ is formed by the Gramian of the set of snapshots
% \begin{equation}\label{eq:correlation_matrix}
% 	C_{ij} = {\left(\bm{s}_i, \bm{s}_j\right)}_{\mathbb{V}}\,,\quad i,j=1, 2, \ldots, N_{\mathrm{samples}}\,.
% \end{equation}
% Then, the eigenvalue decomposition of the correlation matrix, with eigenvalues $\lambda_k$ and eigenvectors $\bm{v}_k$, $k=1, 2, \ldots, \min(n_{\mathrm{modes}}, N_{\mathrm{samples}})$, is computed. 
% Depending on the implementation, the number of POD modes $n_{\mathrm{modes}}$ can be specified directly by the user or in terms of a tolerance on the eigenvalues. 
% The $k$-th POD mode $\bm{\chi}_k$ is finally obtained by
% \begin{equation}
% 	\bm{\chi}_k = \frac{1}{\sqrt{\lambda_k}}\bm{S}\bm{v}_k\,.
% \end{equation}

\subsubsection{Calculation of fine scale subdomain basis functions}%
\label{ssub:fine_scale_subdomain_basis}
The final step in constructing the reduced basis for the fine scale part of the displacement solution consists in the extension of the \replaced[id=pd]{edge basis functions}{POD edge modes} into the respective subdomain $\varOmega_i$.
It is important to note that, by setting the same function on a single edge
for adjacent subdomains, continuity of the global approximation is ensured.
Furthermore, to enable the standard assembly procedure as in the finite element method,
in the local extension problem, it is necessary to enforce zero boundary
conditions on edges
$\partial\varOmega_{i}\setminus\varGamma_{e}^{i}$ where the \replaced{basis function}{POD
mode} is not prescribed.
For each edge $\varGamma_{e}^{i}$, with $e=1, 2, 3, 4$, and each \deleted{POD} mode
in the set of edge basis functions
${\{\bm{\chi}_j^e\}}_{j=1}^{n^e_{\mathrm{mpe}}}$,
find the subdomain basis function $\bm{\psi}_j^e$ such that
\begin{align}
	\label{eq:fine_basis_form}
	\begin{split}
        \added{a_i}(\bm{\psi}_j^e, \bm{v}) &= 0\,,\quad \quad\forall\bm{v}\in\mathbb{V}_i\,,\\
	\mathrm{with}\quad\bm{\psi}_j^e &= \bm{\chi}_j^e\;\mathrm{on}\;\varGamma_e^i\,\quad\mathrm{and}\quad \bm{\psi}_j^e = \bm{0}\;\mathrm{on}\;\partial\varOmega_i\setminus\varGamma_e^i\,,
	\end{split}
\end{align}
where the bilinear form $\added{a_i}(\cdot, \cdot)$ is given by \cref{eq:a_rce}.
All $n_{\mathrm{f}} = \sum_{e=1}^{4} n^e_{\mathrm{mpe}}$ solutions of \cref{eq:fine_basis_form} are then gathered in one set of fine scale basis functions 
\begin{equation}
	{\{\bm{\psi}_j\}}_{j=1}^{n_{\mathrm{f}}} = {\{\bm{\psi}_k^1\}}_{k=1}^{n^1_{\mathrm{mpe}}}\cup{\{\bm{\psi}_k^2\}}_{k=1}^{n^2_{\mathrm{mpe}}}\cup{\{\bm{\psi}_k^3\}}_{k=1}^{n^3_{\mathrm{mpe}}}\cup{\{\bm{\psi}_k^4\}}_{k=1}^{n^4_{\mathrm{mpe}}}\,.
\end{equation}

\subsubsection{Sampling distributions}%
\label{ssub:training_set}
In this section, the two different choices (sampling \replaced[id=pd]{strategies}{distributions} considered) for the definition of the training set
$S_{\mathrm{train}}$ mentioned in~\cref{ssub:fine_scale_edge_basis} are discussed.

In the first variant, \replaced[id=pd]{\textit{uncorrelated} samples are}{a \textit{normal} distribution is} used to define
the random boundary conditions in the oversampling problem.
Following Buhr and Smetana~\cite{BS2018}, we use the term \enquote{random normal vector}
to \enquote{denote a vector whose entries are independent and identically
    distributed random variables with normal distribution}.
Each entry $g_i$ of the vector $\bm{g}\in S_{\mathrm{train}}$ is sampled from a
normal distribution with zero mean and variance of one, which is denoted as
\begin{equation}
	g_i \sim\mathcal{N}(0, 1)\,.
\end{equation}
\added[id=pd]{Note that throughout the manuscript, we use the term \textit{uncorrelated} to refer to
the random samples which are drawn from a normal distribution with
zero mean and variance of one.}

In the second variant, \added[id=pd]{\textit{correlated}} samples are drawn from a \textit{multivariate normal} distribution
with the solution of the global reduced problem $\bm{u}_{\mathrm{c}}$ as mean.
The solution $\bm{u}_{\mathrm{c}}$ is obtained by solving the reduced order model
(see~\cref{sub:reduced_order_model})
using only the coarse scale basis.
\begin{equation}
	\bm{g}\sim\mathcal{N}(\bm{u}_{\mathrm{c}}, \bm{\varSigma})\,.
\end{equation}
Here, $\bm{\varSigma}$ denotes the covariance matrix of the distribution.
The covariance matrix 
\begin{equation}
	\bm{\varSigma} = \bm{M}\bm{P}\bm{M}
\end{equation}
is computed based on the matrix $\bm{P}$ with elements $p_{ij}= \exp(-d_{ij}/L_{\mathrm{corr}})$ which
defines the correlation of two entries $g_i$ and $g_j$ of $\bm{g}$ based on the euclidean distance $d_{ij}$ between the points associated with the entries in $\bm{g}$ and the matrix $\bm{M} = \mathrm{diag}(\bm{u}_{\mathrm{c}})$.
$L_{\mathrm{corr}}$ is the correlation length and controls the strength of correlation
between two points.
\added[id=pd]{Note that throughout the manuscript, we use the term \textit{correlated} to refer to
the random samples, which are drawn from a multivariate normal distribution with
$\bm{u}_{\mathrm{c}}$ as mean and covariance matrix $\bm\varSigma$ as described above.}

\added[id=pd]{In the limit $L_{\mathrm{corr}}\to 0$, the correlation matrix $\bm{P}$
becomes the identity $\mathds{1}$, and hence the same result as training the basis with the fully uncorrelated samples is to be expected.
Therefore, for the examples presented in~\cref{sec:numerical_experiments}, the correlation length is first set to the maximum Euclidean distance between two points of the oversampling domain.
This effectively includes the correlated, smoother macroscopic states in the training.
The number of eigenvalues of $\bm{\varSigma}$ whose values are greater than
$5\%$ of the largest eigenvalue, is taken as the number
of samples to be drawn using this correlation length.
The tolerance on the eigenvalues, which results in limiting the number of samples per correlation length, is used to prevent drawing fully dependent samples. 
Subsequently, the correlation length is halved
and the number of samples to be drawn using the updated correlation length is
determined based on the relative tolerance on the number of eigenvalues
of $\bm{\varSigma}$ minus the number
of already drawn samples.
This way, the strength of the correlation decreases with increasing number of samples
drawn in the range finder algorithm~(\cref{algo:rrf}).
By decreasing the correlation length, we aim at drawing as many less correlated samples as necessary to achieve a sufficiently good approximation of the range of the transfer operator, as would have been the case when using fully uncorrelated samples
from the start.}

\subsection{Reduced order model}%
\label{sub:reduced_order_model}
The proposed approach features a local basis ${\{\bm{\xi}_k\}}_{k=1}^n = {\{\bm{\varphi}_i\}}_{i=1}^{n_{\mathrm{c}}} \cup{\{\bm{\psi}_j\}}_{j=1}^{n_{\mathrm{f}}}$, with $n$ being the maximum number of basis functions, which constitutes a partition of unity for all vertices of the coarse grid and is continuous on subdomain boundaries $\varGamma_e^i$.
Here $\bm{\varphi}_i$ and $\bm{\psi}_j$ are the $n_{\mathrm{c}}$ coarse scale and $n_{\mathrm{f}}$ fine scale functions, respectively.
The local reduced basis can be expressed in the standard finite element basis $\phi_j$ associated with the fine grid
\begin{equation}
	\bm{\xi}_k = \sum_{j=1}^{n_{\delta}} \bm{B}_{jk} \phi_j\,,
\end{equation}
where the $k$-th column of the matrix $\bm{B}\in\mathbb{R}^{n_{\delta}\times n}$ holds the coefficients of the $k$-th basis function.
The local contribution of a subdomain is then given by
\begin{equation}
	\bm{A}_{n} = \bm{B}^{\mathrm{T}} \bm{A}^{\mathrm{loc}}_{\delta} \bm{B}\,,\quad \bm{f}_{n} = \bm{B}^{\mathrm{T}}\bm{f}^{\mathrm{loc}}_{\delta}\,,
\end{equation}
where $\bm{A}^{\mathrm{loc}}_{\delta}\in\mathbb{R}^{n_{\delta}\times n_{\delta}}$ and $\bm{f}^{\mathrm{loc}}_{\delta}\in\mathbb{R}^{n_{\delta}}$ denote the stiffness matrix and external force vector, respectively, of a subdomain.
Note that unless body forces are present, $\bm{f}^{\mathrm{loc}}_{\delta}$ is zero in case $\varGamma^i_e\cap\varSigma_{\mathrm{N}}=\emptyset$ or $\hat{\bm{t}}=\bm{0}$ which is the case for most subdomains. 
Due to the above-mentioned properties of the reduced basis functions, the local contributions $\bm{A}_{n}\in\mathbb{R}^{n\times n}$ and $\bm{f}_{n}\in\mathbb{R}^{n}$ can be sorted into global vectors following the usual assembly procedure of standard finite elements, where each node, edge and face (3D) is associated with a fixed number of degrees of freedom (DoFs).
The global system of the \textit{reduced order model} of size $N\ll N_{\delta}$ is then written as
\begin{equation}
	\label{eq:rom}
	\bm{A}_{N} \bm{u}_{N} = \bm{f}_N\,,
\end{equation}
where $\bm{A}_{N}\in\mathbb{R}^{N\times N}$, $\bm{f}_{N}\in\mathbb{R}^{N}$ and $N$ is the number of unknown DoFs in the reduced order model.

\section{Numerical Experiments}%
\label{sec:numerical_experiments}
In this section, the performance of the empirical bases, using either the \replaced[id=pd]{uncorrelated samples}{\textit{normal} distribution} or the \replaced[id=pd]{correlated samples}{\textit{multivariate normal} distribution}~(see \cref{ssub:training_set}), is studied and compared to the hierarchical basis as a na\"{\i}ve choice for the approximation of the fine scale part.
\added[id=pd]{We also note that a comparison of Legendre basis functions and an empirical basis was carried out by Eftang and Patera in the context of port reduction for static condensation procedures~\cite{eftang2013port}.}
In \cref{sub:block_example}, a block example is implemented to illustrate the basic features of the proposed methodology.
Next, a beam under the state of pure bending is analyzed for varying ratios of the elastic moduli as a measure for the heterogeneity, and the empirical basis' performance is shown to be superior to that of the hierarchical basis for ratios greater than one.
The applicability of the method to more complex problems (containing a stress singularity in this case) is demonstrated by the example of an L-shaped panel in \cref{sub:l_panel_example}.
Finally, details on the basis construction and the computational time of the FOM as well as offline and online phase of the ROM are given in \cref{sub:computational_time}.

The material parameters are given in \cref{tab:concrete_parameters}.
Triangular elements with quadratic shape functions are implemented for the fine grid discretization of the mesoscale subdomain types used in the examples, as shown in~\cref{fig:rce_types}.
\Cref{fig:convergence} shows the results of the mesh convergence analysis
carried out for the mesoscale subdomains studied in the examples.
For different levels of refinement, \cref{eq:weak_form} is solved on the mesoscale subdomain with boundary data given by \cref{eq:block_boundary_data}, and the error relative to a reference solution computed on the finest mesh is measured in the energy norm.
The mesh is regarded as converged if the relative error in the energy norm is below one percent which leads to the discretizations as shown in~\cref{fig:rce_types}.

In all examples, the global error relative to the \textit{full order model} (\cref{eq:weak_form}) is computed as follows.
The absolute error on subdomain $\varOmega_i$ defined as $\bm{e}_i = {(\bm{u}_{\mathrm{fom}})}_i - {(\bm{u}_{\mathrm{rom}})}_i$ is measured in the $H^1$-norm as
\begin{equation}
	\label{eq:norm_squared}
    \norm{\bm{e}_i}^2_{\mathbb{V}_i} = \int_{\varOmega_i} \bm{e}_i \vdot \bm{e}_i + \nabla\bm{e}_i \vdot\!\vdot\,\nabla\bm{e}_i \,\dd V\,.
\end{equation}
The global absolute error is thus given by the square root of the sum of the squared local norm
\begin{equation}
	\label{eq:gl_abs_err}
	\norm{\bm{e}}_{\mathbb{V}} = \sqrt{\sum_{i=1}^{N_{\mathrm{c}}} \norm{\bm{e}_i}^2_{\mathbb{V}_i}}\,.
\end{equation}
Analogously, the global relative error is given by
\begin{equation}
	\label{eq:gl_rel_err}
	\frac{\norm{\bm{e}}_{\mathbb{V}}}{\norm{\bm{u}_{\mathrm{fom}}}_{\mathbb{V}}}
	= \frac{\sqrt{\sum_{i=1}^{N_{\mathrm{c}}} \norm{\bm{e}_i}^2_{\mathbb{V}_i}}
	}{\sqrt{\sum_{i=1}^{N_{\mathrm{c}}} \norm{{(\bm{u}_{\mathrm{fom}})}_i}^2_{\mathbb{V}_i}}
}\,.
\end{equation}
Furthermore, in each of the examples statistics over \replaced[id=pd]{$\NumReal{}$}{$10$}
realizations for each of the sampling approaches are given.
\begin{table}[tb]
    \centering
    \caption{Material parameters (taken from table 4 in~\cite{Unger2011a}).}%
    \label{tab:concrete_parameters}
    \begin{tabular}{lcc}\toprule
    & Mortar matrix & Aggregates\\ \midrule
	    Young's modulus & $E_{\mathrm{m}} = 30\,000\,\mathrm{MPa}$ & $E_{\mathrm{a}}=60\,000\,\mathrm{MPa}$ \\
	    Poisson ratio & $\nu_{\mathrm{m}} = 0.2$ & $\nu_{\mathrm{a}}=0.2$ \\
       \bottomrule
    \end{tabular}
\end{table}

\begin{figure}[htb]
	\centering
	\subfloat[\normalsize Mesoscale subdomain type I\label{fig:rce_types_a}]{\includegraphics[width=0.4\linewidth]{converged_rce_01.png}}
	\subfloat[\normalsize Mesoscale subdomain type II\label{fig:rce_types_b}]{\includegraphics[width=0.4\linewidth]{converged_rce_02.png}}
	\caption{Mesoscale structures used in the examples.}%
	\label{fig:rce_types}
\end{figure}
\begin{figure}[htb]
	\centering
	\includegraphics[width=0.6\linewidth]{convergence_plot.pdf}
	\caption{Relative error in the energy norm against square root of number of degrees of freedom in the mesh convergence analysis.}%
	\label{fig:convergence}
\end{figure}

\FloatBarrier%
\subsection{Block example}%
\label{sub:block_example}
In this example,~\cref{eq:strong_bvp} is solved on a global domain $\varOmega_{\mathrm{gl}} = {(0, 5)}^2$ with Dirichlet data on the boundary $\varSigma_{\mathrm{D}}:= \partial\varOmega_{\mathrm{gl}}$ given in index notation by
\begin{equation}\label{eq:block_boundary_data}
	u_i^{\mathrm{D}} = a_{ij} x_j + b_{ij} x_j^2\,,\quad a_{ij}, b_{ij}\in\mathbb{R}\,.
\end{equation}
The coefficients $a_{ij}$ and $b_{ij}$ are random variables sampled from a uniform
distribution over $[0, 1)$ and scaled such that
$\norm{\bm{u}^{\mathrm{D}}(x_1=5, x_2=5)}=1$.
The mesoscale subdomain of type I (\cref{fig:rce_types_a}) is used for each of the $25$ subdomains, consequently, the coarse grid is chosen as a structured grid with five cells in each spatial direction, as shown in~\cref{fig:block_sketch}.

\begin{figure}[tb]
	\centering
	\includegraphics[width=0.4\linewidth]{block_sketch.pdf}
	\caption{Illustration of the coarse grid discretization of the block example.}%
	\label{fig:block_sketch}
\end{figure}

While the performance of the empirical basis using the \replaced[id=pd]{correlated samples}{\textit{multivariate normal} distribution} is compared to the empirical basis using the \replaced[id=pd]{uncorrelated samples}{\textit{normal} distribution}, the target tolerance as input to the range finder algorithm~\cref{algo:rrf} is varied.
The decay of the relative global error against the number of degrees of freedom in the ROM as shown in~\cref{fig:block_relerr}, is computed as follows.
For a given target tolerance, the fine scale basis functions are computed by
solving $N_{\mathrm{c}}$ (number of subdomains) oversampling problems.
Then the ROM is repeatedly evaluated and compared to
the FOM while the number of fine scale basis
functions per edge is increased (if possible) until the maximum number
of basis functions is reached.
The global relative ROM error is calculated as described
by~\cref{eq:norm_squared,eq:gl_abs_err,eq:gl_rel_err}
in~\cref{sec:numerical_experiments}\added[id=pd]{.}

\begin{figure}[tb]
	\centering
	\includegraphics[width=0.8\linewidth]{block_error_plot.pdf}%
    \caption{Block example: \added[id=pd]{global} relative error in the $H^1$-norm
    for different sampling distributions \deleted[id=pd]{(normal and multivariate normal (mvn)) }
    and target tolerances (\texttt{ttol}).
    \added[id=pd]{The values are averaged over the number of $\NumReal{}$ realizations.}
    \added[id=pd]{The shaded areas indicate the standard deviation of the global relative error.}
}%
	\label{fig:block_relerr}
\end{figure}

In this example, the difference between the two sampling approaches is small,
as the curves lie almost on top of each other.
In both cases the error stagnates with increasing number of
DoFs which is due to the fact that the maximum
number of basis functions varies per edge.
The accuracy of the global approximation is thus limited by the worst approximation
of the solution on one of the edges (presumably the edge with the lowest
number of basis
functions generated by~\cref{algo:rrf}).
Moreover, as stated in~\cite{BS2018}, depending on the size of the oversampling domain and
the choice of the inner products, the a \replaced[id=pd]{posteriori}{priori}
error bound can be rather pessimistic and more basis functions than needed
to achieve the target tolerance are generated.

For one of the realizations, the number of fine scale basis functions per edge
obtained prescribing a target tolerance of $\texttt{ttol}=0.001$ is shown for both
sampling distributions
in~\cref{fig:block_num_max_modes}.
Only a single mode is necessary on the edges of the boundary of the domain,
to account for the inhomogeneous Dirichlet boundary conditions.
For both distributions, the number of fine scale basis functions in the interior
is higher than for edges close to the boundary of the domain.
\begin{figure}[htb]
	\centering
    \subfloat[{\normalsize{Uncorrelated sampling}\label{fig:block_max_modes_normal}}]{\includegraphics[width=0.5\linewidth]{./block_3_normal_max_modes.png}}
	\hfill
    \subfloat[{\normalsize{Correlated sampling}\label{fig:block_max_modes_mvn}}]{\includegraphics[width=0.5\linewidth]{block_3_multivariate_normal_max_modes.png}}
    \caption{Block example: number of basis functions per edge generated by~\cref{algo:rrf} for different sampling distributions and a target tolerance $\texttt{ttol}=0.001$.
    The values are given for a specific realization.}%
	\label{fig:block_num_max_modes}
\end{figure}

Furthermore, using the \replaced[id=pd]{correlated samples}{\textit{multivariate normal} distribution} the number of
modes per edge that are generated is generally larger.
In this case, the criterion to exit the range finder algorithm~(\cref{algo:rrf})
is met after a larger number of training samples, which results in a more
accurate approximation, but also larger number of DoFs in the global ROM
(compare e.\,g.\, the relative error and number of DoFs for a target
tolerance of $\texttt{ttol}=0.01$ in~\cref{fig:block_2y}).
However, \cref{fig:block_xerr} shows, that to achieve a global relative error
of e.\,g.\, $1\cdot\,10^{-4}$ on average about the same number
of training samples are needed for both \replaced[id=pd]{sampling approaches}{distributions}.

\begin{figure}[htb]
	\centering
    \subfloat[\normalsize Number of DOFs and training samples against mean global relative error. The number of training samples is averaged over the number of oversampling problems. \label{fig:block_xerr}]{\includegraphics[width=0.4\linewidth]{block_xerr_2y.pdf}}
	\hfill
    \subfloat[\normalsize Mean global relative error and number of DOFs against target tolerance \texttt{ttol}.\label{fig:block_xttol}]{\includegraphics[width=0.4\linewidth]{block_xttol_2y.pdf}}
	\caption{Results for the block example using the maximum number of modes per edge.}%
	\label{fig:block_2y}
\end{figure}

Finally, \cref{fig:block_contour} shows the absolute displacement error
for particular realizations.
For the same number of fine scale basis functions
(and in this case also number of DoFs in the global ROM),
the displacement field in the
interior is better approximated when using the \replaced[id=pd]{correlated samples}{\textit{multivariate normal}
distribution}, although the overall quality of the approximation is the same.

\begin{figure}[htb]
    \centering
    \subfloat[{\normalsize{Uncorrelated sampling}\label{fig:block_error_fields_normal}}]{\includegraphics[width=0.3\linewidth]{block_normal_error_field.png}}
    \hfill
    \subfloat[{\normalsize{Correlated sampling}\label{fig:block_error_fields_multivariate_normal}}]{\includegraphics[width=0.3\linewidth]{block_multivariate_normal_error_field.png}}%
    \caption{Absolute displacement error for a particular realization with different sampling distributions in the deformed placement using $10$ fine scale basis functions per edge.
    In both cases, a scale factor of $1$ is used for the deformation and the domain is scaled by the ROM displacement solution.}%
    \label{fig:block_contour}
\end{figure}

\FloatBarrier%
\subsection{Beam example}%
\label{sub:beam_example}
A beam under the state of pure bending is considered on the domain
$\varOmega_{\mathrm{gl}} = (0, L)\times(0, c)$ with length $L$, height $c$, and
thickness $t=1\,\mathrm{mm}$ as illustrated in \cref{fig:beam_sketch}.
The bending moment $M=20tc^2\,\mathrm{MPa}$ results from a horizontal
distributed force $f_x = t\left(\frac{240y}{c} - 120\right)t\,\mathrm{MPa}$, such that the analytical solution
(according to~\cite{LeeBathe1993}) in the case of a homogeneous
isotropic and linear elastic material is
\begin{align}
	\label{eq:beam_solution}
    \sigma_{xx} &= \left(\frac{240y}{c} - 120\right)\,\mathrm{MPa}, \quad \sigma_{yy} = \tau_{xy} = 0\,\mathrm{MPa},\\
    u &= \left(\frac{240}{c} xy - 120 x\right) \frac{\mathrm{MPa}}{E},\\
    v &= -\frac{\nu}{E} \left(\frac{120}{c}y^2 - 120y\right)\,\mathrm{MPa} - \frac{1}{E} \frac{120}{c}x^2\,\mathrm{MPa}\,.
\end{align}
In this example, the empirical basis (using the \replaced[id=pd]{correlated }{\textit{multivariate normal}} as
well as the \replaced[id=pd]{uncorrelated sampling approach}{\textit{normal} distribution}) is compared to the hierarchical basis
for varying ratios $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}$ of Young's moduli
of the aggregates and matrix.

The dimensions of the beam $L=1000\,\mathrm{mm}$ and $c=100\,\mathrm{mm}$ are
chosen such that the
coarse grid consists of $50\times 5$ mesoscale subdomains of type II,
see \cref{fig:rce_types_b}.
Therefore, oversampling problems which take into account the Dirichlet
and Neumann boundary conditions are considered in the offline phase
which is illustrated in~\cref{fig:beam_coarse_grid}.
For each patch (oversampling domain) that contains one of the coarse grid
cells marked blue, the associated oversampling problem needs to take into
account the homogeneous Dirichlet boundary conditions.
Analogously, for coarse grid cells marked red inhomogeneous Neumann boundary
conditions need to be considered.

The oversampling domain $\hat\varOmega_1$, $\hat\varOmega_{2}$, $\hat\varOmega_{3}$, $\hat\varOmega_{4}$ and $\hat\varOmega_{5}$, with their respective target subdomain $\varOmega_1$, $\varOmega_{2}$, $\varOmega_{3}$, $\varOmega_{4}$ and $\varOmega_{5}$ are shown in~\cref{fig:beam_config_examples} to illustrate the change in topology.

\begin{figure}[htb]
	\centering
	\subfloat[\label{fig:beam_sketch}]{\includegraphics[width=0.4\linewidth]{beam_sketch.pdf}}
	\hfill
	\subfloat[\label{fig:beam_coarse_grid}]{\includegraphics[width=0.4\linewidth]{beam_coarse_grid.pdf}}
	\caption{Schematic representation (a) of the beam problem and coarse grid discretization showing configurations to be considered in the offline phase.}%
	\label{fig:beam_sketch_config}
\end{figure}

\begin{figure}[tb]
	\centering
	\includegraphics[keepaspectratio]{beam_config_examples.pdf}
	\caption{The configurations of the oversampling domain $\hat\varOmega$ for the subdomains $\varOmega_1, \varOmega_{2}, \varOmega_{3}$ on the left Dirichlet boundary in case of the beam example. The colors indicate the boundaries $\varSigma_{\mathrm{D}}$ (blue), $\varSigma_{\mathrm{N}}$ (yellow) and $\varGamma_{\mu}$ (red) whose topology is changing.}%
	\label{fig:beam_config_examples}
\end{figure}

For varying ratios $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}$ of Young's moduli
for the aggregates and matrix, the global relative error is shown
in~\cref{fig:beam_rel_err}.
It is referred to~\cref{sub:block_example} for details on the calculation of
the global relative error.
\begin{figure}[tb]
	\centering
	\includegraphics[width=0.8\linewidth]{beam_error_plot.pdf}
    \caption{Beam example: \added[id=pd]{global} relative error in the
        $H^1$-norm against number of degrees of freedom.
        The empirical basis (\replaced[id=pd]{correlated and
        uncorrelated sampling approach}{\textit{multivariate normal} and \textit{normal}
        distribution} both with target tolerance $\texttt{ttol}=0.1$) and hierarchical
        basis are compared for varying ratios of Young's moduli.
        Regarding the randomized approaches, the average values over the number of \added{$\NumReal{}$}
        realizations \added[id=pd]{and the standard deviation (shaded)} of the global relative error are displayed.}%
	\label{fig:beam_rel_err}
\end{figure}

In the homogeneous case, i.e. $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}=1$, the 
hierarchical basis results in a nested
finite element method and the analytical solution can be exactly represented
using only two basis functions per edge.
However, for ratios $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}>1$, the hierarchical
basis does not yield a good approximation of the fine scale part of the displacement,
whereas the relative error decays much faster in case of the empirical basis.
Moreover, in this particular example, the relative error decays at a higher
rate using the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal} distribution} compared
to the \replaced[id=pd]{uncorrelated sampling approach}{\textit{normal} distribution}.
For the approximation of the macroscopic state of pure bending only few basis
functions are needed.
Also, as mentioned in~\cref{sub:block_example}, the algorithm tends to
generate more basis functions than would have been necessary to
achieve the target tolerance on the projection error and this
effect seems to be even stronger in case of the \replaced[id=pd]{correlated samples}{\textit{multivariate normal}
distribution}, as the relative error is almost a factor $~10$
(for $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}=2$) smaller
than the error obtained using the \replaced[id=pd]{uncorrelated samples}{\textit{normal} distribution}.

Furthermore, the purpose of this example is to illustrate the effect
of the heterogeneity on the displacement field, by comparing
the hierarchical edge basis
functions to the empirical fine scale edge basis functions.
Therefore, the hierarchical edge basis functions are plotted 
in~\cref{fig:beam_modes_hier} and the $x$- and $y$-components 
of the empirical edge basis functions
(\replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal} distribution})
for a particular subdomain in the interior of the global domain
and its bottom edge
are plotted in the~\cref{fig:beam_modes_r1,fig:beam_modes_r2}.
The referenced figures show that for the homogeneous material the empirical 
fine scale edge functions share features similar to the ones of the
hierarchical shape functions.
In the heterogeneous case the overall shape of at least the first mode
is still similar, although a clear effect of the heterogeneity can be
seen, which is also stronger for the higher modes.

\begin{figure}[htb]
	\centering
	\includegraphics[width=0.4\linewidth]{pod_modes_hbeam_1_hierarchical_x.pdf}
	\caption{Illustration of the hierarchical fine scale edge basis functions.}%
	\label{fig:beam_modes_hier}
\end{figure}

\begin{figure}[htb]
	\centering
	\subfloat[\normalsize$x$-component\label{fig:modes_emp_x_1}]{\includegraphics[width=0.4\linewidth]{pod_modes_beam_1_multivariate_normal_x.pdf}}
	\hfill
	\subfloat[\normalsize$y$-component\label{fig:modes_emp_y_1}]{\includegraphics[width=0.4\linewidth]{pod_modes_beam_1_multivariate_normal_y.pdf}}
    \caption{\replaced[id=pd]{F}{POD f}ine scale edge basis for the empirical basis generated with correlated samples, $\texttt{ttol}=0.1$ and $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}=1$.}%
	\label{fig:beam_modes_r1}
\end{figure}

\begin{figure}[htb]
	\centering
	\subfloat[\normalsize$x$-component\label{fig:modes_emp_x}]{\includegraphics[width=0.4\linewidth]{pod_modes_beam_3_multivariate_normal_x.pdf}}
	\hfill
	\subfloat[\normalsize$y$-component\label{fig:modes_emp_y}]{\includegraphics[width=0.4\linewidth]{pod_modes_beam_3_multivariate_normal_y.pdf}}
    \caption{\replaced[id=pd]{F}{POD f}ine scale edge basis for the empirical basis generated with correlated samples, $\texttt{ttol}=0.1$ and $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}=2$.}%
	\label{fig:beam_modes_r2}
\end{figure}

\FloatBarrier%
\subsection{L-panel example}%
\label{sub:l_panel_example}
The third example is an L-shaped panel, see \cref{fig:lpanel_sketch}.
\begin{figure}
	\centering
	\subfloat[\label{fig:lpanel_sketch}]{\includegraphics[width=0.59\linewidth]{lpanel_sketch.pdf}}\qquad
	\subfloat[\label{fig:lpanel_config}]{\includegraphics[width=0.59\linewidth]{lpanel_configurations.pdf}}%
	\caption{Schematic representation (a) and different configurations present in the chosen coarse grid (b) of the L-Panel example.}%
	\label{fig:lpanel_sketch_config}
\end{figure}
It features a more complex geometry and a concentrated load modeled
as a Neumann boundary condition.
For simplicity, the load is modeled as a linearly varying hat function
with maximum value $t_y=200\;\nicefrac{\mathrm{N}}{\mathrm{mm}^2}$
distributed over two coarse grid cells, such that the maximum vertical
displacement is $u_y \approx 5.4\,\mathrm{mm}$. 
Mesoscale subdomain type II (see \cref{fig:rce_types_b}) is used,
leading to the coarse grid and configurations as shown in \cref{fig:lpanel_config}.
The different configurations are encoded by color in the same manner as in the beam
example (\cref{sub:beam_example}).
In case of the L-Panel, the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal} distribution} is
compared to the \replaced[id=pd]{uncorrelated sampling approach}{\textit{normal} distribution} for the empirical basis.
The decay of the global relative error is shown in~\cref{fig:lpanel_relerr} and
the basis generated \replaced[id=pd]{with correlated samples}{by sampling from the \textit{multivariate normal} distribution}
performs better for a smaller number of degrees of freedom
(smaller number of fine scale edge modes).
For a target tolerance of $\texttt{ttol}=0.1$ using the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal}
distribution} more basis functions are generated, but the error of
the global approximation compared to the FOM is smaller.
In contrast, for smaller target tolerances, after reaching a certain accuracy
of the approximation, more and more basis functions are generated
for specific subdomains (edges)
due to the pessimistic error estimator of \cref{algo:rrf} without
improving the global error.
This effect is more pronounced for the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal}
distribution} compared to the \replaced[id=pd]{uncorrelated sampling approach}{\textit{normal} distribution}.
\begin{figure}[tb]
	\centering
	\includegraphics[width=0.8\linewidth]{lpanel_error_plot.pdf}
    \caption{L-Panel example: global relative error in the $H^1$-norm
        against number of degrees of freedom in the ROM.
        \added[id=pd]{The values are averaged over the number of $\NumReal{}$ realizations.}
        \added[id=pd]{The shaded areas indicate the standard deviation of the global relative error.}
    }%
	\label{fig:lpanel_relerr}
\end{figure}

However, \cref{fig:lpanel_2y} shows the trend that 
the same approximation error can be achieved with less training samples
in the offline phase and a smaller number
of degrees of freedom in the ROM in the online phase when using
the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal} distribution}.
Compare, e.\,g.\, the number of DoFs and training samples to achieve a global
relative error of $1\,\cdot\,10^{-4}$ (\cref{fig:lpanel_xerr}) and
the global relative error for both distributions
for a number of DoFs of (i) $~4\,000$ and (ii) $~7\,000$ (\cref{fig:lpanel_xttol}).
\begin{figure}[htb]
	\centering
    \subfloat[\normalsize Number of DOFs and training samples against mean global relative error. The number of training samples is averaged over the number of oversampling problems. \label{fig:lpanel_xerr}]{\includegraphics[width=0.4\linewidth]{lpanel_xerr_2y.pdf}}
	\hfill
    \subfloat[\normalsize Mean global relative error and number of DOFs against target tolerance \texttt{ttol}.\label{fig:lpanel_xttol}]{\includegraphics[width=0.4\linewidth]{lpanel_xttol_2y.pdf}}
	\caption{Results for the L-panel example using the maximum number of modes per edge.}%
	\label{fig:lpanel_2y}
\end{figure}
Moreover, \cref{fig:lpanel_contour} shows the absolute displacement error
for both sampling \replaced[id=pd]{approaches}{distributions} using a maximum of $\LpanelFieldsNumModes{}$ fine scale basis functions per edge.
While the overall level of accuracy is the same, using the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal}
distribution} does improve the approximation near the recessed corner, which is
known to be the critical area of the structure.
On the contrary, the solution near the Neumann boundary is better approximated
using the basis constructed from uncorrelated samples\deleted[id=pd]{using the \textit{normal} distribution}.
\begin{figure}[htb]
    \centering
    \subfloat[\normalsize{Uncorrelated sampling}\label{fig:lpanel_error_fields_normal}]{\includegraphics[width=0.3\linewidth]{lpanel_normal_error_field.png}}%
    \hfill
    \subfloat[\normalsize{Correlated sampling}\label{fig:lpanel_error_fields_multivariate_normal}]{\includegraphics[width=0.3\linewidth]{lpanel_multivariate_normal_error_field.png}}%
    \caption{Absolute displacement error for different sampling \replaced[id=pd]{approaches}{distributions} in the deformed placement using $\LpanelFieldsNumModes{}$ fine scale basis functions per edge.
    In both cases, a scale factor of $10$ is used for the deformation and the domain is scaled by the ROM displacement solution.}%
    \label{fig:lpanel_contour}
\end{figure}
\FloatBarrier%
\subsection{Basis construction and computational time}%
\label{sub:computational_time}

All simulations, comprising FOM and ROM (offline as well as online), are carried out using a single core (Intel Core i7-10700) and serial implementations.
It is noted that the current implementation is not optimized and the provided numbers regarding computation time serve as a proof of concept rather than a rigorous comparison of the computational performance of both models.

Regarding the offline phase, in each of the oversampling problems of all examples, a failure tolerance $\varepsilon_{\mathrm{algofail}}=1\cdot\,10^{-15}$, and $n_t=20$ test vectors were used.
Furthermore, for the norm induced by the source and range space of the transfer operator, the $L^2$ and $H^1$ inner products were used, respectively.

A comparison of the total number of DoFs in the numerical models is given 
in~\cref{tab:dofs}.
In case of the ROM, the number of DoFs and maximum number of fine scale basis
functions is averaged over the number of realizations.
For each of the investigated examples, the computational time needed to solve
the FOM and ROM are given in~\cref{tab:timings}.
With respect to the ROM, the mean over \added[id=pd]{the number of realizations}
of the assembly time and the time needed to solve the discrete system of
equations is given for a fixed number of basis functions.
Regarding the time needed to construct the empirical basis, the minimum, maximum 
and average time over all oversampling problems are averaged over the number of 
realizations as well.

It is noted that the construction of the local reduced spaces is easily
parallelizable since there is no dependency or need to communicate between
the different oversampling problems.
Hence, the total computational time to evaluate the ROM is estimated by the
time needed to construct the local basis
for the computationally most expensive oversampling problem
(offline phase) and the time to assemble and solve the discrete system
of equations for the global problem (online phase).
The time needed to precompute the global reduced solution to inform the boundary
conditions in the oversampling problem when \replaced[id=pd]{using the correlated sampling approach}{sampling from a
\textit{multivariate normal} distribution},
is negligible compared to the runtime of the randomized range finder (rrf)
algorithm.
Furthermore, in case of the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal} distribution},
the maximum runtime of~\cref{algo:rrf} is much higher, compared to the
\replaced[id=pd]{uncorrelated sampling approach}{\textit{normal} distribution}.
This is due to the repeated computation of the eigenvalues of the covariance
matrix $\bm{\varSigma}$ as described in~\cref{ssub:training_set}.

The computational time for the online phase of the ROM (using the maximum number 
of modes per edge) and the FOM comprise the time needed to assemble and solve
the system of equations. 
In case of the block example, the ROM is not favorable,
due to the small size of the problem.
The ROM (using the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal} distribution})
is evaluated (using $n=6$ fine scale modes) at
least $\approx 1.5$ times faster than the FOM in case
of the L-panel example and $\approx 2$ times faster in case of
the beam example.
Depending on the accuracy required for a certain application, the savings
in computational time are higher.
We also note that --- given the computational time needed to solve the FOM ---
the investigated examples are rather toy problems and that the comparison will
be more in favor of the ROM for larger problems.
\begin{table}[tb]
	\centering
	\caption{Total number of DoFs of FOM and ROM for the example problems.
        For the ROM the total number of DoFs is given for a certain number
        of fine scale edge basis functions per edge (given in paranthesis) to be able to
        compare the two sampling approaches.
        Moreover, the average of the (global) maximum number of fine scale edge basis
        functions is given.
        The values are averaged over the number of $\NumReal{}$ realizations
    for the block and L-panel example for a target tolerance of $\texttt{ttol}=0.001$
    and for the beam example for a target tolerance of $\texttt{ttol}=0.1$ and
    $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}=2$.
}%
	\label{tab:dofs}
    \begin{tabular}{lrrr}\toprule
        \multirow{2}{*}{Example problem} & FOM & \multicolumn{2}{c}{ROM} \\ \cmidrule(lr){3-4}
                                         &     & \replaced[id=pd]{uncorrelated}{\textit{normal}} & \replaced[id=pd]{correlated}{\textit{multivariate normal}} \\ \midrule
        Block               & \BlockFomNdofs{}  & \BlockNormalRomNdofs{} (10 / \BlockNormalRomMaxModes{}) & \BlockMvnRomNdofs{} (10 / \BlockMvnRomMaxModes{})\\
        Beam                & \BeamFomNdofs{}   & \BeamNormalRomNdofs{} (6 / \BeamNormalRomMaxModes{}) & \BeamMvnRomNdofs{} (6 / \BeamMvnRomMaxModes{})   \\
        L-Panel             & \LpanelFomNdofs{} & \LpanelNormalRomNdofs{} (6 / \LpanelNormalRomMaxModes{}) & \LpanelMvnRomNdofs{} (6 / \LpanelMvnRomMaxModes{})\\
        \bottomrule
    \end{tabular}
\end{table}

\begin{table}[tb]
    \centering
    \caption{Computational time in seconds for the FOM and ROM\@.
        For each sampling \replaced[id=pd]{approach}{distribution} the minimum (min), maximum (max) and average (avg)
    runtime of the offline phase for a subdomain --- consisting of the runtime of the
    randomized range finder algorithm (rrf) and the time needed to extend (ext) the \replaced[id=pd]{edge basis functions}{POD
    modes} into the respective subdomain --- are averaged over the number of \added{$10$}
    realizations.
    The results are reported
    for the block and L-panel example for a target tolerance of $\texttt{ttol}=0.001$
    and for the beam example for a target tolerance of $\texttt{ttol}=0.1$ and
    $\nicefrac{E_{\mathrm{a}}}{E_{\mathrm{m}}}=2$.
    In case of the online phase, the runtime for the assembly and solution of the
    discrete system of equations are as well averaged over the number of realizations.
    Regarding the ROM solution, the number of fine scale edge basis functions
    is chosen as $10$ for the block example, and $6$ in case of the beam and L-panel
    examples.
}%
    \label{tab:timings}
    \begin{tabular}{lccccc}\toprule
            \multirow{3}{*}{Example\,|\,Model} & \multicolumn{5}{c}{Runtime}
            \\\cmidrule{2-6}
             & \multicolumn{3}{c}{offline (rrf\,|\,ext)} & \multicolumn{2}{c}{online}
             \\\cmidrule(lr){2-4}\cmidrule(lr){5-6}
             & min & max & avg & Assembly & Solve
             \\\midrule
            Block\,|\,ROM \added{uncorrelated} & \BlockNormalRrfMin{}\,|\,\BlockNormalExtMin{} & \BlockNormalRrfMax{}\,|\,\BlockNormalExtMax{} & \BlockNormalRrfMean{}\,|\,\BlockNormalExtMean{} & \BlockNormalRomAssembly{} & \BlockNormalRomSolve{}\\
            Block\,|\,ROM \added{correlated} & \BlockMvnRrfMin{}\,|\,\BlockMvnExtMin{} & \BlockMvnRrfMax{}\,|\,\BlockMvnExtMax{} & \BlockMvnRrfMean{}\,|\,\BlockMvnExtMean{} & \BlockMvnRomAssembly{} & \BlockMvnRomSolve{}\\
            Block\,|\,{FOM} & - & - & - & \BlockFomAssembly{} & \BlockFomSolve{}\\
            Beam\,|\,ROM \added{uncorrelated} & \BeamNormalRrfMin{}\,|\,\BeamNormalExtMin{} & \BeamNormalRrfMax{}\,|\,\BeamNormalExtMax{} & \BeamNormalRrfMean{}\,|\,\BeamNormalExtMean{} & \BeamNormalRomAssembly{} & \BeamNormalRomSolve{}\\
            Beam\,|\,ROM \added{correlated} & \BeamMvnRrfMin{}\,|\,\BeamMvnExtMin{} & \BeamMvnRrfMax{}\,|\,\BeamMvnExtMax{} & \BeamMvnRrfMean{}\,|\,\BeamMvnExtMean{} & \BeamMvnRomAssembly{} & \BeamMvnRomSolve{}\\
            Beam\,|\,{FOM} & - & - & - & \BeamFomAssembly{} & \BeamFomSolve{}\\
            L-Panel\,|\,ROM \added{uncorrelated} & \LpanelNormalRrfMin{}\,|\,\LpanelNormalExtMin{} & \LpanelNormalRrfMax{}\,|\,\LpanelNormalExtMax{} & \LpanelNormalRrfMean{}\,|\,\LpanelNormalExtMean{} & \LpanelNormalRomAssembly{} & \LpanelNormalRomSolve{}\\
            L-Panel\,|\,ROM \added{correlated} & \LpanelMvnRrfMin{}\,|\,\LpanelMvnExtMin{} & \LpanelMvnRrfMax{}\,|\,\LpanelMvnExtMax{} & \LpanelMvnRrfMean{}\,|\,\LpanelMvnExtMean{} & \LpanelMvnRomAssembly{} & \LpanelMvnRomSolve{}\\
            L-panel\,|\,{FOM} & - & - & - & \LpanelFomAssembly{} & \LpanelFomSolve{}\\\bottomrule
    \end{tabular}
\end{table}
\section{Conclusions}%
\label{sec:conclusion}
In this contribution, a methodology to model linear elastic heterogeneous
structures is presented.
A method combining the variational multiscale method, domain decomposition
and model order reduction techniques is developed and applied to model
the influence of the fine scale on the coarse scale directly, addressing
multiscale problems without a clear separation of scales.
Herein, snapshots of the displacement field for local target subdomains are
computed by solving an oversampling problem with physically
informed --- by solving a global reduced problem --- \added{correlated} as well as \added{uncorrelated} random
boundary conditions.
Based on the displacement snapshots, a fine scale edge basis is constructed
\deleted{via POD} and a conforming approximation is obtained by extending the edge
functions into the interior of the respective subdomain.
This then allows for a conforming coupling of the reduced coarse grid
elements in the framework of standard finite element assembly and
hence an easy implementation.
The resulting global system of equations is sparse and reduced in size
compared to the full order model.

According to the investigated examples, one can obtain a smaller reduction
error for the same number of fine scale basis functions when
using \replaced[id=pd]{correlated samples}{a \textit{multivariate normal} distribution (correlated samples)}
instead of \replaced[id=pd]{uncorrelated samples}{a \textit{normal} distribution (uncorrelated samples)}.
The physically informed boundary conditions in the oversampling problem are shown
to improve the approximation capabilities of the reduced local spaces for
a small number of basis functions, that is larger target tolerances.
Depending on the problem, for both sampling \replaced[id=pd]{approaches}{distributions},
the pessimistic estimate of the error
in the randomized range finder algorithm
may lead to the generation of many basis functions for certain subdomains that
do not contribute to improving the global error, but result
in more accurate approximations for that part of the domain.

This effect seems to be stronger in case of the \replaced[id=pd]{correlated sampling approach}{\textit{multivariate normal}
distribution} and dependent on the size of the oversampling problem,
one has to consider the additional cost due to the repeated computation of
the eigenvalues of the covariance matrix in the correlated sampling strategy.
Nevertheless, both these issues can be overcome by \replaced[id=pd]{adapting}{improving}
the error estimate \added[id=pd]{to the multivariate normal distribution} and employing an adaptive strategy in which the
target tolerance for each local oversampling problem is chosen
based on a tolerance on the global error, which was already
done in \textit{Example 4} of~\cite{BS2018} for the GFEM.

Means to include physical states and their variation in the
training data is promising in view of the extension of the method to the
nonlinear case, which was the motivation for this project and
is also subject of future work.
In contrast to the linear case, the choice of the correct amplitudes of the
boundary data in the oversampling problem or amplitudes of the edge modes
when extending these into the respective subdomains poses a great challenge.

Also, the extension to parameterized PDEs and
development of an offline/online framework for application
in a many-query context (e.\,g.\, uncertainty quantification)
is interesting.
Especially, in applications where e.\,g.\, material parameters
or the geometry change only in small areas of the domain,
the local reduced spaces in the remaining part of the domain
might be re-used between different evaluations of the model.

\section*{Acknowledgements}
The authors gratefully acknowledge financial support by the German Research Foundation (DFG), project number 394350870, and by the European Research Council (ERC) under the European Union's Horizon 2020 research and innovation programme (ERC Grant agreement No. 818473).

\section*{Code availability}
The complete workflow, i.\,e.\, all tasks to process and postprocess the numerical experiments described in this article, are implemented using the automation tool doit~\cite{pydoit}.
The source code necessary to \textit{reproduce} the results is published together with the open source preprint~\cite{diercks2022multiscale} of this article and publicly available.
The numerical experiments are implemented with a self-written code based on the open source computing platform FEniCS~\cite{AlnaesBlechta2015a}.

\section*{Data availability}
Data will be made available on request.

% \nocite{*}% Show all bib entries - both cited and uncited; comment this line to view only cited bib entries;
\bibliography{references}%
\end{document}


==> anc/src/tex/references.bib <==
%comment{This file was created with betterbib v4.0.0.}

@article{eftang2013port,
	title = {Port reduction in parametrized component static condensation: approximation and a posteriori
 error estimation},
	volume = {96},
	issue = {5},
	page = {269-302},
	publisher = {Wiley},
	url = {http://dx.doi.org/10.1002/nme.4543},
	doi = {10.1002/nme.4543},
	journal = {International Journal for Numerical Methods in Engineering},
	year = {2013},
	month = {7},
	author = {Jens L. Eftang and Anthony T. Patera}
}

@article{Hashin1983,
    title = {Analysis of composite materials-a survey},
    author = {Zvi Hashin},
    journal = {Journal of Applied Mechanics},
    year = {1983},
    volume = {50},
    pages = {481-505},
}

@misc{diercks2022multiscale,
      title={Multiscale modeling of linear elastic heterogeneous structures based on a localized model order reduction approach}, 
      author={Diercks, Philipp and Veroy, Karen and Robens-Radermacher, Annika and Unger, Jörg F.},
      year={2022},
      eprint={2201.10374},
      archivePrefix={arXiv},
      primaryClass={cs.CE},
      keywords = {own},
      howpublished = "\url{https://arxiv.org/abs/2201.10374}",
}

@misc{pydoit,
  author       = {Eduardo Naufel Schettino},
  title        = {{pydoit/doit: task management \& automation tool (python)}},
  month        = jun,
  year         = 2021,
  publisher    = {Zenodo},
  doi          = {10.5281/zenodo.4892136},
  url          = {https://doi.org/10.5281/zenodo.4892136},
  howpublished = "\url{https://doi.org/10.5281/zenodo.4892136}",
}

@article{BabuskaBanerjeeOsborn2004,
 author = {Babu\v{s}ka, Ivo and Banerjee, Uday and Osborn, John E.},
 title = {Generalized Finite Element Methods --- Main Ideas, Results And Perspective},
 year = {2004},
 doi = {10.1142/s0219876204000083},
 number = {01},
 pages = {67-103},
 source = {Crossref},
 url = {https://doi.org/10.1142/s0219876204000083},
 volume = {01},
 journal = {Int. J. Comput. Methods},
 publisher = {World Scientific Pub Co Pte Lt},
 issn = {0219-8762, 1793-6969},
 month = jun,
}

@article{BabuskaGalozOsborn1994,
 author = {Babu\v{s}ka, Ivo and Caloz, Gabriel and Osborn, John E.},
 title = {Special Finite Element Methods for a Class of Second Order Elliptic Problems with Rough Coefficients},
 year = {1994},
 doi = {10.1137/0731051},
 number = {4},
 pages = {945-981},
 source = {Crossref},
 url = {https://doi.org/10.1137/0731051},
 volume = {31},
 journal = {SIAM J. Numer. Anal.},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {0036-1429, 1095-7170},
 month = aug,
}

@article{BabuskaLipton2011,
 author = {Babu\v{s}ka, Ivo and Lipton, Robert},
 title = {Optimal Local Approximation Spaces for Generalized Finite Element Methods with Application to Multiscale Problems},
 year = {2011},
 doi = {10.1137/100791051},
 number = {1},
 pages = {373-406},
 source = {Crossref},
 url = {https://doi.org/10.1137/100791051},
 volume = {9},
 journal = {Multiscale Model. Simul.},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {1540-3459, 1540-3467},
 month = jan,
}

@article{BabuskaMelenk1997,
 author = {Babu\v{s}ka, I. and Melenk, J.M.},
 title = {The Partition Of Unity Method},
 year = {1997},
 doi = {10.1002/(sici)1097-0207(19970228)40:4<727::aid-nme86>3.0.co;2-n},
 number = {4},
 pages = {727-758},
 source = {Crossref},
 url = {https://doi.org/10.1002/(sici)1097-0207(19970228)40:4<727::aid-nme86>3.0.co;2-n},
 volume = {40},
 journal = {Int. J. Numer. Meth. Engng.},
 publisher = {Wiley},
 issn = {0029-5981, 1097-0207},
 month = feb,
}

@inbook{BuhrEtAlInBook2020,
 author = {Buhr, Andreas and Iapichino, Laura and Ohlberger, Mario and Rave, Stephan and Schindler, Felix and Smetana, Kathrin},
 editor = {Benner, Peter and Grivet-Talocia, Stefano and Quarteroni, Alfio and Rozza, Gianluigi and Schilders, Wil and Silveira, Luís Miguel},
 doi = {doi:10.1515/9783110671490-006},
 url = {https://doi.org/10.1515/9783110671490-006},
 title = {6 Localized model reduction for parameterized problems},
 booktitle = {Volume 2 Snapshot-Based Methods and Algorithms: Volume 2: Snapshot-Based Methods and Algorithms},
 year = {2020},
 publisher = {De Gruyter},
 pages = {245--306},
}

@book{BertramGluege2015,
 author = {Bertram, Albrecht and Glüge, Rainer},
 title = {Solid Mechanics},
 year = {2015},
 doi = {10.1007/978-3-319-19566-7},
 source = {Crossref},
 url = {https://doi.org/10.1007/978-3-319-19566-7},
 publisher = {Springer International Publishing},
 isbn = {9783319195650, 9783319195667},
}

@book{ZienkiewiczTaylor2000,
 author = {Zienkiewicz, O.C. and Taylor, R.L.},
 title = {{{T}he} {{F}inite} {{E}lement} {{M}ethod} {{V}olume} 1: {{T}he} {{B}asis}},
 year = {2000},
 publisher = {{B}utterworth-{H}einemann},
 address = {Oxford},
 edition = {5th},
}

@article{IapichinoQuarteroniRozza2016,
 author = {Iapichino, Laura and Quarteroni, Alfio and Rozza, Gianluigi},
 title = {Reduced basis method and domain decomposition for elliptic problems in networks and complex parametrized geometries},
 year = {2016},
 doi = {10.1016/j.camwa.2015.12.001},
 number = {1},
 pages = {408-430},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.camwa.2015.12.001},
 volume = {71},
 journal = {Comput. Math. Appl.},
 publisher = {Elsevier BV},
 issn = {0898-1221},
 month = jan,
}

@article{SmetanaPatera2016,
 author = {Smetana, Kathrin and Patera, Anthony T.},
 title = {Optimal Local Approximation Spaces for Component-Based Static Condensation Procedures},
 abstract = {In this paper we introduce local approximation spaces for component-based static condensation (sc) procedures that are optimal in the sense of Kolmogorov. To facilitate simulations for large structures such as aircrafts or ships, it is crucial to decrease the number of degrees of freedom on the interfaces, or {"}ports{"}, in order to reduce the size of the statically condensed system. To derive optimal port spaces we consider a (compact) transfer operator that acts on the space of harmonic extensions on a two-component system and maps the traces on the ports that lie on the boundary of these components to the trace of the shared port. Solving the eigenproblem for the composition of the transfer operator and its adjoint yields the optimal space. For a related work in the context of the generalized finite element method we refer to [I. Babuska and R. Lipton, Optimal local approximation spaces for generalized finite element methods with application to multiscale problems, Multiscale Model. Simul., 9 (2011), pp. 373-406]. We further introduce a spectral greedy algorithm to generalize the procedure to the parameter-dependent setting and to construct a quasi-optimal parameter-independent port space. Moreover, it is shown that given a certain tolerance and an upper bound for the ports in the system, the spectral greedy constructs a port space that yields a sc approximation error on a system of arbitrary configuration which is smaller than this tolerance for all parameters in a rich train set. We present our approach for isotropic linear elasticity although the idea may be readily applied to any linear coercive problem.Numerical experiments demonstrate the very rapid and exponential convergence both of the eigenvalues and the sc approximation based on spectral modes for non-separable and irregular geometries such as an I-Beam with an internal crack.},
 keywords = {Domain decomposition methods, (Component-based) static condensation, Model reduction, Component mode synthesis, A priori error estimate, Kolmogorov n-width, Reduced basis methods},
 year = {2016},
 doi = {10.1137/15m1009603},
 language = {English},
 volume = {38},
 pages = {A3318-A3356},
 journal = {SIAM J. Sci. Comput.},
 issn = {1064-8275, 1095-7197},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 number = {5},
 source = {Crossref},
 url = {https://doi.org/10.1137/15m1009603},
 month = jan,
}

@misc{BuhrEtAl2019,
 author = {Buhr, Andreas and Iapichino, Laura and Ohlberger, Mario and Rave, Stephan and Schindler, Felix and Smetana, Kathrin},
 title = {Localized model reduction for parameterized problems},
 year = {2019},
 eprint = {arXiv:1902.08300},
 howpublished = {\url {http://arxiv.org/abs/1902.08300}},
}

@article{Unger2011a,
 author = {Unger, Jörg F. and Eckardt, Stefan},
 abstract = {In this paper, a mesoscale model of concrete is presented, which considers particles, matrix material and the interfacial transition zone (ITZ) as separate constituents. Particles are represented as ellipsoides, generated according to a prescribed grading curve and placed randomly into the specimen. Algorithms are proposed to generate realistic particle configurations efficiently. The nonlinear behavior is simulated with a cohesive interface model for the ITZ. For the matrix material, different damage/plasticity models are investigated. The simulation of localization requires to regularize the solution, which is performed by using integral type nonlocal models with strain or displacement averaging. Due to the complexity of a mesoscale model for a realistic structure, a multiscale method to couple the homogeneous macroscale with the heterogeneous mesoscale model in a concurrent embedded approach is proposed. This allows an adaptive transition from a full macroscale model to a multiscale model, where only the relevant parts are resolved on a finer scale. Special emphasis is placed on the investigation of different coupling schemes between the different scales, such as the mortar method and the arlequin method, and a discussion of their advantages and disadvantages within the current context. The applicability of the proposed methodology is illustrated for a variety of examples in tension and compression. {\copyright } 2011 CIMNE, Barcelona, Spain.},
 doi = {10.1007/s11831-011-9063-8},
 file = {:home/pdiercks/.local/share/data/Mendeley Ltd./Mendeley Desktop/Downloaded/Unger, Eckardt - 2011 - Multiscale Modeling of Concrete.pdf:pdf},
 issn = {1134-3060, 1886-1784},
 journal = {Arch Computat Methods Eng},
 number = {3},
 pages = {341-393},
 title = {Multiscale Modeling of Concrete},
 volume = {18},
 year = {2011},
 source = {Crossref},
 url = {https://doi.org/10.1007/s11831-011-9063-8},
 publisher = {Springer Science and Business Media LLC},
 subtitle = {From Mesoscale to Macroscale},
 month = jul,
}

@article{pymor,
 author = {Milk, René and Rave, Stephan and Schindler, Felix},
 doi = {10.1137/15m1026614},
 journal = {SIAM J. Sci. Comput.},
 number = {5},
 pages = {S194-S216},
 title = {{pyMOR} -- Generic Algorithms and Interfaces for Model Order Reduction},
 url = {https://doi.org/10.1137/15m1026614},
 volume = {38},
 year = {2016},
 source = {Crossref},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {1064-8275, 1095-7197},
 month = jan,
}

@article{Himpe2018,
 author = {Himpe, Christian and Leibner, Tobias and Rave, Stephan},
 abstract = {Proper Orthogonal Decomposition (POD) is a widely used technique for the construction of low-dimensional approximation spaces from high-dimensional input data. For large-scale applications and an increasing number of input data vectors, however, computing the POD often becomes prohibitively expensive. This work presents a general, easy-to-implement approach to compute an approximate POD based on arbitrary tree hierarchies of worker nodes, where each worker computes a POD of only a small number of input vectors. The tree hierarchy can be freely adapted to optimally suit the available computational resources. In particular, this hierarchical approximate POD (HAPOD) allows for both simple parallelization with low communication overhead, as well as incremental POD computation under constrained memory capacities. Rigorous error estimates ensure the reliability of our approach, and extensive numerical examples underline its performance.},
 archiveprefix = {arXiv},
 arxivid = {1607.05210},
 doi = {10.1137/16m1085413},
 eprint = {1607.05210},
 file = {:home/pdiercks/mnt/M/literature/Himpe, Leibner, Rave - 2018 - Hierarchical approximate proper orthogonal decomposition.pdf:pdf},
 issn = {1064-8275, 1095-7197},
 journal = {SIAM J. Sci. Comput.},
 keywords = {Distributed algorithms,Model reduction,Parallel algorithms,Proper orthogonal decomposition,Singular value decomposition},
 number = {5},
 pages = {A3267-A3292},
 title = {Hierarchical Approximate Proper Orthogonal Decomposition},
 volume = {40},
 year = {2018},
 source = {Crossref},
 url = {https://doi.org/10.1137/16m1085413},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 month = jan,
}

@article{Smetana2007,
 author = {Smetana, Kathrin and Patera, Anthony T.},
 abstract = {In this paper we introduce local approximation spaces for component-based static condensation (sc) procedures that are optimal in the sense of Kolmogorov. To facilitate simulations for large structures such as aircraft or ships, it is crucial to decrease the number of degrees of freedom on the interfaces, or "ports," in order to reduce the size of the statically condensed system. To derive optimal port spaces we consider a (compact) transfer operator that acts on the space of harmonic extensions on a two-component system and maps the traces on the ports that lie on the boundary of these components to the trace of the shared port. Solving the eigenproblem for the composition of the transfer operator and its adjoint yields the optimal space. For a related work in the context of the generalized finite element method, we refer the reader to [I. Babu{{\v s}}ka and R. Lipton, Multiscale Model. Simul., 9 (2011), pp. 373-406]. We further introduce a spectral greedy algorithm to generalize the procedure to the parameter-dependent setting and to construct a quasi-optimal parameter-independent port space. Moreover, it is shown that, given a certain tolerance and an upper bound for the ports in the system, the spectral greedy constructs a port space that yields an sc approximation error on a system of arbitrary configuration which is smaller than this tolerance for all parameters in a rich train set. We present our approach for isotropic linear elasticity, although the idea may be readily applied to any linear coercive problem. Numerical experiments demonstrate the very rapid and exponential convergence both of the eigenvalues and of the sc approximation based on spectral modes for nonseparable and irregular geometries such as an I-beam with an internal crack.},
 doi = {10.1137/15m1009603},
 file = {:home/pdiercks/mnt/M/literature/Smetana, Patera - 2016 - Optimal local approximation spaces for component-based static condensation procedures.pdf:pdf},
 issn = {1064-8275, 1095-7197},
 journal = {SIAM J. Sci. Comput.},
 keywords = {(Component-based) static condensation,A priori error estimate,Component mode synthesis,Domain decomposition methods,Finite element method,Kolmogorov n-width,Model reduction,Reduced basis methods},
 number = {5},
 pages = {A3318-A3356},
 title = {Optimal Local Approximation Spaces for Component-Based Static Condensation Procedures},
 volume = {38},
 year = {2016},
 source = {Crossref},
 url = {https://doi.org/10.1137/15m1009603},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 month = jan,
}

@article{Hughes1995,
 author = {Hughes, Thomas J.R.},
 title = {Multiscale phenomena: {Green's} functions, the {Dirichlet}-to-Neumann formulation, subgrid scale models, bubbles and the origins of stabilized methods},
 year = {1995},
 doi = {10.1016/0045-7825(95)00844-9},
 number = {1-4},
 pages = {387-401},
 source = {Crossref},
 url = {https://doi.org/10.1016/0045-7825(95)00844-9},
 volume = {127},
 journal = {Comput. Method. Appl. M.},
 publisher = {Elsevier BV},
 issn = {0045-7825},
 month = nov,
}

@article{HughesFeijooEtAl1998,
 author = {Hughes, Thomas J.R. and Feijóo, Gonzalo R. and Mazzei, Luca and Quincy, Jean-Baptiste},
 title = {The variational multiscale method---a paradigm for computational mechanics},
 journal = {Comput. Method. Appl. M.},
 year = {1998},
 volume = {166},
 number = {1-2},
 pages = {3-24},
 issn = {0045-7825},
 abstract = {We present a general treatment of the variational multiscale method in the context of an abstract Dirichlet problem. We show how the exact theory represents a paradigm for subgrid-scale models and a posteriori error estimation. We examine hierarchical p-methods and bubbles in order to understand and, ultimately, approximate the `fine-scale Green's function' which appears in the theory. We review relationships between residual-free bubbles, element Green's functions and stabilized methods. These suggest the applicability of the methodology to physically interesting problems in fluid mechanics, acoustics and electromagnetics.},
 doi = {10.1016/s0045-7825(98)00079-6},
 owner = {araderma},
 timestamp = {2016.08.17},
 url = {https://doi.org/10.1016/s0045-7825(98)00079-6},
 source = {Crossref},
 publisher = {Elsevier BV},
 month = nov,
}

@incollection{LarsonMalqvist2005,
 author = {Larson, Mats G. and M\r{a}lqvist, Axel},
 title = {Adaptive Variational Multiscale Methods Based on A Posteriori Error Estimation: {Duality} Techniques for Elliptic Problems},
 year = {2005},
 doi = {10.1007/3-540-26444-2_9},
 pages = {181-193},
 source = {Crossref},
 url = {https://doi.org/10.1007/3-540-26444-2_9},
 booktitle = {Lecture Notes in Computational Science and Engineering},
 publisher = {Springer-Verlag},
 isbn = {3540253351},
}

@article{LarsonMalqvist2007,
 author = {Larson, Mats G. and M\r{a}lqvist, Axel},
 title = {Adaptive variational multiscale methods based on a posteriori error estimation: {Energy} norm estimates for elliptic problems},
 year = {2007},
 doi = {10.1016/j.cma.2006.08.019},
 number = {21-24},
 pages = {2313-2324},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.cma.2006.08.019},
 volume = {196},
 journal = {Comput. Method. Appl. M.},
 publisher = {Elsevier BV},
 issn = {0045-7825},
 month = apr,
}

@article{LarsonMalqvist2009,
 author = {Larson, Mats G. and M\r{a}lqvist, Axel},
 title = {An adaptive variational multiscale method for convection-diffusion problems},
 year = {2009},
 doi = {10.1002/cnm.1106},
 number = {1},
 pages = {65-79},
 source = {Crossref},
 url = {https://doi.org/10.1002/cnm.1106},
 volume = {25},
 journal = {Commun. Numer. Meth. Engng.},
 publisher = {Wiley},
 issn = {1069-8299, 1099-0887},
 month = jan,
}

@article{AltmannHenningPeterseim2021,
 author = {Altmann, Robert and Henning, Patrick and Peterseim, Daniel},
 title = {Numerical homogenization beyond scale separation},
 year = {2021},
 doi = {10.1017/s0962492921000015},
 pages = {1-86},
 source = {Crossref},
 url = {https://doi.org/10.1017/s0962492921000015},
 volume = {30},
 journal = {Acta Numer.},
 publisher = {Cambridge University Press (CUP)},
 issn = {0962-4929, 1474-0508},
 month = may,
}

@article{Hund2007,
 author = {Hund, Andrea and Ramm, Ekkehard},
 title = {Locality constraints within multiscale model for non-linear material behaviour},
 journal = {Int. J. Numer. Meth. Engng},
 year = {2007},
 volume = {70},
 pages = {1613-1632},
 doi = {10.1002/nme.1953},
 number = {13},
 source = {Crossref},
 url = {https://doi.org/10.1002/nme.1953},
 publisher = {Wiley},
 issn = {0029-5981, 1097-0207},
}

@book{QuarteroniValli1999,
 author = {Quarteroni, A. and Valli, A.},
 title = {Domain decomposition methods for partial differential equations},
 series = {Numerical Mathematics and Scientific Computation},
 publisher = {The Clarendon press, Oxford University Press},
 year = {1999},
}

@book{HesthavenRozzaStamm2016,
 author = {Hesthaven, Jan S and Rozza, Gianluigi and Stamm, Benjamin},
 title = {Certified Reduced Basis Methods for Parametrized Partial Differential Equations},
 series = {SpringerBriefs in Mathematics},
 publisher = {Springer International Publishing},
 year = {2016},
 doi = {10.1007/978-3-319-22470-1},
 url = {https://doi.org/10.1007/978-3-319-22470-1},
 source = {Crossref},
 issn = {2191-8198, 2191-8201},
 isbn = {9783319224695, 9783319224701},
}

@article{BS2018,
 author = {Buhr, Andreas and Smetana, Kathrin},
 title = {Randomized Local Model Order Reduction},
 journal = {SIAM J. Sci. Comput.},
 volume = {40},
 number = {4},
 pages = {A2120-A2151},
 year = {2018},
 doi = {10.1137/17m1138480},
 source = {Crossref},
 url = {https://doi.org/10.1137/17m1138480},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {1064-8275, 1095-7197},
 month = jan,
}

@article{HW1997,
 author = {Hou, Thomas Y. and Wu, Xiao-Hui},
 title = {A Multiscale Finite Element Method for Elliptic Problems in Composite Materials and Porous Media},
 journal = {J. Comput. Phys.},
 volume = {134},
 pages = {169-189},
 year = {1997},
 doi = {10.1006/jcph.1997.5682},
 number = {1},
 source = {Crossref},
 url = {https://doi.org/10.1006/jcph.1997.5682},
 publisher = {Elsevier BV},
 issn = {0021-9991},
 month = jun,
}

@article{LeeBathe1993,
 author = {Lee, Nam-Sua and Bathe, Klaus-Jurgen},
 title = {Effects of element distortions on the performance of isoparametric elements},
 journal = {Int. J. Numer. Meth. Engng.},
 volume = {36},
 pages = {3553-3576},
 year = {1993},
 doi = {10.1002/nme.1620362009},
 number = {20},
 source = {Crossref},
 url = {https://doi.org/10.1002/nme.1620362009},
 publisher = {Wiley},
 issn = {0029-5981, 1097-0207},
 month = oct,
}

@article{AlnaesBlechta2015a,
 author = {Aln{\ae}s, Martin S. and Blechta, Jan and Hake, Johan and Johansson, August and Kehlet, Benjamin and Logg, Anders and Richardson, Chris and Ring, Johannes and Rognes, Marie E. and Wells, Garth N.},
 title = {The {FEniCS} Project Version 1.5},
 year = {2015},
 journal = {Archive of Numerical Software},
 volume = {3},
 number = {100},
 doi = {10.11588/ans.2015.100.20553},
 page = {9-23},
}

@book{HolmesEtAl2012,
 author = {Holmes, Philip and Lumley, John L. and Berkooz, Gahl and Rowley, Clarence W.},
 title = {Turbulence, Coherent Structures, Dynamical Systems and Symmetry},
 publisher = {Cambridge University Press},
 year = {2009},
 url = {https://doi.org/10.1017/cbo9780511919701},
 series = {Cambridge Monographs on Mechanics},
 doi = {10.1017/cbo9780511919701},
 source = {Crossref},
 isbn = {9780511919701},
}

@article{KunischVolkwein2002,
 author = {Kunisch, K. and Volkwein, S.},
 title = {Galerkin Proper Orthogonal Decomposition Methods for a General Equation in Fluid Dynamics},
 year = {2002},
 journal = {SIAM J. Numer. Anal.},
 volume = {40},
 number = {2},
 pages = {492-515},
 doi = {10.1137/s0036142900382612},
 source = {Crossref},
 url = {https://doi.org/10.1137/s0036142900382612},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {0036-1429, 1095-7170},
 month = jan,
}

@article{Sirovich1987,
 author = {Sirovich, Lawrence},
 title = {Turbulence and the dynamics of coherent structures. I. Coherent structures},
 year = {1987},
 journal = {Quart. Appl. Math.},
 volume = {45},
 number = {3},
 pages = {561-571},
 doi = {10.1090/qam/910462},
 source = {Crossref},
 url = {https://doi.org/10.1090/qam/910462},
 publisher = {American Mathematical Society (AMS)},
 issn = {0033-569X, 1552-4485},
 month = oct,
}

@article{TaddeiPatera2018,
 author = {Taddei, Tommaso and Patera, Anthony T.},
 title = {A Localization Strategy for Data Assimilation; Application to State Estimation and Parameter Estimation},
 year = {2018},
 journal = {SIAM J. Sci. Comput.},
 volume = {40},
 number = {2},
 pages = {B611-B636},
 doi = {10.1137/17m1116830},
 source = {Crossref},
 url = {https://doi.org/10.1137/17m1116830},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {1064-8275, 1095-7197},
 month = jan,
}

@article{MieheKoch2002,
 author = {Miehe, C. and Koch, A.},
 title = {Computational micro-to-macro transitions of discretized microstructures undergoing small strains},
 journal = {Archive of Applied Mechanics (Ingenieur Archiv)},
 year = {2002},
 number = {4-5},
 pages = {300-317},
 volume = {72},
 abstract = {The paper investigates algorithms for the computation of homogenized stresses and overall tangent moduli of microstructures undergoing small strains. Typically, these microstructures define representative volumes of nonlinear heterogeneous materials such as inelastic composites, polycrystalline aggregates or particle assemblies. We consider a priori given discretized microstructures, without focusing on details of specific discretization techniques in space and time. The key contribution of the paper is the construction of a family of algorithms and matrix representations of the overall properties of discretized microstructures. It is shown that the overall stresses and tangent moduli of a typical microstructure may exclusively be defined in terms of discrete forces and stiffness properties on the boundary. We focus on deformation-driven microstructures, where the overall macroscopic deformation is controlled. In this context, three classical types of boundary conditions are investigated: (i) linear displacements, (ii) constant tractions and (iii) periodic displacements and antiperiodic tractions. Incorporated by the Lagrangian multiplier method, these constraints generate three classes of algorithms for the computation of equilibrium states and the overall properties of microstructures. The proposed algorithms and matrix representations of the overall properties are formally independent of the interior spatial structure and the local constitutive response of the microstructure and are therefore applicable to a broad class of model problems. We demonstrate their performance for some representative model problems including elastic--plastic deformations of composite materials.},
 doi = {10.1007/s00419-002-0212-2},
 issn = {0939-1533},
 owner = {araderma},
 timestamp = {2016.08.30},
 url = {https://doi.org/10.1007/s00419-002-0212-2},
 source = {Crossref},
 publisher = {Springer Science and Business Media LLC},
 month = jul,
}

@article{FeyelCaboche2000,
 author = {Feyel, Frédéric and Chaboche, Jean-Louis},
 title = {{FE2} multiscale approach for modelling the elastoviscoplastic behaviour of long fibre {SiC/Ti} composite materials},
 journal = {Comput. Method. Appl. M.},
 year = {2000},
 number = {3-4},
 pages = {309-330},
 volume = {183},
 abstract = {This paper discusses modelling of the behaviour of structures reinforced by long fibre SiC/Ti composite material with a periodic microstructure. A new multiscale behaviour model based on a multilevel finite element (FE2) approach is used to take into account heterogeneities in the behaviour between the fibre and matrix. It is shown that combining this model with parallel computation techniques now makes it possible to consider realistic composite structural computations yielding a detailed geometric description and constitutive equations giving access to microstructural data, instead of only to phenomenological macroscopic data difficult to correlate with the local mechanical state.},
 doi = {10.1016/s0045-7825(99)00224-8},
 issn = {0045-7825},
 owner = {araderma},
 timestamp = {2016.08.30},
 url = {https://doi.org/10.1016/s0045-7825(99)00224-8},
 source = {Crossref},
 publisher = {Elsevier BV},
 month = mar,
}

@incollection{GeersKouznetsovaEtAl2010a,
 author = {Geers, M.G.D. and Kouznetsova, V.G. and Brekelmans, W.A.M.},
 editor = {Pippan, R. and Gumbsch, P.},
 title = {Computational homogenization},
 chapter = {Multiscale Modelling of Plasticity and Fracture by Means of Dislocation Mechanics},
 pages = {327-394},
 publisher = {Springer Vienna},
 year = {2010},
 address = {Vienna},
 booktitle = {Multiscale Modelling of Plasticity and Fracture by Means of Dislocation Mechanics},
 doi = {10.1007/978-3-7091-0283-1_7},
 isbn = {9783709102824, 9783709102831},
 owner = {araderma},
 timestamp = {2016.08.30},
 url = {https://doi.org/10.1007/978-3-7091-0283-1_7},
 source = {Crossref},
 issn = {0254-1971},
}

@article{GeersKouznetsovaEtAl2010,
 author = {Geers, M.G.D. and Kouznetsova, V.G. and Brekelmans, W.A.M.},
 title = {Multi-scale computational homogenization: {Trends} and challenges},
 journal = {J. Comput. Appl. Math.},
 year = {2010},
 number = {7},
 pages = {2175-2182},
 volume = {234},
 abstract = {In the past decades, considerable progress had been made in bridging the mechanics of materials to other disciplines, e.g. downscaling to the field of materials science or upscaling to the field of structural engineering. Within this wide context, this paper reviews the state-of-the-art of a particular, yet powerful, method, i.e. computational homogenization. The paper discusses the main trends since the early developments of this approach up to the ongoing contributions and upcoming challenges in the field.},
 doi = {10.1016/j.cam.2009.08.077},
 issn = {0377-0427},
 keywords = {Homogenization},
 owner = {araderma},
 timestamp = {2016.08.30},
 url = {https://doi.org/10.1016/j.cam.2009.08.077},
 source = {Crossref},
 publisher = {Elsevier BV},
 month = aug,
}

@article{YvonnetHe2007,
 author = {Yvonnet, J. and He, Q.-C.},
 title = {The reduced model multiscale method {(R3M)} for the non-linear homogenization of hyperelastic media at finite strains},
 journal = {J. Comput. Phys.},
 year = {2007},
 number = {1},
 pages = {341-368},
 volume = {223},
 abstract = {This paper presents a new multi-scale method for the homogenization analysis of hyperelastic solids undergoing finite strains. The key contribution is to use an incremental nonlinear homogenization technique in tandem with a model reduction method, in order to alleviate the complexity of multiscale procedures, which usually involve a large number of nonlinear nested problems to be solved. The problem associated with the representative volume element (RVE) is solved via a model reduction method (proper orthogonal decomposition). The reduced basis is obtained through pre-computations on the RVE. The technique, coined as reduced model multiscale method (R3M), allows reducing significantly the computation times, as no large matrix needs to be inverted, and as the convergence of both macro and micro problems is enhanced. Furthermore, the R3M drastically reduces the size of the data base describing the history of the micro problems. In order to validate the technique in the context of porous elastomers at finite strains, a comparison between a full and a reduced multiscale analysis is performed through numerical examples, involving different micro and macro structures, as well as different nonlinear models (Neo-Hookean, Mooney-Rivlin). It is shown that the R3M gives good agreement with the full simulations, at lower computational and data storage requirements.},
 doi = {10.1016/j.jcp.2006.09.019},
 issn = {0021-9991},
 keywords = {Model reduction},
 owner = {araderma},
 timestamp = {2016.08.11},
 url = {https://doi.org/10.1016/j.jcp.2006.09.019},
 source = {Crossref},
 publisher = {Elsevier BV},
 month = apr,
}

@techreport{GouryKerfridenEtAl2014,
 author = {Goury, O. and Kerfriden, P. and Bordas, S.},
 title = {Bridging analytical and computational homogenisation for nonlinear multiscale problems: {A} reduced order modelling approach for a damage problem},
 year = {2014},
 hal_id = {hal-00994923},
 hal_version = {v1},
 owner = {araderma},
 pdf = {https://hal.archives-ouvertes.fr/hal-00994923/file/multiscaleMOR.pdf},
 timestamp = {2016.09.15},
 url = {https://hal.archives-ouvertes.fr/hal-00994923},
 institution = {Cardiff University, School of Engineering},
 address = {Cardiff, UK},
}

@article{HernandezCaicedoFerrer2016,
 author = {Hernández, J.A. and Caicedo, M.A. and Ferrer, A.},
 title = {Dimensional hyper-reduction of nonlinear finite element models via empirical cubature},
 doi = {10.1016/j.cma.2016.10.022},
 pages = {687-722},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.cma.2016.10.022},
 volume = {313},
 journal = {Comput. Method. Appl. M.},
 publisher = {Elsevier BV},
 issn = {0045-7825},
 year = {2017},
 month = jan,
}

@article{FarhatEtAl2014,
 author = {Farhat, Charbel and Avery, Philip and Chapman, Todd and Cortial, Julien},
 title = {Dimensional reduction of nonlinear finite element dynamic models with finite rotations and energy-based mesh sampling and weighting for computational efficiency},
 doi = {10.1002/nme.4668},
 number = {9},
 pages = {625-662},
 source = {Crossref},
 url = {https://doi.org/10.1002/nme.4668},
 volume = {98},
 journal = {Int. J. Numer. Meth. Engng},
 publisher = {Wiley},
 subtitle = {NONLINEAR MODEL REDUCTION AND ENERGY-CONSERVING SAMPLING AND WEIGHTING},
 issn = {0029-5981},
 year = {2014},
 month = apr,
}

@article{FarhatEtAl2015,
 author = {Farhat, Charbel and Chapman, Todd and Avery, Philip},
 title = {Structure-preserving, stability, and accuracy properties of the energy-conserving sampling and weighting method for the hyper reduction of nonlinear finite element dynamic models},
 year = {2015},
 doi = {10.1002/nme.4820},
 number = {5},
 pages = {1077-1110},
 source = {Crossref},
 url = {https://doi.org/10.1002/nme.4820},
 volume = {102},
 journal = {Int. J. Numer. Meth. Engng},
 publisher = {Wiley},
 subtitle = {ECSW FOR THE HYPER REDUCTION OF NONLINEAR FE DYNAMIC MODELS},
 issn = {0029-5981},
 month = mar,
}

@article{HernandezOliverEtAl2014,
 author = {Hernández, J.A. and Oliver, J. and Huespe, A.E. and Caicedo, M.A. and Cante, J.C.},
 title = {High-performance model reduction techniques in computational multiscale homogenization},
 journal = {Comput. Method. Appl. M.},
 year = {2014},
 pages = {149-189},
 volume = {276},
 abstract = {Abstract A novel model-order reduction technique for the solution of the fine-scale equilibrium problem appearing in computational homogenization is presented. The reduced set of empirical shape functions is obtained using a partitioned version --- that accounts for the elastic/inelastic character of the solution --- of the Proper Orthogonal Decomposition (POD). On the other hand, it is shown that the standard approach of replacing the nonaffine term by an interpolant constructed using only POD modes leads to ill-posed formulations. We demonstrate that this ill-posedness can be avoided by enriching the approximation space with the span of the gradient of the empirical shape functions. Furthermore, interpolation points are chosen guided, not only by accuracy requirements, but also by stability considerations. The approach is assessed in the homogenization of a highly complex porous metal material. Computed results show that computational complexity is independent of the size and geometrical complexity of the Representative Volume Element. The speedup factor is over three orders of magnitude --- as compared with finite element analysis --- whereas the maximum error in stresses is less than 10.},
 doi = {10.1016/j.cma.2014.03.011},
 issn = {0045-7825},
 keywords = {Multiscale},
 owner = {araderma},
 timestamp = {2016.08.12},
 url = {https://doi.org/10.1016/j.cma.2014.03.011},
 source = {Crossref},
 publisher = {Elsevier BV},
 month = jul,
}

@book{QuarteroniManzoniNegri2016,
 author = {Quarteroni, Alfio and Manzoni, Andrea and Negri, Federico},
 title = {Reduced Basis Methods for Partial Differential Equations},
 year = {2016},
 publisher = {Springer International Publishing},
 address = {Cham},
 series = {{UNITEXT} - La {M}athematica per il 3+2},
 volume = {92},
 doi = {10.1007/978-3-319-15431-2},
 source = {Crossref},
 url = {https://doi.org/10.1007/978-3-319-15431-2},
 issn = {2038-5714},
 isbn = {9783319154305, 9783319154312},
}

@inproceedings{VeroyEtAl2003,
 author = {Veroy, Karen and Prud'homme, Christophe and Rovas, Dimitrios and Patera, Anthony},
 title = {A Posteriori Error Bounds for Reduced-Basis Approximation of Parametrized Noncoercive and Nonlinear Elliptic Partial Differential Equations},
 year = {2003},
 pages = {2003-3847},
 crossref = {AIAA2003},
 organization = {AIAA},
 doi = {10.2514/6.2003-3847},
 source = {Crossref},
 url = {https://doi.org/10.2514/6.2003-3847},
 booktitle = {16th AIAA Computational Fluid Dynamics Conference},
 publisher = {American Institute of Aeronautics and Astronautics},
 month = jun,
}

@article{PrudhommeEtAl2002,
 author = {Prud'homme, C. and Rovas, D.V. and Veroy, K. and Machiels, L. and Maday, Y. and Patera, A.T. and Turinici, G.},
 title = {Reliable Real-Time Solution of Parametrized Partial Differential Equations: {Reduced-basis} Output Bound Methods},
 year = {2001},
 journal = {J. Fluids Eng.},
 volume = {124},
 number = {1},
 pages = {70-80},
 doi = {10.1115/1.1448332},
 source = {Crossref},
 url = {https://doi.org/10.1115/1.1448332},
 publisher = {ASME International},
 issn = {0098-2202, 1528-901X},
 month = nov,
}

@proceedings{AIAA2003,
 title = {16th {AIAA} Computational Fluid Dynamics Conference},
 booktitle = {Proceedings of the 16th AIAA Computational Fluid Dynamics Conference},
 year = {2003},
 doi = {10.2514/mcfd03},
 source = {Crossref},
 url = {https://doi.org/10.2514/mcfd03},
 publisher = {American Institute of Aeronautics and Astronautics},
 isbn = {9781624100864},
 month = jun,
}

@book{NematNasserHori1993,
 author = {Nemat-Nasser, S. and Hori, M.},
 title = {Micromechanics: {{O}verall} {{P}roperties} of {{H}eterogeneous} {{M}aterials}},
 year = {1993},
 edition = {1st},
 address = {Amsterdam},
 publisher = {Elsevier},
}

@article{Hill1963,
 author = {Hill, R.},
 title = {Elastic properties of reinforced solids: {Some} theoretical principles},
 year = {1963},
 volume = {11},
 number = {5},
 pages = {357-372},
 journal = {J. Mech. Phys. Solids},
 doi = {10.1016/0022-5096(63)90036-x},
 source = {Crossref},
 url = {https://doi.org/10.1016/0022-5096(63)90036-x},
 publisher = {Elsevier BV},
 issn = {0022-5096},
 month = sep,
}

@article{BishopHill1951,
 author = {Bishop, J.F.W. and Hill, R.},
 title = {{XLVI.} A theory of the plastic distortion of a polycrystalline aggregate under combined stresses.},
 year = {1951},
 journal = {The London, Edinburgh, and Dublin Philosophical Magazine and Journal of Science},
 volume = {42},
 pages = {414-427},
 doi = {10.1080/14786445108561065},
 number = {327},
 source = {Crossref},
 url = {https://doi.org/10.1080/14786445108561065},
 publisher = {Informa UK Limited},
 issn = {1941-5982, 1941-5990},
 month = apr,
}

@article{GitmanEtAl2007,
 author = {Gitman, I.M. and Askes, H. and Sluys, L.J.},
 title = {Representative volume: {Existence} and size determination},
 year = {2007},
 journal = {Eng. Fract. Mech.},
 volume = {74},
 number = {16},
 pages = {2518-2534},
 doi = {10.1016/j.engfracmech.2006.12.021},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.engfracmech.2006.12.021},
 publisher = {Elsevier BV},
 issn = {0013-7944},
 month = nov,
}

@phdthesis{Gitman2006,
 author = {Gitman, I.M.},
 type = {dissertation},
 title = {Representative volumes and multi-scale modelling of quasi-brittle materials},
 school = {Technische Universiteit Delft},
 url = {https://repository.tudelft.nl/islandora/object/uuid:b9073796-fd46-433f-a405-1b226ce9583a?collection=research},
 year = {2006},
 address = {Delft, The Netherlands},
}

@article{ArbogastBoyd2006,
 author = {Arbogast, Todd and Boyd, Kirsten J.},
 title = {Subgrid Upscaling and Mixed Multiscale Finite Elements},
 year = {2006},
 journal = {SIAM J. Numer. Anal.},
 volume = {44},
 number = {3},
 pages = {1150-1171},
 doi = {10.1137/050631811},
 source = {Crossref},
 url = {https://doi.org/10.1137/050631811},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {0036-1429, 1095-7170},
 month = jan,
}

@article{FishShek2000,
 author = {Fish, J. and Shek, K.},
 title = {Multiscale analysis of large scale nonlinear structures and materials},
 year = {2000},
 journal = {International Journal for Computational Civil and Structural Engineering},
 volume = {1},
 pages = {79-90},
}

@article{Ryckelynck2005,
 author = {Ryckelynck, D.},
 title = {A priori hyperreduction method: {An} adaptive approach},
 year = {2005},
 journal = {J. Comput. Phys.},
 pages = {346-366},
 volume = {202},
 doi = {10.1016/j.jcp.2004.07.015},
 number = {1},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.jcp.2004.07.015},
 publisher = {Elsevier BV},
 issn = {0021-9991},
 month = jan,
}

@article{Ryckelynck2009,
 author = {Ryckelynck, D.},
 title = {Hyper-reduction of mechanical models involving internal variables},
 year = {2009},
 journal = {Int. J. Numer. Meth. Engng},
 volume = {77},
 pages = {75-89},
 doi = {10.1002/nme.2406},
 number = {1},
 source = {Crossref},
 url = {https://doi.org/10.1002/nme.2406},
 publisher = {Wiley},
 issn = {0029-5981, 1097-0207},
 month = jan,
}

@article{BarraultEtAl2004,
 author = {Barrault, Maxime and Maday, Yvon and Nguyen, Ngoc Cuong and Patera, Anthony T.},
 title = {An `empirical interpolation' method: {Application} to efficient reduced-basis discretization of partial differential equations},
 year = {2004},
 volume = {339},
 number = {9},
 pages = {667-672},
 journal = {Cr. Math.},
 doi = {10.1016/j.crma.2004.08.006},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.crma.2004.08.006},
 publisher = {Elsevier BV},
 issn = {1631-073X},
 month = nov,
}

@article{Chaturantabut2010,
 author = {Chaturantabut, Saifon and Sorensen, Danny C.},
 title = {Nonlinear Model Reduction via Discrete Empirical Interpolation},
 year = {2010},
 journal = {SIAM J. Sci. Comput.},
 volume = {32},
 number = {5},
 pages = {2737-2764},
 doi = {10.1137/090766498},
 source = {Crossref},
 url = {https://doi.org/10.1137/090766498},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {1064-8275, 1095-7197},
 month = jan,
}

@article{AmsallemEtAl2012,
 author = {Amsallem, David and Zahr, Matthew J. and Farhat, Charbel},
 title = {Nonlinear model order reduction based on local reduced-order bases},
 year = {2012},
 journal = {Int. J. Numer. Meth. Engng},
 volume = {92},
 number = {10},
 pages = {891-916},
 doi = {10.1002/nme.4371},
 source = {Crossref},
 url = {https://doi.org/10.1002/nme.4371},
 publisher = {Wiley},
 subtitle = {NONLINEAR MODEL REDUCTION BASED ON LOCAL REDUCED-ORDER BASES},
 issn = {0029-5981},
 month = jun,
}

@article{Taddei2020,
 author = {Taddei, Tommaso},
 title = {A Registration Method for Model Order Reduction: {Data} Compression and Geometry Reduction},
 year = {2020},
 journal = {SIAM J. Sci. Comput.},
 volume = {42},
 number = {2},
 pages = {A997-A1027},
 doi = {10.1137/19m1271270},
 source = {Crossref},
 url = {https://doi.org/10.1137/19m1271270},
 publisher = {Society for Industrial \& Applied Mathematics (SIAM)},
 issn = {1064-8275, 1095-7197},
 month = jan,
}

@article{GuoHesthaven2018,
 author = {Guo, Mengwu and Hesthaven, Jan S.},
 title = {Reduced order modeling for nonlinear structural analysis using {Gaussian} process regression},
 year = {2018},
 journal = {Comput. Method. Appl. M.},
 volume = {341},
 pages = {807-826},
 doi = {10.1016/j.cma.2018.07.017},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.cma.2018.07.017},
 publisher = {Elsevier BV},
 issn = {0045-7825},
 month = nov,
}

@article{RaissiEtAl2019,
 author = {Raissi, M. and Perdikaris, P. and Karniadakis, G.E.},
 title = {Physics-informed neural networks: {A} deep learning framework for solving forward and inverse problems involving nonlinear partial differential equations},
 year = {2019},
 journal = {J. Comput. Phys.},
 volume = {378},
 pages = {686-707},
 doi = {10.1016/j.jcp.2018.10.045},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.jcp.2018.10.045},
 publisher = {Elsevier BV},
 issn = {0021-9991},
 month = feb,
}

@article{GuoRokosVeroy2021,
 author = {Guo, Theron and Roko\v{s}, Ond\v{r}ej and Veroy, Karen},
 title = {Learning constitutive models from microstructural simulations via a non-intrusive reduced basis method},
 year = {2021},
 doi = {10.1016/j.cma.2021.113924},
 pages = {113924},
 source = {Crossref},
 url = {https://doi.org/10.1016/j.cma.2021.113924},
 volume = {384},
 journal = {Comput. Method. Appl. M.},
 publisher = {Elsevier BV},
 issn = {0045-7825},
 month = oct,
}

%%%%% LOD

@article{MalqvistPeterseim2014,
 author = {Målqvist, Axel and Peterseim, Daniel},
 title = {Localization of elliptic multiscale problems},
 year = {2014},
 doi = {10.1090/s0025-5718-2014-02868-8},
 number = {290},
 pages = {2583-2603},
 source = {Crossref},
 url = {https://doi.org/10.1090/s0025-5718-2014-02868-8},
 volume = {83},
 journal = {Math. Comp.},
 publisher = {American Mathematical Society (AMS)},
 issn = {0025-5718, 1088-6842},
 month = jun,
}

@article{HenningMalqvistPeterseim2014,
 author = {Henning, Patrick and Målqvist, Axel and Peterseim, Daniel},
 title = {A localized orthogonal decomposition method for semi-linear elliptic problems},
 year = {2014},
 doi = {10.1051/m2an/2013141},
 number = {5},
 pages = {1331-1349},
 source = {Crossref},
 url = {https://doi.org/10.1051/m2an/2013141},
 volume = {48},
 journal = {ESAIM: M2AN},
 publisher = {EDP Sciences},
 issn = {0764-583X, 1290-3841},
 month = aug,
}

@book{MalqvistPeterseim2020,
 author = {Målqvist, Axel and Peterseim, Daniel},
 title = {Numerical Homogenization by Localized Orthogonal Decomposition},
 year = {2020},
 doi = {10.1137/1.9781611976458},
 source = {Crossref},
 url = {https://doi.org/10.1137/1.9781611976458},
 publisher = {Society for Industrial and Applied Mathematics},
 isbn = {9781611976441, 9781611976458},
 month = jan,
}


==> anc/wf_arxiv.py <==
"""arxiv submission"""

import pathlib
from doit.tools import create_folder

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".arxiv.db"
}

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
ARXIV = ROOT / "arxiv"
if not ARXIV.exists():
    create_folder(ARXIV)


macros = [
        WORK / "tex/beam_basis_multivariate_normal_macros.tex",
        WORK / "tex/beam_basis_normal_macros.tex",
        WORK / "tex/beam_fom_macros.tex",
        WORK / "tex/beam_rom_multivariate_normal_macros.tex",
        WORK / "tex/beam_rom_normal_macros.tex",
        WORK / "tex/block_basis_multivariate_normal_macros.tex",
        WORK / "tex/block_basis_normal_macros.tex",
        WORK / "tex/block_fom_macros.tex",
        WORK / "tex/block_rom_multivariate_normal_macros.tex",
        WORK / "tex/block_rom_normal_macros.tex",
        WORK / "tex/lpanel_basis_multivariate_normal_macros.tex",
        WORK / "tex/lpanel_basis_normal_macros.tex",
        WORK / "tex/lpanel_fom_macros.tex",
        WORK / "tex/lpanel_rom_multivariate_normal_macros.tex",
        WORK / "tex/lpanel_rom_normal_macros.tex",
        WORK / "tex/merged_macros.tex",
        ]


paper_deps = [
        WORK / "tex/beam_basis_multivariate_normal_macros.tex",
        WORK / "tex/beam_basis_normal_macros.tex",
        WORK / "tex/beam_coarse_grid.pdf",
        WORK / "tex/beam_config_examples.pdf",
        WORK / "tex/beam_error_plot.pdf",
        WORK / "tex/beam_fom_macros.tex",
        WORK / "tex/beam_rom_multivariate_normal_macros.tex",
        WORK / "tex/beam_rom_normal_macros.tex",
        WORK / "tex/beam_sketch.pdf",
        WORK / "tex/block_1_multivariate_normal_max_modes.png",
        WORK / "tex/block_1_normal_max_modes.png",
        WORK / "tex/block_2_multivariate_normal_max_modes.png",
        WORK / "tex/block_2_normal_max_modes.png",
        WORK / "tex/block_3_multivariate_normal_max_modes.png",
        WORK / "tex/block_3_normal_max_modes.png",
        WORK / "tex/block_basis_multivariate_normal_macros.tex",
        WORK / "tex/block_basis_normal_macros.tex",
        WORK / "tex/block_error_plot.pdf",
        WORK / "tex/block_fom_macros.tex",
        WORK / "tex/block_rom_multivariate_normal_macros.tex",
        WORK / "tex/block_rom_normal_macros.tex",
        WORK / "tex/block_normal_error_field.png",
        WORK / "tex/block_multivariate_normal_error_field.png",
        WORK / "tex/block_sketch.pdf",
        WORK / "tex/block_xerr_2y.pdf",
        WORK / "tex/block_xttol_2y.pdf",
        WORK / "tex/converged_rce_01.png",
        WORK / "tex/converged_rce_02.png",
        WORK / "tex/convergence_plot.pdf",
        WORK / "tex/domain_partitions.pdf",
        WORK / "tex/lpanel_basis_multivariate_normal_macros.tex",
        WORK / "tex/lpanel_basis_normal_macros.tex",
        WORK / "tex/lpanel_configurations.pdf",
        WORK / "tex/lpanel_error_plot.pdf",
        WORK / "tex/lpanel_fom_macros.tex",
        WORK / "tex/lpanel_multivariate_normal_error_field.png",
        WORK / "tex/lpanel_normal_error_field.png",
        WORK / "tex/lpanel_rom_multivariate_normal_macros.tex",
        WORK / "tex/lpanel_rom_normal_macros.tex",
        WORK / "tex/lpanel_sketch.pdf",
        WORK / "tex/lpanel_specimen_with_rce.pdf",
        WORK / "tex/lpanel_xerr_2y.pdf",
        WORK / "tex/lpanel_xttol_2y.pdf",
        WORK / "tex/merged_macros.tex",
        WORK / "tex/pod_modes_hbeam_1_hierarchical_x.pdf",
        WORK / "tex/pod_modes_beam_1_multivariate_normal_x.pdf",
        WORK / "tex/pod_modes_beam_1_multivariate_normal_y.pdf",
        WORK / "tex/pod_modes_beam_3_multivariate_normal_x.pdf",
        WORK / "tex/pod_modes_beam_3_multivariate_normal_y.pdf",
        WORK / "tex/NJDnatbib.sty",
        WORK / "tex/oversampling_domain.pdf",
        WORK / "tex/references.bib",
        WORK / "tex/WileyNJD-AMA.bst",
        WORK / "tex/WileyNJD-v2.cls",
        WORK / "tex/paper.tex",
        ]


def task_copy_paper_sources():
    """copy sources for main document"""
    for fd in paper_deps:
        if fd.stem == "paper":
            continue
        yield {
                "name": fd.stem,
                "actions": ["cp {dependencies} {targets}"],
                "file_dep": [fd],
                "targets": [ARXIV / fd.name],
                "clean": True,
                }


def task_paper_pdfoutput():
    """add \pdfoutput=1 to preample"""

    def add_stuff(dependencies, targets):

        with open(targets[0], "w") as out_fh:
            with open(dependencies[0], "r") as in_fh:
                for k, line in enumerate(in_fh.readlines()):
                    out_fh.write(line)
                    if k == 0:
                        out_fh.write(r"\pdfoutput=1")

    return {
            "actions": [add_stuff],
            "file_dep": [WORK / "tex/paper.tex"],
            "targets": [ARXIV / "paper.tex"],
            }


def task_bbl():
    return {
            "actions": ["tectonic -k {dependencies}"],
            "file_dep": [ARXIV / "paper.tex"],
            "targets": [ARXIV / "paper.bbl"],
            }


def make_arxiv_zip(targets):
    from zipfile import ZipFile

    ancillary = []
    ancillary.append(ROOT / "README.md")
    ancillary.append(ROOT / "LICENSE")
    ancillary.append(ROOT / "envs/paraview_v5.11.0.yaml")
    ancillary.append(ROOT / "envs/tex.yaml")

    # add everything under source
    for root, subdirs, files in pathlib.os.walk(SRC):
        if any([p.startswith((".", "_", "data", "test", "multi.egg-info")) for p in root.split("/")]):
            continue
        else:
            for f in files:
                if not f.startswith((".", "response", "study")):
                    fpath = pathlib.os.path.join(root, f)
                    ancillary.append(fpath)

    for f in ROOT.glob("wf*.py"):
        ancillary.append(f)

    # ### multicode
    multi_files = []
    MULTI = ROOT.parent / "multicode/multi"
    multi_src = MULTI / "src/multi"

    multi_files.append(MULTI / "LICENSE")
    multi_files.append(MULTI / "README.md")
    multi_files.append(MULTI / "pyproject.toml")
    for f in multi_src.glob("*.*"):
        multi_files.append(f)


    with ZipFile(targets[0], "w") as archive:

        for f in ancillary:
            path = pathlib.Path(f)
            rr = path.relative_to(ROOT).as_posix()
            archive.write(filename=rr, arcname="anc/" + rr)

        for suffix in ["tex", "pdf", "png", "bbl", "bst", "cls"]:
            for f in ARXIV.glob(f"*.{suffix}"):
                path = pathlib.Path(f)
                if not path.name == "paper.pdf":
                    rr = path.relative_to(ROOT).as_posix()
                    ra = path.relative_to(ARXIV).as_posix()
                    archive.write(filename=rr, arcname=ra)

        for f in multi_files:
            path = pathlib.Path(f)
            rr = path.relative_to(MULTI).as_posix()
            archive.write(filename=path.as_posix(), arcname="anc/multicode/" + rr)


def task_make_zip():
    return {
            "file_dep": [ARXIV / "paper.tex", ARXIV / "paper.bbl"],
            "actions": [make_arxiv_zip],
            "targets": [ROOT / "arxiv.zip"],
            "clean": True,
            }


==> anc/wf_beam.py <==
import sys
import pathlib
import numpy as np

from doit import get_var
from doit.action import CmdAction
from doit.tools import create_folder

from src.definitions import ExampleConfig

PYTHON = sys.executable

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".beam.db"
}

# mode in which to run the workflow
# use DEBUG or PAPER
CLI = {"mode": get_var("mode", "DEBUG"), "nreal": get_var("nreal", "1")}
NREAL = int(CLI["nreal"])

assert NREAL <= 20

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    create_folder(WORK)
    create_folder(WORK / "tex")
    """tex folder to build paper

    write all plots/figures to this path
    parse log and write macros.tex
    copy paper.tex from source directory
    finally latexmk -pdf paper.tex
    """

# Global parameters
# #################
DEGREE = 2
MATERIAL = SRC / "material.yaml"
DISTRIBUTIONS = ("normal", "multivariate_normal")
# measure functions in source and range space
# of transfer problem in these norms
SOURCENORM = "l2"
RANGENORM = "h1"
# measure global error in this norm
ERRNORM = "h1"

# convergence
PPE_RCE_01 = [3, 5, 11, 21, 41]  # points per edge
PPE_RCE_02 = [6, 11, 21, 31, 41, 51]

# default configurations based on run mode
BEAM = []
HBEAM = []
target_tol = [1e-1, 1e-2, 1e-3]

if CLI["mode"] == "DEBUG":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        BEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"beam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        HBEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"hbeam_{k+1}",
                "num_real": 1,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )

elif CLI["mode"] == "PAPER":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        # parse debug log and estimate needed FOM size based on offline runtime?
        BEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"beam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 50,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        HBEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"hbeam_{k+1}",
                "num_real": 1,
                "num_testvecs": 20,
                "nx": 50,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )

else:
    raise KeyError(
        "The workflow is run in DEBUG mode (smaller problems) by default."
        "To run the real thing type `doit mode=PAPER`."
    )
print(f"Running in {CLI['mode']} mode")
print(f"Realization number: {CLI['nreal']}")


def to_cli(kwargs) -> list[str]:
    """convert dict to CLI options"""
    r = []
    for k, v in kwargs.items():
        r.append(f"--{k}")
        r.append(f"{v}")
    return r


def create_action_coarse_rom(output, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/coarse_rom.py"
    elif name.startswith("beam"):
        script = SRC / "beam/coarse_rom.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/coarse_rom.py"

    action = [PYTHON, script.as_posix(), "--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_pod_basis(
    cell_index, distribution, real, output, loglvl, logfile, **kwargs
) -> str:
    script = SRC / "compute_pod_basis.py"
    action = [PYTHON, script.as_posix(), str(cell_index), distribution, str(real)]
    action += ["--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_extension(
    cell_index, distribution, real, output, loglvl, logfile, **kwargs
) -> str:
    script = (SRC / "extend_edge_modes.py").as_posix()
    action = [PYTHON, script, str(cell_index), distribution, str(real)]
    action += ["--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_rom(distr, real, product, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_rom.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_rom.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_rom.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_rom.py"

    action = [PYTHON, script.as_posix(), distr, str(real), "--product", product]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_rom_error(distr, real, product, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_error.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_error.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_error.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_error.py"

    action = [PYTHON, script.as_posix(), distr, str(real), "--product", product]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_fields(distr, real, num_modes, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_fields.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_fields.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_fields.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_fields.py"

    action = [PYTHON, script.as_posix(), distr, str(real), str(num_modes)]
    try:
        action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    except AttributeError:
        action += ["--loglvl", loglvl]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_merge_pvd(pvdfiles, output) -> str:
    script = SRC / "merge_pvtu_datasets.py"
    action = [PYTHON, script.as_posix()]
    for f in pvdfiles:
        action.append(f.as_posix())
    action += ["--output", output.as_posix()]
    return " ".join(action)


def fix_deps(dependencies, fnames):
    """unfortunately the order of the `file_dep` is not guaranteed
    see https://github.com/pydoit/doit/issues/254
    Parameters
    ----------
    fnames : list of str
        The filenames in the correct order.
    """
    deps = [pathlib.Path(d).name for d in dependencies]
    order = [deps.index(fn) for fn in fnames]
    return [dependencies[i] for i in order]


def clean_xdmf(targets):
    for xf in targets:
        xdmf = pathlib.Path(xf)
        h5 = xdmf.with_suffix(".h5")
        xdmf.unlink()
        h5.unlink()


def get_rce_meshfiles(path, points_per_edge):
    """returns list of a rce meshfiles under path"""
    return [(path / f"rce_{ppe:02d}.msh") for ppe in points_per_edge]


def task__get_rce_metadata():
    """task to compute rce metadata for the converged rce meshes

    The metadata includes:
        - filepath
        - unit_length
        - points_per_edge
        - num_max_modes

    """

    def get_max_modes(ppe):
        """max number of fine scale modes depending on discretization"""
        nverts = 2 * ppe - 1
        ndofs = 2 * nverts
        return ndofs - 4

    def get_unit_length(meshfile):
        import meshio

        mesh = meshio.read(meshfile)
        x = mesh.points
        xmax = np.amax(x, axis=0)
        xmin = np.amin(x, axis=0)

        unit_length = float(abs(xmax[0] - xmin[0]))
        return unit_length

    def write(mesh_files, result_file, targets):
        data = np.genfromtxt(result_file, delimiter=",")
        err = data[:, 0]
        converged = np.argmax(err < 1e-2)
        filepath = mesh_files[converged]
        unit_length = get_unit_length(filepath.absolute().as_posix())
        print(f"Converged mesh: {filepath.absolute().as_posix()}")
        points_per_edge = int(filepath.stem.split("_")[1])
        num_cells = points_per_edge - 1
        rce_metadata = {
            "filepath": filepath.absolute().as_posix(),
            "unit_length": unit_length,
            "points_per_edge": points_per_edge,
            "num_cells": num_cells,
            "num_max_modes": get_max_modes(points_per_edge),
        }
        return rce_metadata

    result_files = [
        WORK / "convergence/convergence_01.txt",
        WORK / "convergence/convergence_02.txt",
    ]
    mesh_files_01 = get_rce_meshfiles(WORK / "convergence/rce_01", PPE_RCE_01)
    mesh_files_02 = get_rce_meshfiles(WORK / "convergence/rce_02", PPE_RCE_02)
    mesh_files = [mesh_files_01, mesh_files_02]

    name = 0
    for result, meshes in zip(result_files, mesh_files):
        name += 1
        yield {
            "name": f"{name:02d}",
            "file_dep": meshes + [result],
            "actions": [(write, [meshes, result])],
            "verbosity": 1,
            "clean": True,
        }


def task_coarse_rom_solution():
    """compute the coarse rom solution"""

    examples = BEAM
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        rom = example.coarse_rom_solution
        logfile = example.coarse_rom_log

        yield {
            "name": example.name,
            "file_dep": [example.coarse_grid, example.fine_grid]
            + [example.subdomain_grid(i) for i in range(example.num_cells)],
            "actions": [
                (create_folder, [rom.parent]),
                CmdAction((create_action_coarse_rom, [rom, LOGLVL, logfile], kwargs)),
            ],
            "targets": [rom, logfile],
            "clean": True,
        }


def task_hierarchical_basis():
    """compute hierarchical basis for each edge"""

    def construct_basis(example, max_degree, num_cells):
        from src.beam.hierarchical import compute_hierarchical_modes

        inputs = {
            "example": example,
            "num_cells": num_cells,
            "max_degree": max_degree,
            "orthonormalize": True,
            "product": example.range_product,
        }
        compute_hierarchical_modes(**inputs)

    distr = "hierarchical"
    real = 0
    degree = 7  # max degree for hierarchical basis
    typ = 2  # rce type
    for kwargs in HBEAM:
        example = ExampleConfig(**kwargs)
        targets = [
            example.pod_bases(distr, real, ci) for ci in range(example.num_cells)
        ]
        yield {
            "name": example.name,
            "actions": [
                (create_folder, [targets[0].parent]),
                (construct_basis, [example, degree]),
            ],
            "getargs": {"num_cells": (f"_get_rce_metadata:{typ:02d}", "num_cells")},
            "targets": targets,
            "clean": True,
        }


def task_pod_basis():
    """compute pod basis for each edge
    for `normal` or `multivariate_normal` distribution"""

    examples = BEAM
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        deps = [example.coarse_grid, example.fine_grid, example.material]

        for distr in DISTRIBUTIONS:
            if distr == "multivariate_normal":
                coarse_rom = example.coarse_rom_solution
                deps.append(coarse_rom)
            real = example.num_real
            for cell_index in range(example.num_cells):
                deps.append(example.coarse_patch(cell_index))
                deps.append(example.fine_patch(cell_index))
                deps.append(example.subdomain_grid(cell_index))

                pod_bases = example.pod_bases(distr, real, cell_index)
                logfile = example.empirical_basis_log(distr, real, cell_index)

                yield {
                    "name": example.name
                    + ":"
                    + distr
                    + ":"
                    + str(real)
                    + ":"
                    + str(cell_index),
                    "file_dep": deps,
                    "actions": [
                        (create_folder, [pod_bases.parent]),
                        (create_folder, [logfile.parent]),
                        CmdAction(
                            (
                                create_action_pod_basis,
                                [
                                    cell_index,
                                    distr,
                                    real,
                                    pod_bases,
                                    LOGLVL,
                                    logfile,
                                ],
                                kwargs,
                            )
                        ),
                    ],
                    "targets": [pod_bases, logfile],
                    "clean": True,
                }


def task_basis_extension():
    """extend pod edge basis into subdomains"""

    examples = BEAM

    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            real = example.num_real
            # for real in range(example.num_real):
            for ci in range(example.num_cells):
                pod_bases = [
                    example.pod_bases(distr, real, i)
                    for i in range(example.num_cells)
                ]
                basis = example.basis(distr, real, ci)
                logfile = example.empirical_basis_log(distr, real, ci)
                yield {
                    "name": example.name
                    + ":"
                    + distr
                    + ":"
                    + str(real)
                    + ":"
                    + str(ci),
                    "file_dep": pod_bases,
                    "actions": [
                        CmdAction(
                            (
                                create_action_extension,
                                [ci, distr, real, basis, LOGLVL, logfile],
                                kwargs,
                            )
                        )
                    ],
                    "targets": [basis],
                    "clean": True,
                }


def task_basis_extension_hierarchical():
    """extend hierarchical basis into subdomains"""

    examples = HBEAM

    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        distr = "hierarchical"
        real = 0
        for ci in range(example.num_cells):
            pod_bases = [
                example.pod_bases(distr, real, i) for i in range(example.num_cells)
            ]
            basis = example.basis(distr, real, ci)
            logfile = example.empirical_basis_log(distr, real, ci)
            yield {
                "name": example.name + ":" + str(ci),
                "file_dep": pod_bases,
                "actions": [
                    (create_folder, [basis.parent]),
                    (create_folder, [logfile.parent]),
                    CmdAction(
                        (
                            create_action_extension,
                            [ci, distr, real, basis, LOGLVL, logfile],
                            kwargs,
                        )
                    ),
                ],
                "targets": [basis],
                "clean": True,
            }


def task_beam_rom():
    """compute the rom solution for the beam"""

    product = ERRNORM
    for kwargs in BEAM:
        beam = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            # for real in range(beam.num_real):
            real = beam.num_real
            # dependencies
            # should be enough to only add the bases
            deps = [beam.basis(distr, real, ci) for ci in range(beam.num_cells)]

            # targets
            rom = beam.rom_solution(distr, real)
            logfile = beam.rom_log(distr, real)

            yield {
                "name": beam.name + ":" + distr + ":" + str(real),
                "file_dep": deps,
                "actions": [
                    (create_folder, [rom.parent]),
                    CmdAction(
                        (
                            create_action_rom,
                            [distr, real, product, LOGLVL, logfile],
                            kwargs,
                        )
                    )
                ],
                "targets": [rom, logfile],
                "clean": True,
            }


def task_beam_error():
    """compute the fom solution and rom error"""

    product = ERRNORM
    for kwargs in BEAM:
        beam = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            real = beam.num_real
            # for real in range(beam.num_real):
            # dependencies
            deps = [beam.basis(distr, real, ci) for ci in range(beam.num_cells)]
            rom = beam.rom_solution(distr, real)
            deps.append(rom)

            # targets
            fom = beam.fom_solution(distr, real)
            err = beam.error(distr, real)
            logfile = beam.error_log(distr, real)

            yield {
                "name": beam.name + ":" + distr + ":" + str(real),
                "file_dep": deps,
                "actions": [
                    (create_folder, [fom.parent]),
                    CmdAction(
                        (
                            create_action_rom_error,
                            [distr, real, product, LOGLVL, logfile],
                            kwargs,
                        )
                    ),
                ],
                "targets": [fom, err, logfile],
                "clean": True,
            }


def task_hbeam_rom():
    """compute the rom solution"""

    distr = "hierarchical"
    real = 0
    product = ERRNORM
    for kwargs in HBEAM:
        beam = ExampleConfig(**kwargs)
        # dependencies
        # should be enough to only add the bases
        deps = [beam.basis(distr, real, ci) for ci in range(beam.num_cells)]

        # targets
        rom = beam.rom_solution(distr, real)
        logfile = beam.rom_log(distr, real)

        yield {
            "name": beam.name,
            "file_dep": deps,
            "actions": [
                (create_folder, [rom.parent]),
                CmdAction(
                    (
                        create_action_rom,
                        [distr, real, product, LOGLVL, logfile],
                        kwargs,
                    )
                ),
            ],
            "targets": [rom, logfile],
            "clean": True,
        }


def task_hbeam_error():
    """compute the fom solution and rom error"""

    distr = "hierarchical"
    real = 0
    product = ERRNORM
    for kwargs in HBEAM:
        beam = ExampleConfig(**kwargs)
        # dependencies
        deps = [beam.basis(distr, real, ci) for ci in range(beam.num_cells)]
        rom = beam.rom_solution(distr, real)
        deps.append(rom)

        # targets
        fom = beam.fom_solution(distr, real)
        err = beam.error(distr, real)
        logfile = beam.error_log(distr, real)

        yield {
            "name": beam.name,
            "file_dep": deps,
            "actions": [
                (create_folder, [fom.parent]),
                CmdAction(
                    (
                        create_action_rom_error,
                        [distr, real, product, LOGLVL, logfile],
                        kwargs,
                    )
                ),
            ],
            "targets": [fom, err, logfile],
            "clean": True,
        }


==> anc/wf_block.py <==
import sys
import pathlib

from doit import get_var
from doit.action import CmdAction
from doit.tools import create_folder, config_changed

from src.definitions import ExampleConfig

PYTHON = sys.executable

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".block.db"
}

# mode in which to run the workflow
# use DEBUG or PAPER
CLI = {"mode": get_var("mode", "DEBUG"), "nreal": get_var("nreal", "1")}
NREAL = int(CLI["nreal"])

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    create_folder(WORK)
    create_folder(WORK / "tex")
    """tex folder to build paper

    write all plots/figures to this path
    parse log and write macros.tex
    copy paper.tex from source directory
    finally latexmk -pdf paper.tex
    """

# Global parameters
# #################
DEGREE = 2
MATERIAL = SRC / "material.yaml"
DISTRIBUTIONS = ("normal", "multivariate_normal")
# measure functions in source and range space
# of transfer problem in these norms
SOURCENORM = "l2"
RANGENORM = "h1"
# measure global error in this norm
ERRNORM = "h1"

# convergence
PPE_RCE_01 = [3, 5, 11, 21, 41]  # points per edge
PPE_RCE_02 = [6, 11, 21, 31, 41, 51]

# default configurations based on run mode
BLOCK = []
BEAM = []
HBEAM = []
LPANEL = []
target_tol = [1e-1, 1e-2, 1e-3]

if CLI["mode"] == "DEBUG":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        BLOCK.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"block_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 3,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 1,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )

elif CLI["mode"] == "PAPER":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        # parse debug log and estimate needed FOM size based on offline runtime?
        BLOCK.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"block_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 1,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )
else:
    raise KeyError(
        "The workflow is run in DEBUG mode (smaller problems) by default."
        "To run the real thing type `doit mode=PAPER`."
    )
print(f"Running in {CLI['mode']} mode")
print(f"Number of realizations: {CLI['nreal']}")


def to_cli(kwargs) -> list[str]:
    """convert dict to CLI options"""
    r = []
    for k, v in kwargs.items():
        r.append(f"--{k}")
        r.append(f"{v}")
    return r


def create_action_coarse_rom(output, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/coarse_rom.py"
    elif name.startswith("beam"):
        script = SRC / "beam/coarse_rom.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/coarse_rom.py"

    action = [PYTHON, script.as_posix(), "--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_pod_basis(
    cell_index, distribution, real, output, loglvl, logfile, **kwargs
) -> str:
    script = SRC / "compute_pod_basis.py"
    action = [PYTHON, script.as_posix(), str(cell_index), distribution, str(real)]
    action += ["--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_extension(
    cell_index, distribution, real, output, loglvl, logfile, **kwargs
) -> str:
    script = (SRC / "extend_edge_modes.py").as_posix()
    action = [PYTHON, script, str(cell_index), distribution, str(real)]
    action += ["--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_rom(distr, real, product, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_rom.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_rom.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_rom.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_rom.py"

    action = [PYTHON, script.as_posix(), distr, str(real), "--product", product]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_rom_error(distr, real, product, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_error.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_error.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_error.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_error.py"

    action = [PYTHON, script.as_posix(), distr, str(real), "--product", product]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_fields(distr, real, num_modes, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_fields.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_fields.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_fields.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_fields.py"

    action = [PYTHON, script.as_posix(), distr, str(real), str(num_modes)]
    try:
        action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    except AttributeError:
        action += ["--loglvl", loglvl]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_merge_pvd(pvdfiles, output) -> str:
    script = SRC / "merge_pvtu_datasets.py"
    action = [PYTHON, script.as_posix()]
    for f in pvdfiles:
        action.append(f.as_posix())
    action += ["--output", output.as_posix()]
    return " ".join(action)


def fix_deps(dependencies, fnames):
    """unfortunately the order of the `file_dep` is not guaranteed
    see https://github.com/pydoit/doit/issues/254
    Parameters
    ----------
    fnames : list of str
        The filenames in the correct order.
    """
    deps = [pathlib.Path(d).name for d in dependencies]
    order = [deps.index(fn) for fn in fnames]
    return [dependencies[i] for i in order]


def clean_xdmf(targets):
    for xf in targets:
        xdmf = pathlib.Path(xf)
        h5 = xdmf.with_suffix(".h5")
        xdmf.unlink()
        h5.unlink()


def task_coarse_rom_solution():
    """compute the coarse rom solution"""

    examples = BLOCK
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        rom = example.coarse_rom_solution
        logfile = example.coarse_rom_log

        yield {
            "name": example.name,
            "file_dep": [example.coarse_grid, example.fine_grid]
            + [example.subdomain_grid(i) for i in range(example.num_cells)],
            "actions": [
                (create_folder, [rom.parent]),
                CmdAction((create_action_coarse_rom, [rom, LOGLVL, logfile], kwargs)),
            ],
            "targets": [rom, logfile],
            "clean": True,
        }


def task_pod_basis():
    """compute pod basis for each edge
    for `normal` or `multivariate_normal` distribution"""

    examples = BLOCK
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        deps = [example.coarse_grid, example.fine_grid, example.material]

        for distr in DISTRIBUTIONS:
            if distr == "multivariate_normal":
                coarse_rom = example.coarse_rom_solution
                deps.append(coarse_rom)
            for real in range(example.num_real):
                for cell_index in range(example.num_cells):
                    deps.append(example.coarse_patch(cell_index))
                    deps.append(example.fine_patch(cell_index))
                    deps.append(example.subdomain_grid(cell_index))

                    pod_bases = example.pod_bases(distr, real, cell_index)
                    logfile = example.empirical_basis_log(distr, real, cell_index)

                    yield {
                        "name": example.name
                        + ":"
                        + distr
                        + ":"
                        + str(real)
                        + ":"
                        + str(cell_index),
                        "file_dep": deps,
                        "actions": [
                            (create_folder, [pod_bases.parent]),
                            (create_folder, [logfile.parent]),
                            CmdAction(
                                (
                                    create_action_pod_basis,
                                    [
                                        cell_index,
                                        distr,
                                        real,
                                        pod_bases,
                                        LOGLVL,
                                        logfile,
                                    ],
                                    kwargs,
                                )
                            ),
                        ],
                        "targets": [pod_bases, logfile],
                        "clean": True,
                    }


def task_basis_extension():
    """extend pod edge basis into subdomains"""

    examples = BLOCK

    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            for real in range(example.num_real):
                for ci in range(example.num_cells):
                    pod_bases = [
                        example.pod_bases(distr, real, i)
                        for i in range(example.num_cells)
                    ]
                    basis = example.basis(distr, real, ci)
                    logfile = example.empirical_basis_log(distr, real, ci)
                    yield {
                        "name": example.name
                        + ":"
                        + distr
                        + ":"
                        + str(real)
                        + ":"
                        + str(ci),
                        "file_dep": pod_bases,
                        "actions": [
                            CmdAction(
                                (
                                    create_action_extension,
                                    [ci, distr, real, basis, LOGLVL, logfile],
                                    kwargs,
                                )
                            )
                        ],
                        "targets": [basis],
                        "clean": True,
                    }


def task_block_rom():
    """compute the rom solution"""

    product = ERRNORM

    for kwargs in BLOCK:
        block = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            for real in range(block.num_real):

                # deps
                bases = [block.basis(distr, real, ci) for ci in range(block.num_cells)]

                # targets
                rom = block.rom_solution(distr, real)
                logfile = block.rom_log(distr, real)

                yield {
                    "name": ":".join([block.name, distr, str(real)]),
                    "file_dep": bases,
                    "actions": [
                        (create_folder, [rom.parent]),
                        (create_folder, [logfile.parent]),
                        CmdAction(
                            (
                                create_action_rom,
                                [distr, real, product, LOGLVL, logfile],
                                kwargs,
                            )
                        ),
                    ],
                    "targets": [rom, logfile],
                    "clean": True,
                }


def task_block_error():
    """compute the fom solution and rom error"""

    product = ERRNORM

    for kwargs in BLOCK:
        block = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            for real in range(block.num_real):

                # deps
                bases = [block.basis(distr, real, ci) for ci in range(block.num_cells)]
                rom = block.rom_solution(distr, real)

                # targets
                fom = block.fom_solution(distr, real)
                err = block.error(distr, real)
                logfile = block.error_log(distr, real)

                yield {
                    "name": ":".join([block.name, distr, str(real)]),
                    "file_dep": bases + [rom],
                    "actions": [
                        (create_folder, [fom.parent]),
                        (create_folder, [logfile.parent]),
                        CmdAction(
                            (
                                create_action_rom_error,
                                [distr, real, product, LOGLVL, logfile],
                                kwargs,
                            )
                        ),
                    ],
                    "targets": [fom, err, logfile],
                    "clean": True,
                }


def task_block_fields():
    """write solution fields ufom, urom and err"""

    num_modes = 10
    real = 0

    kwargs = BLOCK[2]
    block = ExampleConfig(**kwargs)
    for distr in DISTRIBUTIONS:
        # deps
        bases = [block.basis(distr, real, ci) for ci in range(block.num_cells)]
        rom = block.rom_solution(distr, real)

        # targets
        fields = [block.fields_subdomain(distr, real, ci) for ci in range(block.num_cells)]
        pvd = fields[0].parent / "fields.pvd"

        logfile = None

        yield {
            "name": ":".join([block.name, distr, str(real)]),
            "file_dep": bases + [rom],
            "actions": [
                (create_folder, [rom.parent]),
                CmdAction(
                    (
                        create_action_fields,
                        [distr, real, num_modes, LOGLVL, logfile],
                        kwargs,
                    )
                ),
                CmdAction((create_action_merge_pvd, [fields, pvd], {})),
            ],
            "targets": fields + [pvd],
            "clean": True,
        }


==> anc/wf_lpanel.py <==
import sys
import pathlib

from doit import get_var
from doit.action import CmdAction
from doit.tools import create_folder

from src.definitions import ExampleConfig

PYTHON = sys.executable

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".lpanel.db"
}

# mode in which to run the workflow
# use DEBUG or PAPER
CLI = {"mode": get_var("mode", "DEBUG"), "nreal": get_var("nreal", "1")}
NREAL = int(CLI["nreal"])

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    create_folder(WORK)
    create_folder(WORK / "tex")
    """tex folder to build paper

    write all plots/figures to this path
    parse log and write macros.tex
    copy paper.tex from source directory
    finally latexmk -pdf paper.tex
    """

# Global parameters
# #################
DEGREE = 2
MATERIAL = SRC / "material.yaml"
DISTRIBUTIONS = ("normal", "multivariate_normal")
# measure functions in source and range space
# of transfer problem in these norms
SOURCENORM = "l2"
RANGENORM = "h1"
# measure global error in this norm
ERRNORM = "h1"

# convergence
PPE_RCE_01 = [3, 5, 11, 21, 41]  # points per edge
PPE_RCE_02 = [6, 11, 21, 31, 41, 51]

# default configurations based on run mode
LPANEL = []
target_tol = [1e-1, 1e-2, 1e-3]

if CLI["mode"] == "DEBUG":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        LPANEL.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"lpanel_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nxy": 6,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )

elif CLI["mode"] == "PAPER":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        LPANEL.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"lpanel_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nxy": 20,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )

else:
    raise KeyError(
        "The workflow is run in DEBUG mode (smaller problems) by default."
        "To run the real thing type `doit mode=PAPER`."
    )
print(f"Running in {CLI['mode']} mode")
print(f"Realization number: {CLI['nreal']}")


def to_cli(kwargs) -> list[str]:
    """convert dict to CLI options"""
    r = []
    for k, v in kwargs.items():
        r.append(f"--{k}")
        r.append(f"{v}")
    return r


def create_action_coarse_rom(output, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/coarse_rom.py"
    elif name.startswith("beam"):
        script = SRC / "beam/coarse_rom.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/coarse_rom.py"

    action = [PYTHON, script.as_posix(), "--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_pod_basis(
    cell_index, distribution, real, output, loglvl, logfile, **kwargs
) -> str:
    script = SRC / "compute_pod_basis.py"
    action = [PYTHON, script.as_posix(), str(cell_index), distribution, str(real)]
    action += ["--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_extension(
    cell_index, distribution, real, output, loglvl, logfile, **kwargs
) -> str:
    script = (SRC / "extend_edge_modes.py").as_posix()
    action = [PYTHON, script, str(cell_index), distribution, str(real)]
    action += ["--output", output.as_posix()]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_rom(distr, real, product, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_rom.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_rom.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_rom.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_rom.py"

    action = [PYTHON, script.as_posix(), distr, str(real), "--product", product]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_rom_error(distr, real, product, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_error.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_error.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_error.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_error.py"

    action = [PYTHON, script.as_posix(), distr, str(real), "--product", product]
    action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_fields(distr, real, num_modes, loglvl, logfile, **kwargs) -> str:
    name = kwargs.get("name")
    if name.startswith("block"):
        script = SRC / "block/block_fields.py"
    elif name.startswith("beam"):
        script = SRC / "beam/beam_fields.py"
    elif name.startswith("hbeam"):
        script = SRC / "beam/beam_fields.py"
    elif name.startswith("lpanel"):
        script = SRC / "lpanel/lpanel_fields.py"

    action = [PYTHON, script.as_posix(), distr, str(real), str(num_modes)]
    try:
        action += ["--loglvl", loglvl, "--logfile", logfile.as_posix()]
    except AttributeError:
        action += ["--loglvl", loglvl]
    action += to_cli(kwargs)
    return " ".join(action)


def create_action_merge_pvd(pvdfiles, output) -> str:
    script = SRC / "merge_pvtu_datasets.py"
    action = [PYTHON, script.as_posix()]
    for f in pvdfiles:
        action.append(f.as_posix())
    action += ["--output", output.as_posix()]
    return " ".join(action)


def task_coarse_rom_solution():
    """compute the coarse rom solution"""

    examples = LPANEL
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        rom = example.coarse_rom_solution
        logfile = example.coarse_rom_log

        yield {
            "name": example.name,
            "file_dep": [example.coarse_grid, example.fine_grid]
            + [example.subdomain_grid(i) for i in range(example.num_cells)],
            "actions": [
                (create_folder, [rom.parent]),
                CmdAction((create_action_coarse_rom, [rom, LOGLVL, logfile], kwargs)),
            ],
            "targets": [rom, logfile],
            "clean": True,
        }


def task_pod_basis():
    """compute pod basis for each edge
    for `normal` or `multivariate_normal` distribution"""

    examples = LPANEL
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        deps = [example.coarse_grid, example.fine_grid, example.material]

        for distr in DISTRIBUTIONS:
            if distr == "multivariate_normal":
                coarse_rom = example.coarse_rom_solution
                deps.append(coarse_rom)
            real = example.num_real
            # for real in range(example.num_real):
            for cell_index in range(example.num_cells):
                deps.append(example.coarse_patch(cell_index))
                deps.append(example.fine_patch(cell_index))
                deps.append(example.subdomain_grid(cell_index))

                pod_bases = example.pod_bases(distr, real, cell_index)
                logfile = example.empirical_basis_log(distr, real, cell_index)

                yield {
                    "name": example.name
                    + ":"
                    + distr
                    + ":"
                    + str(real)
                    + ":"
                    + str(cell_index),
                    "file_dep": deps,
                    "actions": [
                        (create_folder, [pod_bases.parent]),
                        (create_folder, [logfile.parent]),
                        CmdAction(
                            (
                                create_action_pod_basis,
                                [
                                    cell_index,
                                    distr,
                                    real,
                                    pod_bases,
                                    LOGLVL,
                                    logfile,
                                ],
                                kwargs,
                            )
                        ),
                    ],
                    "targets": [pod_bases, logfile],
                    "clean": True,
                }


def task_basis_extension():
    """extend pod edge basis into subdomains"""

    examples = LPANEL

    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            real = example.num_real
            # for real in range(example.num_real):
            for ci in range(example.num_cells):
                pod_bases = [
                    example.pod_bases(distr, real, i)
                    for i in range(example.num_cells)
                ]
                basis = example.basis(distr, real, ci)
                logfile = example.empirical_basis_log(distr, real, ci)
                yield {
                    "name": example.name
                    + ":"
                    + distr
                    + ":"
                    + str(real)
                    + ":"
                    + str(ci),
                    "file_dep": pod_bases,
                    "actions": [
                        CmdAction(
                            (
                                create_action_extension,
                                [ci, distr, real, basis, LOGLVL, logfile],
                                kwargs,
                            )
                        )
                    ],
                    "targets": [basis],
                    "clean": True,
                }


def task_lpanel_rom():
    """compute rom solution"""

    product = ERRNORM
    for kwargs in LPANEL:
        problem = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            real = problem.num_real
            # for real in range(problem.num_real):
            # dependencies
            # should be enough to only add the bases
            deps = [
                problem.basis(distr, real, ci) for ci in range(problem.num_cells)
            ]

            # targets
            rom = problem.rom_solution(distr, real)
            logfile = problem.rom_log(distr, real)

            yield {
                "name": problem.name + ":" + distr + ":" + str(real),
                "file_dep": deps,
                "actions": [
                    (create_folder, [rom.parent]),
                    CmdAction(
                        (
                            create_action_rom,
                            [distr, real, product, LOGLVL, logfile],
                            kwargs,
                        )
                    ),
                ],
                "targets": [rom, logfile],
                "clean": True,
            }


def task_lpanel_error():
    """compute the fom and rom solution and the error"""

    product = ERRNORM
    for kwargs in LPANEL:
        problem = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            real = problem.num_real
            # for real in range(problem.num_real):
            # dependencies
            deps = [
                problem.basis(distr, real, ci) for ci in range(problem.num_cells)
            ]
            rom = problem.rom_solution(distr, real)
            deps.append(rom)

            # targets
            fom = problem.fom_solution(distr, real)
            err = problem.error(distr, real)
            logfile = problem.error_log(distr, real)

            yield {
                "name": problem.name + ":" + distr + ":" + str(real),
                "file_dep": deps,
                "actions": [
                    (create_folder, [fom.parent]),
                    CmdAction(
                        (
                            create_action_rom_error,
                            [distr, real, product, LOGLVL, logfile],
                            kwargs,
                        )
                    ),
                ],
                "targets": [fom, err, logfile],
                "clean": True,
            }


def task_lpanel_fields():
    """write solution fields ufom, urom and err"""

    num_modes = 12
    real = 4

    kwargs = LPANEL[2]
    lpanel = ExampleConfig(**kwargs)
    for distr in DISTRIBUTIONS:
        # deps
        bases = [lpanel.basis(distr, real, ci) for ci in range(lpanel.num_cells)]
        rom = lpanel.rom_solution(distr, real)

        # targets
        fields = [lpanel.fields_subdomain(distr, real, ci) for ci in range(lpanel.num_cells)]
        pvd = fields[0].parent / "fields.pvd"

        logfile = None

        yield {
            "name": ":".join([lpanel.name, distr, str(real)]),
            "file_dep": bases + [rom],
            "actions": [
                (create_folder, [rom.parent]),
                CmdAction(
                    (
                        create_action_fields,
                        [distr, real, num_modes, LOGLVL, logfile],
                        kwargs,
                    )
                ),
                CmdAction((create_action_merge_pvd, [fields, pvd], {})),
            ],
            "targets": fields + [pvd],
            "clean": True,
        }


==> anc/wf_postproc.py <==
import sys
import pathlib
import numpy as np

from doit import get_var
from doit.tools import create_folder

from src.definitions import ExampleConfig

PYTHON = sys.executable

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".postproc.db",
}

CLI = {"mode": get_var("mode", "DEBUG"), "nreal": get_var("nreal", "1")}
NREAL = int(CLI["nreal"])

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    create_folder(WORK)
    create_folder(WORK / "tex")

# Global parameters
# #################
DEGREE = 2
MATERIAL = SRC / "material.yaml"
DISTRIBUTIONS = ("normal", "multivariate_normal")
# measure functions in source and range space
# of transfer problem in these norms
SOURCENORM = "l2"
RANGENORM = "h1"
# measure global error in this norm
ERRNORM = "h1"
# convergence
PPE_RCE_01 = [3, 5, 11, 21, 41]  # points per edge
PPE_RCE_02 = [6, 11, 21, 31, 41, 51]

BLOCK = []
BEAM = []
HBEAM = []
LPANEL = []
target_tol = [1e-1, 1e-2, 1e-3]

if CLI["mode"] == "DEBUG":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        BLOCK.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"block_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 3,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 1,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )
        BEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"beam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        HBEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"hbeam_{k+1}",
                "num_real": 1,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        LPANEL.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"lpanel_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nxy": 6,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )

elif CLI["mode"] == "PAPER":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        BLOCK.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"block_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 1,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )
        BEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"beam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 50,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        HBEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"hbeam_{k+1}",
                "num_real": 1,
                "num_testvecs": 20,
                "nx": 50,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        LPANEL.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"lpanel_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nxy": 20,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )

else:
    raise KeyError(
        "The workflow is run in DEBUG mode (smaller problems) by default."
        "To run the real thing type `doit mode=PAPER`."
    )
print(f"Running in {CLI['mode']} mode")
print(f"Number of realizations: {CLI['nreal']}")


def get_rce_meshfiles(path, points_per_edge):
    """returns list of a rce meshfiles under path"""
    return [(path / f"rce_{ppe:02d}.msh") for ppe in points_per_edge]


def task__get_rce_metadata():
    """task to compute rce metadata for the converged rce meshes

    The metadata includes:
        - filepath
        - unit_length
        - points_per_edge
        - num_max_modes

    """

    def get_max_modes(ppe):
        """max number of fine scale modes depending on discretization"""
        nverts = 2 * ppe - 1
        ndofs = 2 * nverts
        return ndofs - 4

    def get_unit_length(meshfile):
        import meshio

        mesh = meshio.read(meshfile)
        x = mesh.points
        xmax = np.amax(x, axis=0)
        xmin = np.amin(x, axis=0)

        unit_length = float(abs(xmax[0] - xmin[0]))
        return unit_length

    def write(mesh_files, result_file, targets):
        data = np.genfromtxt(result_file, delimiter=",")
        err = data[:, 0]
        converged = np.argmax(err < 1e-2)
        filepath = mesh_files[converged]
        unit_length = get_unit_length(filepath.absolute().as_posix())
        print(f"Converged mesh: {filepath.absolute().as_posix()}")
        points_per_edge = int(filepath.stem.split("_")[1])
        num_cells = points_per_edge - 1
        rce_metadata = {
            "filepath": filepath.absolute().as_posix(),
            "unit_length": unit_length,
            "points_per_edge": points_per_edge,
            "num_cells": num_cells,
            "num_max_modes": get_max_modes(points_per_edge),
        }
        return rce_metadata

    result_files = [
        WORK / "convergence/convergence_01.txt",
        WORK / "convergence/convergence_02.txt",
    ]
    mesh_files_01 = get_rce_meshfiles(WORK / "convergence/rce_01", PPE_RCE_01)
    mesh_files_02 = get_rce_meshfiles(WORK / "convergence/rce_02", PPE_RCE_02)
    mesh_files = [mesh_files_01, mesh_files_02]

    name = 0
    for result, meshes in zip(result_files, mesh_files):
        name += 1
        yield {
            "name": f"{name:02d}",
            "file_dep": meshes + [result],
            "actions": [(write, [meshes, result])],
            "verbosity": 1,
            "clean": True,
        }


def task_mean_error():
    """compute the mean over number of realizations"""

    def mean_error(dependencies, targets):
        from src.postprocessing import compute_mean_error

        compute_mean_error(dependencies, targets[0])

    examples = BLOCK + BEAM + LPANEL
    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        num_real = ex.num_real
        for distr in DISTRIBUTIONS:

            # collect all result files (error.npz)
            deps = []
            for i in range(num_real):
                deps.append(ex.error(distr, i))

            target = ex.mean_error(distr)

            yield {
                "name": ":".join([ex.name, distr]),
                "file_dep": deps,
                "actions": [mean_error],
                "targets": [target],
                "clean": True,
            }


def task_mean_std_error():
    """compute the std of the error over number of realizations"""

    def compute_std(dependencies, targets):
        from src.postprocessing import compute_std_error
        compute_std_error(dependencies, targets[0])

    examples = BLOCK + BEAM + LPANEL
    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        num_real = ex.num_real
        for distr in DISTRIBUTIONS:

            # collect all result files (error.npz)
            deps = []
            for i in range(num_real):
                deps.append(ex.error(distr, i))

            target = ex.std_error(distr)

            yield {
                "name": ":".join([ex.name, distr]),
                "file_dep": deps,
                "actions": [compute_std],
                "targets": [target],
                "clean": True,
            }



def task_mean_error_hbeam():
    """compute the mean over number of realizations"""

    def mean_error(dependencies, targets):
        from src.postprocessing import compute_mean_error

        compute_mean_error(dependencies, targets[0])

    examples = HBEAM
    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        num_real = 1
        distr = "hierarchical"

        # collect all result files (error.npz)
        deps = []
        for i in range(num_real):
            deps.append(ex.error(distr, i))

        target = ex.mean_error(distr)

        yield {
            "name": ":".join([ex.name, distr]),
            "file_dep": deps,
            "actions": [mean_error],
            "targets": [target],
            "clean": True,
        }


def task_plot_rce_grid():
    """plot converged rce meshes"""
    plot_mesh = SRC / "convergence" / "plot_mesh.py"
    rce_types = [1, 2]
    for typ in rce_types:
        png = WORK / f"tex/converged_rce_{typ:02d}.png"
        yield {
            "name": f"{typ:02d}",
            "file_dep": [plot_mesh],
            "actions": [
                (create_folder, [png.parent]),
                f"{PYTHON} {plot_mesh} {{mesh}} --subdomains"
                f" --transparent --png={{targets}} --colormap=bam-RdBu",
            ],
            "getargs": {"mesh": (f"_get_rce_metadata:{typ:02d}", "filepath")},
            "targets": [png],
            "clean": True,
        }


def task_plot_convergence():
    """plot convergence data and save to pdf"""
    script = SRC / "convergence" / "plot_convergence.py"
    result_files = [
        WORK / "convergence/convergence_01.txt",
        WORK / "convergence/convergence_02.txt",
    ]
    pdf = WORK / "tex/convergence_plot.pdf"
    return {
        "file_dep": result_files + [script],
        "actions": [
            (create_folder, [pdf.parent]),
            f"{PYTHON} {script} {result_files[0]} {result_files[1]}"
            f" --legend --pdf={pdf}",
        ],
        "targets": [pdf],
        "clean": True,
    }


def task_get_log_data_basis():
    """average number of samples over realizations"""
    # in the previous step: task_parse_log_basis
    # the data is averaged over all oversapmling problems

    def get_mean(dependencies, targets):
        from collections import defaultdict

        r = defaultdict(list)
        for infile in dependencies:
            data = np.load(infile)
            for k in data.files:
                r[k].append(data[k])

        R = {}
        for k, v in r.items():
            R[k] = np.mean(v)

        np.savez(targets[0], **R)

    examples = BLOCK + BEAM + LPANEL
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            deps = []
            for real in range(example.num_real):
                deps.append(
                    example.empirical_basis_log(distr, real, 0).parent
                    / "gathered_basis_log_cells.npz"
                )
            target = example.mean_log_data(distr)
            yield {
                "name": ":".join([example.name, distr]),
                "actions": [(get_mean)],
                "targets": [target],
                "file_dep": deps,
            }


def task_parse_log_basis():
    """parse log files for a particular distribution"""

    def parse(dependencies, targets):
        """for a fixed realization
        take the mean over all oversampling problems
        """
        from src.postprocessing import parse_log
        from collections import defaultdict

        search = {
            "rrf_runtime": "Ran range finder algorithm in t=",
            "num_samples": "Number of training samples=",
            "compute_pod_modes_runtime": "Execution of compute_pod_modes took",
            "ext_time": "Extended pod modes in t=",
            "phi_time": "Computed coarse scale basis in",
            "extend_pod_modes_runtime": "Execution of extend_pod_modes took",
            }

        r = defaultdict(list)
        for log in dependencies:
            data = parse_log(search, log)
            for k, v in data.items():
                r[k].append(v[0])

        mean = {}
        for k, v in r.items():
            mean[k] = np.mean(v)
        np.savez(targets[0], **mean)

    examples = BLOCK + BEAM + LPANEL
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            for real in range(example.num_real):
                deps = []
                for ci in range(example.num_cells):
                    deps.append(example.empirical_basis_log(distr, real, ci))

                target = deps[0].parent / "gathered_basis_log_cells.npz"

                yield {
                    "name": ":".join([example.name, distr, str(real)]),
                    "actions": [parse],
                    "targets": [target],
                    "file_dep": deps,
                    "clean": True,
                }


def task_plot_block_num_edge_modes():
    """plot num edge modes"""

    for kwargs in BLOCK:
        block = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            # use the first realization
            grid = block.coarse_grid
            sol = block.rom_solution(d, 0)
            target = WORK / "tex" / f"{block.name}_{d}_max_modes.png"

            yield {
                "name": f"{block.name}_{d}",
                "file_dep": [grid, sol],
                "targets": [target],
                "actions": [
                    " ".join(
                        [
                            PYTHON,
                            (SRC / "plot_num_edge_modes.py").as_posix(),
                            grid.as_posix(),
                            sol.as_posix(),
                            "--png",
                            target.as_posix(),
                            "--transparent",
                        ]
                    )
                ],
                "clean": True,
            }


def task_plot_block_error():
    """plot error against Ndofs"""

    def plot(example, targets):
        from src.block.plot_error_norm import plot_error_norm

        plot_error_norm(example, targets[0])

    deps = []
    for kwargs in BLOCK:
        block = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            deps.append(block.mean_error(d))
            deps.append(block.std_error(d))

    target = WORK / "tex" / "block_error_plot.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [BLOCK])],
        "targets": [target],
        "clean": True,
    }


def task_plot_block_xttol_2y():
    """plot error and ndofs against ttol"""

    def plot(examples, targets):
        from src.postprocessing import plot_xttol_yerr_yndofs

        plot_xttol_yerr_yndofs(examples, targets[0])

    deps = []
    for kwargs in BLOCK:
        block = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            deps.append(block.mean_error(d))
            deps.append(block.mean_log_data(d))

    target = WORK / "tex" / "block_xttol_2y.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [BLOCK])],
        "targets": [target],
        "clean": True,
    }


def task_plot_block_xerr_2y():
    """plot ndofs and num samples against err"""

    def plot(examples, targets):
        from src.postprocessing import plot_xerr_yndofs_ynsamples

        plot_xerr_yndofs_ynsamples(examples, targets[0])

    deps = []
    for kwargs in BLOCK:
        block = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            deps.append(block.mean_error(d))
            deps.append(block.mean_log_data(d))

    target = WORK / "tex" / "block_xerr_2y.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [BLOCK])],
        "targets": [target],
        "clean": True,
    }


def task_plot_beam_error():
    """plot error against Ndofs"""

    def plot(examples, targets):
        from src.beam.plot_error_norm import plot_error_norm

        plot_error_norm(examples, targets[0])

    deps = []
    for kwargs in BEAM:
        ex = ExampleConfig(**kwargs)
        for distr in DISTRIBUTIONS:
            deps.append(ex.mean_error(distr))
            deps.append(ex.std_error(distr))
    for kwargs in HBEAM:
        ex = ExampleConfig(**kwargs)
        deps.append(ex.mean_error("hierarchical"))

    target = WORK / "tex" / "beam_error_plot.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [BEAM + HBEAM])],
        "targets": [target],
        "clean": True,
    }


def task_plot_lpanel_xttol_2y():
    """plot error and ndofs against ttol"""

    def plot(examples, targets):
        from src.postprocessing import plot_xttol_yerr_yndofs

        plot_xttol_yerr_yndofs(examples, targets[0])

    deps = []
    for kwargs in LPANEL:
        block = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            deps.append(block.mean_error(d))

    target = WORK / "tex" / "lpanel_xttol_2y.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [LPANEL])],
        "targets": [target],
        "clean": True,
    }


def task_plot_lpanel_xerr_2y():
    """plot ndofs and num samples against err"""

    def plot(examples, targets):
        from src.postprocessing import plot_xerr_yndofs_ynsamples

        plot_xerr_yndofs_ynsamples(examples, targets[0])

    deps = []
    for kwargs in LPANEL:
        block = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            deps.append(block.mean_error(d))
            deps.append(block.mean_log_data(d))

    target = WORK / "tex" / "lpanel_xerr_2y.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [LPANEL])],
        "targets": [target],
        "clean": True,
    }


def task_plot_lpanel_error():
    """plot error against Ndofs"""

    def plot(example, targets):
        from src.lpanel.plot_error_norm import plot_error_norm

        plot_error_norm(example, targets[0])

    deps = []
    for kwargs in LPANEL:
        lpanel = ExampleConfig(**kwargs)
        for d in DISTRIBUTIONS:
            deps.append(lpanel.mean_error(d))
            deps.append(lpanel.std_error(d))

    target = WORK / "tex" / "lpanel_error_plot.pdf"
    return {
        "file_dep": deps,
        "actions": [(plot, [LPANEL])],
        "targets": [target],
        "clean": True,
    }


def task_plot_pod_basis():
    """plot the pod basis for some edge"""

    def plot(example, distr, sub, cell_index, num_cells, targets):
        from src.postprocessing import plot_pod_modes

        inputs = {
            "example": example,
            "distr": distr,
            "real": 0,  # just use the first realization
            "cell_index": cell_index,
            "edge": "top",
            "num_modes": 4,
            "sub": sub,  # x- or y-component
            "edge_grid_cells": num_cells,
            "out_file": targets[0],
        }
        plot_pod_modes(**inputs)

    examples = []
    examples.append(BEAM[0])
    examples.append(BEAM[2])
    examples.append(BLOCK[2])

    for kwargs in examples:
        example = ExampleConfig(**kwargs)

        if example.name.startswith("block"):
            cell_index = int((example.num_cells - 1) / 2)
            typ = 1
        elif example.name.startswith("beam"):
            cell_index = 117
            typ = 2

        for distr in DISTRIBUTIONS:
            for sub in ["x", "y"]:
                target = WORK/f"tex/pod_modes_{example.name}_{distr}_{sub}.pdf"
                yield {
                    "name": ":".join([example.name, distr, sub]),
                    "actions": [(plot, [example, distr, sub, cell_index])],
                    "getargs": {
                        "num_cells": (f"_get_rce_metadata:{typ:02d}", "num_cells")
                    },
                    "targets": [target],
                    "clean": True,
                }


def task_plot_hierarchical_basis():
    """plot the hierarchical basis for some edge"""

    def plot(example, distr, sub, cell_index, num_cells, targets):
        from src.postprocessing import plot_hierarchical_modes

        inputs = {
            "example": example,
            "distr": distr,
            "real": 0,  # just use the first realization
            "cell_index": cell_index,
            "edge": "bottom",
            "num_modes": 4,
            "sub": sub,  # x- or y-component
            "edge_grid_cells": num_cells,
            "out_file": targets[0],
        }
        plot_hierarchical_modes(**inputs)

    examples = []
    examples.append(HBEAM[0])

    for kwargs in examples:
        example = ExampleConfig(**kwargs)

        if example.name.startswith("hbeam"):
            cell_index = int((example.num_cells - 1) / 2)
            typ = 2

        distr = "hierarchical"
        sub = "x"
        target = WORK / f"tex/pod_modes_{example.name}_{distr}_{sub}.pdf"
        yield {
            "name": ":".join([example.name, distr, sub]),
            "actions": [(plot, [example, distr, sub, cell_index])],
            "getargs": {"num_cells": (f"_get_rce_metadata:{typ:02d}", "num_cells")},
            "targets": [target],
            "clean": True,
        }


def task_get_fom_timings():
    """parse the log for fom timings"""

    def get_fom_timings(dependencies):
        from src.postprocessing import parse_log
        from collections import defaultdict

        search = {
            "fom_ndofs": "FOM system size N=",
            "fom_assembly": "Assembled FOM in t=",
            "fom_solve": "Computed FOM solution in t=",
            }

        r = defaultdict(list)
        for logfile in dependencies:
            data = parse_log(search, logfile)
            for k, v in data.items():
                r[k].append(max(v))

        # return mean over all realizations
        R = {}
        for k, v in r.items():
            R[k] = np.mean(v)
        return R

    distr = "normal"
    examples = [BLOCK[2], BEAM[2], LPANEL[2]]

    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        name = ex.name.split("_")[0]
        deps = [ex.error_log(distr, real) for real in range(ex.num_real)]

        yield {
            "name": name,
            "file_dep": deps,
            "actions": [(get_fom_timings)],
            "clean": True,
        }


def task_get_rom_timings():
    """parse the log for rom timings"""

    def get_rom_timings(num_modes, dependencies):
        """
        first for each realization get the runtime
        for assembly, solve etc. for prescribed number
        of modes.
        In a second step, take the mean over all
        realizations
        """
        from src.postprocessing import parse_log
        from collections import defaultdict
        search = {
                "rom_ndofs": "ROM system size N=",
                "rom_assembly": "Assembled ROM in t=",
                "rom_solve": "Computed ROM solution in t=",
                "rom_max_modes": "Global max number of modes per edge NUM_MAX_MODES=",
                }

        r = defaultdict(list)
        for logfile in dependencies:
            data = parse_log(search, logfile)
            for k, v in data.items():
                try:
                    r[k].append(v[num_modes])
                except IndexError:
                    assert k == "rom_max_modes"
                    r[k].append(max(v))

        R = {}
        for k, v in r.items():
            assert len(v) == len(dependencies)
            R[k] = np.mean(v)
        print(R)
        return R

    examples = [BLOCK[2], BEAM[2], LPANEL[2]]
    number_of_modes = [10, 6, 6]
    for kwargs, num_modes in zip(examples, number_of_modes):
        ex = ExampleConfig(**kwargs)
        name = ex.name.split("_")[0]
        for distr in DISTRIBUTIONS:
            deps = [ex.rom_log(distr, real) for real in range(ex.num_real)]

            yield {
                "name": ":".join([name, distr]),
                "file_dep": deps,
                "actions": [(get_rom_timings, [num_modes])],
                "clean": True,
                "verbosity": 2,
            }


# setup task for write macros
def task_get_basis_timings():
    """parse the log for basis construction runtimes"""

    def get_basis_timings(example, distr):
        """get the min, max, avg of rrf runtime etc
        over all oversampling problems
        In a second step, take the mean over all
        realizations
        """
        from src.postprocessing import parse_log
        from collections import defaultdict

        search = {
            "rrf_runtime": "Ran range finder algorithm in t=",
            "num_samples": "Number of training samples=",
            "compute_pod_modes_runtime": "Execution of compute_pod_modes took",
            "ext_time": "Extended pod modes in t=",
            "phi_time": "Computed coarse scale basis in",
            "extend_pod_modes_runtime": "Execution of extend_pod_modes took",
            }

        # results
        AVG = {}  # average over realizations
        mma = defaultdict(list)  # min, max, avg values
        r = defaultdict(list)  # local values

        for real in range(example.num_real):

            for ci in range(example.num_cells):
                log = example.empirical_basis_log(distr, real, ci)
                data = parse_log(search, log)
                for k, v in data.items():
                    # v is a list, with len(v) > 0 if there are
                    # logs from multiple runs in the file
                    # always take the first run
                    r[k].append(v[0])

            # 1. take min, max, avg over cells
            mma["rrf_min"].append(np.amin(r["rrf_runtime"]))
            mma["rrf_max"].append(np.amax(r["rrf_runtime"]))
            mma["rrf_mean"].append(np.mean(r["rrf_runtime"]))
            mma["ext_min"].append(np.amin(r["ext_time"]))
            mma["ext_max"].append(np.amax(r["ext_time"]))
            mma["ext_mean"].append(np.mean(r["ext_time"]))

        # 2. take avg of each of the above over realizations
        for k, v in mma.items():
            AVG[k] = np.mean(v)
        return AVG

    examples = [BLOCK[2], BEAM[2], LPANEL[2]]
    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        name = ex.name.split("_")[0]
        for distr in DISTRIBUTIONS:
            deps = []
            for real in range(ex.num_real):
                for cell_index in range(ex.num_cells):
                    deps.append(ex.empirical_basis_log(distr, real, cell_index))

            yield {
                "name": ":".join([name, distr]),
                "file_dep": deps,
                "actions": [(get_basis_timings, [ex, distr])],
                "clean": True,
                "verbosity": 2,
            }


def task_write_macros():
    """write macros for paper.tex"""

    def write_macros(example_name, distr, values, dependencies, targets):
        import string
        name = example_name.upper()

        if distr == "normal":
            dist = distr.upper()
        elif distr == "multivariate_normal":
            dist = "MVN"
        elif distr is None:
            dist = ""
        else:
            raise NotImplementedError

        macros = {}
        for k, v in values.items():
            variable = k.replace("_", "").upper()
            value = round(v, 2)
            macros[name+dist+variable] = value

        with open(targets[0], "w") as out_file:
            with open(dependencies[0], "r") as in_file:
                raw = string.Template(in_file.read())
                out_file.write(raw.substitute(macros))

    examples = [BLOCK[2], BEAM[2], LPANEL[2]]
    for kwargs in examples:
        ex = ExampleConfig(**kwargs)
        name = ex.name.split("_")[0]

        # ### fom macros
        yield {
                "name": ":".join([name, "fom"]),
                "file_dep": [SRC / f"tex/{name}_fom_macros.tex.template"],
                "actions": [(write_macros, [name, None])],
                "getargs": {"values": (f"get_fom_timings:{name}", None)},
                "targets": [WORK/f"tex/{name}_fom_macros.tex"],
                }
        for distr in DISTRIBUTIONS:
            for log_type in ["basis", "rom"]:
                yield {
                    "name": ":".join([name, log_type, distr]),
                    "file_dep": [SRC / f"tex/{name}_{log_type}_{distr}_macros.tex.template"],
                    "actions": [(write_macros, [name, distr])],
                    "getargs": {"values": (f"get_{log_type}_timings:{name}:{distr}", None)},
                    "targets": [WORK / f"tex/{name}_{log_type}_{distr}_macros.tex"],
                }


==> anc/wf_preprocessing.py <==
import sys
import pathlib
import numpy as np

from doit import get_var
from doit.tools import create_folder, config_changed

from src.definitions import ExampleConfig

PYTHON = sys.executable

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".preprocessing.db"
}

# mode in which to run the workflow
# use DEBUG or PAPER
CLI = {"mode": get_var("mode", "DEBUG"), "nreal": get_var("nreal", "1")}
NREAL = int(CLI["nreal"])

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    create_folder(WORK)
    create_folder(WORK / "tex")
    """tex folder to build paper

    write all plots/figures to this path
    parse log and write macros.tex
    copy paper.tex from source directory
    finally latexmk -pdf paper.tex
    """

# Global parameters
# #################
DEGREE = 2
MATERIAL = SRC / "material.yaml"
DISTRIBUTIONS = ("normal", "multivariate_normal")
# measure functions in source and range space
# of transfer problem in these norms
SOURCENORM = "l2"
RANGENORM = "h1"
# measure global error in this norm
ERRNORM = "h1"

# convergence
PPE_RCE_01 = [3, 5, 11, 21, 41]  # points per edge
PPE_RCE_02 = [6, 11, 21, 31, 41, 51]

# default configurations based on run mode
BLOCK = []
BEAM = []
HBEAM = []
LPANEL = []
target_tol = [1e-1, 1e-2, 1e-3]

if CLI["mode"] == "DEBUG":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        BLOCK.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"block_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 3,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 1,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )
        BEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"beam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        HBEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"hbeam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 3,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        LPANEL.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"lpanel_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nxy": 6,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )

elif CLI["mode"] == "PAPER":
    LOGLVL = "DEBUG"
    for k, ttol in enumerate(target_tol):
        # parse debug log and estimate needed FOM size based on offline runtime?
        BLOCK.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"block_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 5,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 1,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )
        BEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"beam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 50,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        HBEAM.append(
            {
                "degree": DEGREE,
                "material": (SRC / f"beam/material_{k+1}.yaml").as_posix(),
                "name": f"hbeam_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nx": 50,
                "ny": 5,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": 0.1,
            }
        )
        LPANEL.append(
            {
                "degree": DEGREE,
                "material": MATERIAL.as_posix(),
                "name": f"lpanel_{k+1}",
                "num_real": NREAL,
                "num_testvecs": 20,
                "nxy": 20,
                "range_product": RANGENORM,
                "rce_type": 2,
                "source_product": SOURCENORM,
                "ttol": ttol,
            }
        )
else:
    raise KeyError(
        "The workflow is run in DEBUG mode (smaller problems) by default."
        "To run the real thing type `doit mode=PAPER`."
    )
print(f"Running in {CLI['mode']} mode")
print(f"Number of realizations: {CLI['nreal']}")


def clean_xdmf(targets):
    for xf in targets:
        xdmf = pathlib.Path(xf)
        h5 = xdmf.with_suffix(".h5")
        xdmf.unlink()
        h5.unlink()


def task_grid_rce_01():
    """generate grids in .msh format for RCE type 01"""

    def create_grid(num_cells, targets):
        from multi.preprocessing import create_rce_grid_01

        xmin = 0.0
        xmax = 1.0
        ymin = 0.0
        ymax = 1.0
        radius = 0.2

        for target in targets:
            out_file = pathlib.Path(target)
            create_rce_grid_01(
                xmin,
                xmax,
                ymin,
                ymax,
                z=0.0,
                radius=radius,
                num_cells=num_cells,
                out_file=out_file.as_posix(),
            )

    for ppe in PPE_RCE_01:
        n = int(ppe - 1)
        mesh = WORK / "convergence" / "rce_01" / f"rce_{ppe:02d}.msh"
        yield {
            "name": f"{ppe:02d}",
            "actions": [(create_folder, [mesh.parent]), (create_grid, [n])],
            "targets": [mesh],
            "clean": True,
            "uptodate": [True],
        }


def task_grid_rce_02():
    """generate grids in .msh format for RCE type 02"""

    def create_rce_grid(num_cells, targets):
        from multi.preprocessing import create_rce_grid_02

        create_rce_grid_02(
            0.0, 20.0, 0.0, 20.0, num_cells=num_cells, facets=True, out_file=targets[0]
        )

    for num_points in PPE_RCE_02:
        num_cells = int(num_points - 1)
        msh_file = WORK / f"convergence/rce_02/rce_{num_points:02d}.msh"
        yield {
            "name": f"{num_points:02d}",
            "actions": [
                (create_folder, [msh_file.parent]),
                (create_rce_grid, [num_cells]),
            ],
            "clean": True,
            "targets": [msh_file],
            "uptodate": [True],
        }


def get_rce_meshfiles(path, points_per_edge):
    """returns list of a rce meshfiles under path"""
    return [(path / f"rce_{ppe:02d}.msh") for ppe in points_per_edge]


def task_convergence_analysis():
    """run mesh convergence analysis for both rce types"""
    script = SRC / "convergence" / "convergence.py"
    paths = [WORK / "convergence/rce_01", WORK / "convergence/rce_02"]
    points = [PPE_RCE_01, PPE_RCE_02]
    results = [
        WORK / "convergence/convergence_01.txt",
        WORK / "convergence/convergence_02.txt",
    ]
    for path, ppe, target in zip(paths, points, results):
        meshes = get_rce_meshfiles(path, ppe)
        cmd = f"{PYTHON} {script} {path} {DEGREE} {MATERIAL} --output={target} --product={{product}} -l {{loglevel}}"
        yield {
            "name": target.stem.split("_")[-1],
            "actions": [cmd],
            "targets": [target],
            "file_dep": [script, MATERIAL] + meshes,
            "clean": True,
            "params": [
                {
                    "name": "product",
                    "default": "energy",
                    "short": "p",
                    "long": "product",
                },
                {"name": "loglevel", "short": "l", "long": "log", "default": 30},
            ],
            "verbosity": 2,
        }


def task__get_rce_metadata():
    """task to compute rce metadata for the converged rce meshes

    The metadata includes:
        - filepath
        - unit_length
        - points_per_edge
        - num_max_modes

    """

    def get_max_modes(ppe):
        """max number of fine scale modes depending on discretization"""
        nverts = 2 * ppe - 1
        ndofs = 2 * nverts
        return ndofs - 4

    def get_unit_length(meshfile):
        import meshio

        mesh = meshio.read(meshfile)
        x = mesh.points
        xmax = np.amax(x, axis=0)
        xmin = np.amin(x, axis=0)

        unit_length = float(abs(xmax[0] - xmin[0]))
        return unit_length

    def write(mesh_files, result_file, targets):
        data = np.genfromtxt(result_file, delimiter=",")
        err = data[:, 0]
        converged = np.argmax(err < 1e-2)
        filepath = mesh_files[converged]
        unit_length = get_unit_length(filepath.absolute().as_posix())
        print(f"Converged mesh: {filepath.absolute().as_posix()}")
        points_per_edge = int(filepath.stem.split("_")[1])
        num_cells = points_per_edge - 1
        rce_metadata = {
            "filepath": filepath.absolute().as_posix(),
            "unit_length": unit_length,
            "points_per_edge": points_per_edge,
            "num_cells": num_cells,
            "num_max_modes": get_max_modes(points_per_edge),
        }
        return rce_metadata

    result_files = [
        WORK / "convergence/convergence_01.txt",
        WORK / "convergence/convergence_02.txt",
    ]
    mesh_files_01 = get_rce_meshfiles(WORK / "convergence/rce_01", PPE_RCE_01)
    mesh_files_02 = get_rce_meshfiles(WORK / "convergence/rce_02", PPE_RCE_02)
    mesh_files = [mesh_files_01, mesh_files_02]

    name = 0
    for result, meshes in zip(result_files, mesh_files):
        name += 1
        yield {
            "name": f"{name:02d}",
            "file_dep": meshes + [result],
            "actions": [(write, [meshes, result])],
            "verbosity": 1,
            "clean": True,
        }


def task_create_global_coarse_grid():
    """create global coarse grid (quadrilateral cells)"""

    def create_grid(example, unit_length, targets):
        from multi.preprocessing import create_rectangle_grid

        xmin = ymin = 0.0
        nx = example.nx
        ny = example.ny
        xmax = nx * unit_length
        ymax = ny * unit_length
        create_rectangle_grid(
            xmin,
            xmax,
            ymin,
            ymax,
            num_cells=(nx, ny),
            facets=True,
            recombine=True,
            out_file=targets[0],
        )

    examples = BLOCK + BEAM + HBEAM
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        grid = example.coarse_grid
        yield {
            "name": example.name,
            "actions": [(create_folder, [grid.parent]), (create_grid, [example])],
            "uptodate": [True, config_changed({"nx": example.nx, "ny": example.ny})],
            "getargs": {
                "unit_length": (
                    f"_get_rce_metadata:{example.rce_type:02}",
                    "unit_length",
                )
            },
            "targets": [grid],
            "clean": True,
        }


def task_create_global_coarse_grid_lpanel():
    """create global coarse grid for lpanel"""

    def create_grid(example, unit_length, targets):
        from src.lpanel.create_lpanel_grid import create_lpanel_grid

        xmin = ymin = 0.0
        n = example.nxy
        xmax = ymax = n * unit_length
        create_lpanel_grid(
            xmin,
            xmax,
            ymin,
            ymax,
            num_cells=n,
            recombine=True,
            facets=True,
            out_file=targets[0],
        )

    for kwargs in LPANEL:
        lpanel = ExampleConfig(**kwargs)
        coarse_grid = lpanel.coarse_grid
        yield {
            "name": lpanel.name,
            "actions": [(create_folder, [coarse_grid.parent]), (create_grid, [lpanel])],
            "getargs": {
                "unit_length": (
                    f"_get_rce_metadata:{lpanel.rce_type:02}",
                    "unit_length",
                )
            },
            "targets": [coarse_grid],
            "clean": True,
            "uptodate": [config_changed(lpanel.__dict__)],
        }


def task_create_global_fine_grid():
    """create the global fine scale grid"""

    def create_grid(num_cells_per_edge, method, dependencies, targets):
        from src.preprocessing import GridType, DomainType, create_grid

        create_grid(
            dependencies[0],
            GridType.FINE,
            DomainType.GLOBAL,
            targets[0],
            subdomain_grid_method=[method],
            num_cells=num_cells_per_edge,
        )

    examples = BLOCK + BEAM + LPANEL + HBEAM
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        coarse_grid = example.coarse_grid
        fine_grid = example.fine_grid
        yield {
            "name": example.name,
            "file_dep": [coarse_grid],
            "actions": [(create_grid, [])],
            "targets": [fine_grid],
            "getargs": {
                "num_cells_per_edge": (
                    f"_get_rce_metadata:{example.rce_type:02}",
                    "num_cells",
                ),
                "method": (f"_get_rce_metadata:{example.rce_type:02}", "filepath"),
            },
            "clean": [clean_xdmf],
        }


def task_create_coarse_patches():
    """create coarse scale patch grids"""

    def create_grid(cell_index, dependencies, targets):
        from src.preprocessing import GridType, DomainType, create_grid

        create_grid(
            dependencies[0],
            GridType.COARSE,
            DomainType.PATCH,
            targets[0],
            cell_index=cell_index,
        )

    examples = BLOCK + BEAM + LPANEL + HBEAM
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        coarse_grid = example.coarse_grid
        for ci in range(example.num_cells):
            patch = example.coarse_patch(ci)
            yield {
                "name": example.name + ":" + str(ci),
                "file_dep": [coarse_grid],
                "actions": [(create_folder, [patch.parent]), (create_grid, [ci])],
                "targets": [patch],
                "clean": [clean_xdmf],
            }


def task_create_fine_patches():
    """create fine scale patch grids"""

    def create_grid(cell_index, num_cells_per_edge, method, dependencies, targets):
        from src.preprocessing import GridType, DomainType, create_grid

        create_grid(
            dependencies[0],
            GridType.FINE,
            DomainType.PATCH,
            targets[0],
            cell_index=cell_index,
            subdomain_grid_method=[method],
            num_cells=num_cells_per_edge,
        )

    examples = BLOCK + BEAM + LPANEL + HBEAM
    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        coarse_grid = example.coarse_grid
        for ci in range(example.num_cells):
            patch = example.fine_patch(ci)
            yield {
                "name": example.name + ":" + str(ci),
                "file_dep": [coarse_grid],
                "actions": [
                    (create_folder, [patch.parent]),
                    (create_grid, [ci, example.rce_type]),
                ],
                "getargs": {
                    "num_cells_per_edge": (
                        f"_get_rce_metadata:{example.rce_type:02}",
                        "num_cells",
                    ),
                    "method": (f"_get_rce_metadata:{example.rce_type:02}", "filepath"),
                },
                "targets": [patch],
                "clean": [clean_xdmf],
            }


def task_create_subdomain_grids():
    """create fine scale subdomain grids"""

    def create_grid(cell_index, num_cells_per_edge, method, dependencies, targets):
        from src.preprocessing import GridType, DomainType, create_grid

        create_grid(
            dependencies[0],
            GridType.FINE,
            DomainType.SUBDOMAIN,
            targets[0],
            cell_index=cell_index,
            subdomain_grid_method=[method],
            num_cells=num_cells_per_edge,
        )

    examples = BLOCK + BEAM + LPANEL + HBEAM

    for kwargs in examples:
        example = ExampleConfig(**kwargs)
        coarse_grid = example.coarse_grid
        for ci in range(example.num_cells):
            subdomain = example.subdomain_grid(ci)
            yield {
                "name": example.name + ":" + str(ci),
                "file_dep": [coarse_grid],
                "actions": [
                    (create_folder, [subdomain.parent]),
                    (create_grid, [ci, example.rce_type]),
                ],
                "getargs": {
                    "num_cells_per_edge": (
                        f"_get_rce_metadata:{example.rce_type:02}",
                        "num_cells",
                    ),
                    "method": (f"_get_rce_metadata:{example.rce_type:02}", "filepath"),
                },
                "targets": [subdomain],
                "clean": [clean_xdmf],
            }


def task_preprocessing():
    """group of all preprocessing tasks"""

    return {
        "actions": None,
        "task_dep": [
            "create_global_coarse_grid",
            "create_global_coarse_grid_lpanel",
            "create_global_fine_grid",
            "create_coarse_patches",
            "create_fine_patches",
            "create_subdomain_grids",
        ],
    }


==> anc/wf_pv.py <==
import sys
import pathlib

from doit import get_var
from doit.tools import create_folder

from src.definitions import ExampleConfig

PYTHON = sys.executable

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".pv.db"
}

ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    create_folder(WORK)
    create_folder(WORK / "tex")
    """tex folder to build paper

    write all plots/figures to this path
    parse log and write macros.tex
    copy paper.tex from source directory
    finally latexmk -pdf paper.tex
    """

# mode in which to run the workflow
# use DEBUG or PAPER
CLI = {"mode": get_var("mode", "DEBUG"), "nreal": get_var("nreal", "1")}
NREAL = int(CLI["nreal"])

# Global parameters
# #################
DEGREE = 2
MATERIAL = SRC / "material.yaml"
DISTRIBUTIONS = ("normal", "multivariate_normal")
# measure functions in source and range space
# of transfer problem in these norms
SOURCENORM = "l2"
RANGENORM = "h1"
# measure global error in this norm
ERRNORM = "h1"

BLOCK = []
LPANEL = []
target_tol = [1e-1, 1e-2, 1e-3]

for k, ttol in enumerate(target_tol):
    # parse debug log and estimate needed FOM size based on offline runtime?
    BLOCK.append(
        {
            "degree": DEGREE,
            "material": MATERIAL.as_posix(),
            "name": f"block_{k+1}",
            "num_real": NREAL,
            "num_testvecs": 20,
            "nx": 5,
            "ny": 5,
            "range_product": RANGENORM,
            "rce_type": 1,
            "source_product": SOURCENORM,
            "ttol": ttol,
        }
    )

    LPANEL.append(
        {
            "degree": DEGREE,
            "material": MATERIAL.as_posix(),
            "name": f"lpanel_{k+1}",
            "num_real": NREAL,
            "num_testvecs": 20,
            "nxy": 20,
            "range_product": RANGENORM,
            "rce_type": 2,
            "source_product": SOURCENORM,
            "ttol": ttol,
        }
    )


def task_plot_block_error_field():
    """plot the error field"""
    real = 0
    kwargs = BLOCK[2]
    block = ExampleConfig(**kwargs)
    script = SRC / "block/trace_err_warp_by_vector.py"
    for distr in DISTRIBUTIONS:
        pvdfile = block.fields_subdomain(distr, real, 0).parent / "fields.pvd"
        pngfile_untrimmed = WORK / f"tex/block_{distr}_error_field_untrimmed.png"
        pngfile = WORK / f"tex/block_{distr}_error_field.png"
        yield {
                "name": distr,
                "file_dep": [pvdfile],
                "actions": [f"pvbatch {script} {{dependencies}} {pngfile_untrimmed}",
                            "convert -trim {targets}"],
                "targets": [pngfile_untrimmed, pngfile],
                "clean": True,
                }


def task_plot_lpanel_error_field():
    """plot the error field"""
    real = 4
    kwargs = LPANEL[2]
    lpanel = ExampleConfig(**kwargs)
    script = SRC / "lpanel/trace_err_warp_by_vector.py"
    for distr in DISTRIBUTIONS:
        pvdfile = lpanel.fields_subdomain(distr, real, 0).parent / "fields.pvd"
        pngfile_untrimmed = WORK / f"tex/lpanel_{distr}_error_field_untrimmed.png"
        pngfile = WORK / f"tex/lpanel_{distr}_error_field.png"
        yield {
                "name": distr, 
                "file_dep": [pvdfile],
                "actions": [f"pvbatch {script} {{dependencies}} {pngfile_untrimmed}",
                            "convert -trim {targets}"],
                "targets": [pngfile_untrimmed, pngfile],
                "clean": True,
                }


==> anc/wf_tex.py <==
"""tex related tasks"""

import pathlib

DOIT_CONFIG = {
    "verbosity": 2,
    "action_string_formatting": "new",
    "backend": "dbm",
    "dep_file": ".tex.db"
}

# dir structure
ROOT = pathlib.Path(__file__).parent
SRC = ROOT / "src"
WORK = ROOT / "work"
if not WORK.exists():
    raise ValueError


def task_figures():
    """compile figures"""

    figures = SRC / "tex/figures"
    deps = figures.glob("*.tex")

    for d in deps:
        if d.stem == "bamcolors":
            continue
        pdf = WORK / "tex" / (d.stem + ".pdf")
        yield {
                "name": d.stem,
                "file_dep": [d],
                "actions": ["tectonic {dependencies} -o ./work/tex"],
                "targets": [pdf],
                "clean": True,
                }


def task_copy_paper_sources():
    """copy sources for main document and response to referees"""
    deps = [
            SRC / "tex/NJDnatbib.sty",
            SRC / "tex/WileyNJD-AMA.bst",
            SRC / "tex/WileyNJD-v2.cls",
            SRC / "tex/paper.tex",
            SRC / "tex/references.bib",
            ]
    for fd in deps:
        yield {
                "name": fd.stem,
                "actions": ["cp {dependencies} {targets}"],
                "file_dep": [fd],
                "targets": [WORK / "tex" / fd.name],
                "clean": True,
                }


def task_paper():
    """compile the paper"""

    paper = WORK / "tex/paper.tex"

    deps = [
            WORK / "tex/beam_basis_multivariate_normal_macros.tex",
            WORK / "tex/beam_basis_normal_macros.tex",
            WORK / "tex/beam_coarse_grid.pdf",
            WORK / "tex/beam_config_examples.pdf",
            WORK / "tex/beam_error_plot.pdf",
            WORK / "tex/beam_fom_macros.tex",
            WORK / "tex/beam_rom_multivariate_normal_macros.tex",
            WORK / "tex/beam_rom_normal_macros.tex",
            WORK / "tex/beam_sketch.pdf",
            WORK / "tex/block_1_multivariate_normal_max_modes.png",
            WORK / "tex/block_1_normal_max_modes.png",
            WORK / "tex/block_2_multivariate_normal_max_modes.png",
            WORK / "tex/block_2_normal_max_modes.png",
            WORK / "tex/block_3_multivariate_normal_max_modes.png",
            WORK / "tex/block_3_normal_max_modes.png",
            WORK / "tex/block_basis_multivariate_normal_macros.tex",
            WORK / "tex/block_basis_normal_macros.tex",
            WORK / "tex/block_error_plot.pdf",
            WORK / "tex/block_fom_macros.tex",
            WORK / "tex/block_rom_multivariate_normal_macros.tex",
            WORK / "tex/block_rom_normal_macros.tex",
            WORK / "tex/block_sketch.pdf",
            WORK / "tex/block_xerr_2y.pdf",
            WORK / "tex/block_xttol_2y.pdf",
            WORK / "tex/converged_rce_01.png",
            WORK / "tex/converged_rce_02.png",
            WORK / "tex/convergence_plot.pdf",
            WORK / "tex/domain_partitions.pdf",
            WORK / "tex/lpanel_basis_multivariate_normal_macros.tex",
            WORK / "tex/lpanel_basis_normal_macros.tex",
            WORK / "tex/lpanel_configurations.pdf",
            WORK / "tex/lpanel_error_plot.pdf",
            WORK / "tex/lpanel_fom_macros.tex",
            WORK / "tex/lpanel_multivariate_normal_error_field.png",
            WORK / "tex/lpanel_normal_error_field.png",
            WORK / "tex/lpanel_rom_multivariate_normal_macros.tex",
            WORK / "tex/lpanel_rom_normal_macros.tex",
            WORK / "tex/lpanel_sketch.pdf",
            WORK / "tex/lpanel_specimen_with_rce.pdf",
            WORK / "tex/lpanel_xerr_2y.pdf",
            WORK / "tex/lpanel_xttol_2y.pdf",
            WORK / "tex/NJDnatbib.sty",
            WORK / "tex/oversampling_domain.pdf",
            WORK / "tex/references.bib",
            WORK / "tex/WileyNJD-AMA.bst",
            WORK / "tex/WileyNJD-v2.cls",
            ]

    deps.append(paper)
    return {
            "file_dep": deps,
            "actions": [f"latexmk -cd -pdf {paper}"],
            "targets": [paper.with_suffix(".pdf")],
            "clean": True,
            }

